The light Roberge-Weiss tricritical endpoint at imaginary isospin and baryon chemical potential

Imaginary chemical potentials serve as a useful tool to constrain the QCD phase diagram and to gain insight into the thermodynamics of strongly interacting matter. In this study, we report on the first determination of the phase diagram for arbitrary imaginary baryon and isospin chemical potentials at high temperature using one-loop perturbation theory, revealing a nontrivial structure of Roberge-Weiss (RW) phase transitions in this plane. Subsequently, this system is simulated numerically with $N_{\rm f}=2$ unimproved staggered quarks on $N_{\tau}=4$ lattices at a range of temperatures at one of the RW phase transitions. We establish a lower bound for the light quark mass, where the first-order transition line terminates in a tricritical point. It is found that this tricritical mass is increased as compared to the case of purely baryonic imaginary chemical potentials, indicating that our setup is more advantageous for identifying critical behavior towards the chiral limit. Finally, the dynamics of local Polyakov loop clusters is also studied in conjuction with the RW phase transition.

==> anc/Modified_Q_plot_mass0.400_deltaX_0.02.dat <==
# NU	Q
3.300000000000000155e-01 3.627056691658905180e-02
3.321999999999999953e-01 3.459970826509128211e-02
3.344000000000000306e-01 3.298880191816994795e-02
3.366000000000000103e-01 3.143599371574432727e-02
3.387999999999999901e-01 2.993949227799816773e-02
3.410000000000000253e-01 2.849756664121346969e-02
3.432000000000000051e-01 2.710854399137736098e-02
3.454000000000000403e-01 2.577080749117843794e-02
3.476000000000000201e-01 2.448279419625549666e-02
3.497999999999999998e-01 2.324299305674819988e-02
3.520000000000000351e-01 2.204994300034385582e-02
3.542000000000000148e-01 2.090223109326809492e-02
3.563999999999999946e-01 1.979849077575824776e-02
3.586000000000000298e-01 1.873740016875667658e-02
3.608000000000000096e-01 1.771768044872483808e-02
3.629999999999999893e-01 1.673809428757979528e-02
3.652000000000000246e-01 1.579744435494594840e-02
3.674000000000000044e-01 1.489457187999707055e-02
3.696000000000000396e-01 1.402835527032706732e-02
3.718000000000000194e-01 1.319770878538930464e-02
3.739999999999999991e-01 1.240158126214442776e-02
3.762000000000000344e-01 1.163895489070023229e-02
3.784000000000000141e-01 1.090884403779499717e-02
3.806000000000000494e-01 1.021029411609109677e-02
3.828000000000000291e-01 9.542380497336098999e-03
3.850000000000000089e-01 8.904207467536463458e-03
3.871999999999999886e-01 8.294907222360528229e-03
3.894000000000000239e-01 7.713638901104706569e-03
3.916000000000000036e-01 7.159587657584522667e-03
3.938000000000000389e-01 6.631963766412409499e-03
3.960000000000000187e-01 6.130001763206770725e-03
3.981999999999999984e-01 5.652959617304988311e-03
4.004000000000000337e-01 5.200117935645160068e-03
4.026000000000000134e-01 4.770779196539959820e-03
4.048000000000000487e-01 4.364267012098861642e-03
4.070000000000000284e-01 3.979925418141122898e-03
4.092000000000000082e-01 3.617118190483645246e-03
4.113999999999999879e-01 3.275228185517193441e-03
4.136000000000000232e-01 2.953656698856031021e-03
4.158000000000000029e-01 2.651822860208960780e-03
4.180000000000000382e-01 2.369163049924620512e-03
4.202000000000000179e-01 2.105130332010794920e-03
4.223999999999999977e-01 1.859193907545442313e-03
4.246000000000000330e-01 1.630838588113632352e-03
4.268000000000000127e-01 1.419564288109195467e-03
4.290000000000000480e-01 1.224885535329111761e-03
4.312000000000000277e-01 1.046330999133896758e-03
4.334000000000000075e-01 8.834430353918055123e-04
4.355999999999999872e-01 7.357772476309640871e-04
4.378000000000000225e-01 6.029020638204484871e-04
4.400000000000000022e-01 4.843983279970788579e-04
4.422000000000000375e-01 3.798589045348492108e-04
4.444000000000000172e-01 2.888882949771649842e-04
4.465999999999999970e-01 2.111022789389685613e-04
4.488000000000000322e-01 1.461275616749023269e-04
4.510000000000000120e-01 9.360143224258726357e-05
4.532000000000000473e-01 5.317143345382572563e-05
4.554000000000000270e-01 2.449504324861037307e-05
4.576000000000000068e-01 7.239366987377047699e-06
4.597999999999999865e-01 1.080840324026740876e-06
4.620000000000000218e-01 5.704942208594845840e-06
4.642000000000000570e-01 2.080591766768420014e-05
4.664000000000000368e-01 4.608650998043229953e-05
4.686000000000000165e-01 8.125770191904328624e-05
4.707999999999999963e-01 1.260384657065630502e-04
4.730000000000000315e-01 1.801555213620974953e-04
4.752000000000000113e-01 2.433431031530039923e-04
4.774000000000000465e-01 3.153427318339995736e-04
4.796000000000000263e-01 3.959029867158569212e-04
4.818000000000000060e-01 4.847792967811919763e-04
4.839999999999999858e-01 5.817337356002596008e-04
4.862000000000000210e-01 6.865348125791173118e-04
4.884000000000000563e-01 7.989572880471435250e-04
4.906000000000000361e-01 9.187819915349597398e-04
4.928000000000000158e-01 1.045795643284249191e-03
4.949999999999999956e-01 1.179790681650358343e-03
4.972000000000000308e-01 1.320565095971571942e-03
4.994000000000000661e-01 1.467922264925271151e-03
5.016000000000000458e-01 1.621670800019199077e-03
5.038000000000000256e-01 1.781624394105385577e-03
5.060000000000000053e-01 1.947601674707660378e-03
5.081999999999999851e-01 2.119426062099185378e-03
5.103999999999999648e-01 2.296925631761254864e-03
5.126000000000000556e-01 2.479932981313946131e-03
5.148000000000000353e-01 2.668285101552046994e-03
5.170000000000000151e-01 2.861823251603239863e-03
5.191999999999999948e-01 3.060392837967895914e-03
5.214000000000000856e-01 3.263843298013869004e-03
5.236000000000000654e-01 3.472028018653715124e-03
5.258000000000000451e-01 3.684804244686486641e-03
5.280000000000000249e-01 3.902032933896553996e-03
5.302000000000000046e-01 4.123578650224479433e-03
5.323999999999999844e-01 4.349309463702838267e-03
5.345999999999999641e-01 4.579096853143123369e-03
5.368000000000000549e-01 4.812815612096056801e-03
5.390000000000000346e-01 5.050343757438513492e-03
5.412000000000000144e-01 5.291562440946593997e-03
5.433999999999999941e-01 5.536355863445713982e-03
5.456000000000000849e-01 5.784611191603475540e-03
5.478000000000000647e-01 6.036218477234745958e-03
5.500000000000000444e-01 6.291070579022207086e-03


==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis/Nf2_muiPiT_mass0400_nt4_ns16_kurtosis_raw_poly_im_withZeroMean.dat <==
#beta kurtosis error
5.3600 3.472570e+00 1.028e-01
5.3625 2.488131e+00 6.058e-02
5.3650 1.584201e+00 2.899e-02
5.3675 1.209040e+00 1.032e-02
5.3700 1.096982e+00 4.044e-03


==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis/Nf2_muiPiT_mass0400_nt4_ns16_kurtosis_rew_poly_im_withZeroMean.dat <==
#beta kurtosis error
5.360000e+00 3.327088107090e+00 7.651361987875e-02
5.360100e+00 3.303371421962e+00 7.465445524670e-02
5.360200e+00 3.278467506122e+00 7.281818147938e-02
5.360300e+00 3.252388542950e+00 7.100601687553e-02
5.360400e+00 3.225151111856e+00 6.921903763203e-02
5.360500e+00 3.196776245511e+00 6.745816385345e-02
5.360600e+00 3.167289454146e+00 6.572414991089e-02
5.360700e+00 3.136720715481e+00 6.401757937581e-02
5.360800e+00 3.105104428795e+00 6.233886461534e-02
5.360900e+00 3.072479332479e+00 6.068825096213e-02
5.361000e+00 3.038888384953e+00 5.906582523501e-02
5.361100e+00 3.004378608494e+00 5.747152820476e-02
5.361200e+00 2.969000897499e+00 5.590517047912e-02
5.361300e+00 2.932809791502e+00 5.436645116355e-02
5.361400e+00 2.895863215426e+00 5.285497856449e-02
5.361500e+00 2.858222188796e+00 5.137029214464e-02
5.361600e+00 2.819950507082e+00 4.991188493768e-02
5.361700e+00 2.781114397585e+00 4.847922563328e-02
5.361800e+00 2.741782154066e+00 4.707177960990e-02
5.361900e+00 2.702023753807e+00 4.568902826760e-02
5.362000e+00 2.661910461054e+00 4.433048612221e-02
5.362100e+00 2.621514420966e+00 4.299571524539e-02
5.362200e+00 2.580908249429e+00 4.168433677103e-02
5.362300e+00 2.540164621386e+00 4.039603930923e-02
5.362400e+00 2.499355864968e+00 3.913058425476e-02
5.362500e+00 2.458553562149e+00 3.788780807843e-02
5.362600e+00 2.417828163172e+00 3.666762180064e-02
5.362700e+00 2.377248617214e+00 3.547000792187e-02
5.362800e+00 2.336882022449e+00 3.429501515554e-02
5.362900e+00 2.296793300376e+00 3.314275134004e-02
5.363000e+00 2.257044894186e+00 3.201337493132e-02
5.363100e+00 2.217696498068e+00 3.090708548773e-02
5.363200e+00 2.178804813916e+00 2.982411353026e-02
5.363300e+00 2.140423342064e+00 2.876471015111e-02
5.363400e+00 2.102602202297e+00 2.772913669600e-02
5.363500e+00 2.065387989527e+00 2.671765480670e-02
5.363600e+00 2.028823661231e+00 2.573051706358e-02
5.363700e+00 1.992948457923e+00 2.476795841886e-02
5.363800e+00 1.957797855108e+00 2.383018855736e-02
5.363900e+00 1.923403545536e+00 2.291738528538e-02
5.364000e+00 1.889793450657e+00 2.202968899566e-02
5.364100e+00 1.856991758691e+00 2.116719822836e-02
5.364200e+00 1.825018988168e+00 2.032996630892e-02
5.364300e+00 1.793892074598e+00 1.951799901738e-02
5.364400e+00 1.763624477098e+00 1.873125322989e-02
5.364500e+00 1.734226303671e+00 1.796963644934e-02
5.364600e+00 1.705704452542e+00 1.723300713521e-02
5.364700e+00 1.678062765378e+00 1.652117573460e-02
5.364800e+00 1.651302193455e+00 1.583390631998e-02
5.364900e+00 1.625420970572e+00 1.517091872757e-02
5.365000e+00 1.600414793571e+00 1.453189110970e-02
5.365100e+00 1.576277006027e+00 1.391646280548e-02
5.365200e+00 1.552998784849e+00 1.332423744698e-02
5.365300e+00 1.530569326883e+00 1.275478623108e-02
5.365400e+00 1.508976034585e+00 1.220765128059e-02
5.365500e+00 1.488204698305e+00 1.168234904526e-02
5.365600e+00 1.468239675119e+00 1.117837368305e-02
5.365700e+00 1.449064061730e+00 1.069520038704e-02
5.365800e+00 1.430659861678e+00 1.023228861283e-02
5.365900e+00 1.413008145557e+00 9.789085188854e-03
5.366000e+00 1.396089202746e+00 9.365027276662e-03
5.366100e+00 1.379882685634e+00 8.959545169403e-03
5.366200e+00 1.364367744826e+00 8.572064916343e-03
5.366300e+00 1.349523156242e+00 8.202010762069e-03
5.366400e+00 1.335327437879e+00 7.848807396983e-03
5.366500e+00 1.321758958796e+00 7.511882017735e-03
5.366600e+00 1.308796038870e+00 7.190666203372e-03
5.366700e+00 1.296417039299e+00 6.884597592135e-03
5.366800e+00 1.284600444888e+00 6.593121390293e-03
5.366900e+00 1.273324937932e+00 6.315691695816e-03
5.367000e+00 1.262569464493e+00 6.051772654631e-03
5.367100e+00 1.252313292011e+00 5.800839453691e-03
5.367200e+00 1.242536060902e+00 5.562379163394e-03
5.367300e+00 1.233217828297e+00 5.335891432093e-03
5.367400e+00 1.224339106015e+00 5.120889045534e-03
5.367500e+00 1.215880892170e+00 4.916898360089e-03
5.367600e+00 1.207824697112e+00 4.723459619718e-03
5.367700e+00 1.200152564757e+00 4.540127165817e-03
5.367800e+00 1.192847088436e+00 4.366469544379e-03
5.367900e+00 1.185891423197e+00 4.202069533629e-03
5.368000e+00 1.179269293329e+00 4.046524088829e-03
5.368100e+00 1.172964997251e+00 3.899444213174e-03
5.368200e+00 1.166963408439e+00 3.760454778846e-03
5.368300e+00 1.161249973974e+00 3.629194289574e-03
5.368400e+00 1.155810710282e+00 3.505314605245e-03
5.368500e+00 1.150632197092e+00 3.388480631129e-03
5.368600e+00 1.145701568901e+00 3.278369982606e-03
5.368700e+00 1.141006505204e+00 3.174672633229e-03
5.368800e+00 1.136535219171e+00 3.077090552334e-03
5.368900e+00 1.132276445136e+00 2.985337336848e-03
5.369000e+00 1.128219425128e+00 2.899137849238e-03
5.369100e+00 1.124353894439e+00 2.818227852509e-03
5.369200e+00 1.120670066839e+00 2.742353673323e-03
5.369300e+00 1.117158619314e+00 2.671271861654e-03
5.369400e+00 1.113810676009e+00 2.604748881815e-03
5.369500e+00 1.110617792645e+00 2.542560810993e-03
5.369600e+00 1.107571940268e+00 2.484493062012e-03
5.369700e+00 1.104665489259e+00 2.430340129037e-03
5.369800e+00 1.101891193494e+00 2.379905343522e-03
5.369900e+00 1.099242174376e+00 2.333000649943e-03
5.370000e+00 1.096711905314e+00 2.289446399257e-03


==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis/Nf2_muiPiT_mass0400_nt4_ns20_kurtosis_raw_poly_im_withZeroMean.dat <==
#beta kurtosis error
5.3625 2.806412e+00 9.435e-02
5.3638 2.046492e+00 4.834e-02
5.3650 1.556560e+00 3.468e-02
5.3662 1.212109e+00 1.301e-02
5.3675 1.102516e+00 4.800e-03


==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis/Nf2_muiPiT_mass0400_nt4_ns20_kurtosis_rew_poly_im_withZeroMean.dat <==
#beta kurtosis error
5.362500e+00 2.854899883412e+00 6.392429202662e-02
5.362550e+00 2.827884822815e+00 6.214991585986e-02
5.362600e+00 2.800380810562e+00 6.040284715251e-02
5.362650e+00 2.772414251301e+00 5.868421922532e-02
5.362700e+00 2.744012960341e+00 5.699511818858e-02
5.362750e+00 2.715206073926e+00 5.533657201934e-02
5.362800e+00 2.686023950921e+00 5.370954031290e-02
5.362850e+00 2.656498066790e+00 5.211490485881e-02
5.362900e+00 2.626660899880e+00 5.055346117215e-02
5.362950e+00 2.596545811818e+00 4.902591110782e-02
5.363000e+00 2.566186921668e+00 4.753285665413e-02
5.363050e+00 2.535618976004e+00 4.607479500172e-02
5.363100e+00 2.504877214748e+00 4.465211494175e-02
5.363150e+00 2.473997234668e+00 4.326509464280e-02
5.363200e+00 2.443014850787e+00 4.191390081630e-02
5.363250e+00 2.411965957277e+00 4.059858926730e-02
5.363300e+00 2.380886389127e+00 3.931910679283e-02
5.363350e+00 2.349811784297e+00 3.807529436989e-02
5.363400e+00 2.318777449099e+00 3.686689155007e-02
5.363450e+00 2.287818227042e+00 3.569354195559e-02
5.363500e+00 2.256968370767e+00 3.455479975005e-02
5.363550e+00 2.226261420961e+00 3.345013694563e-02
5.363600e+00 2.195730089759e+00 3.237895139027e-02
5.363650e+00 2.165406151714e+00 3.134057527054e-02
5.363700e+00 2.135320341741e+00 3.033428396743e-02
5.363750e+00 2.105502261298e+00 2.935930508734e-02
5.363800e+00 2.075980292648e+00 2.841482751870e-02
5.363850e+00 2.046781522129e+00 2.750001034316e-02
5.363900e+00 2.017931672612e+00 2.661399146979e-02
5.363950e+00 1.989455044959e+00 2.575589585827e-02
5.364000e+00 1.961374468929e+00 2.492484322012e-02
5.364050e+00 1.933711263548e+00 2.411995511060e-02
5.364100e+00 1.906485206720e+00 2.334036133652e-02
5.364150e+00 1.879714514239e+00 2.258520563106e-02
5.364200e+00 1.853415827166e+00 2.185365056922e-02
5.364250e+00 1.827604208530e+00 2.114488170946e-02
5.364300e+00 1.802293147429e+00 2.045811097134e-02
5.364350e+00 1.777494572142e+00 1.979257927330e-02
5.364400e+00 1.753218869196e+00 1.914755846588e-02
5.364450e+00 1.729474910504e+00 1.852235260931e-02
5.364500e+00 1.706270086137e+00 1.791629865037e-02
5.364550e+00 1.683610343244e+00 1.732876656412e-02
5.364600e+00 1.661500229905e+00 1.675915902026e-02
5.364650e+00 1.639942943595e+00 1.620691064960e-02
5.364700e+00 1.618940384317e+00 1.567148696971e-02
5.364750e+00 1.598493209933e+00 1.515238303974e-02
5.364800e+00 1.578600895600e+00 1.464912190306e-02
5.364850e+00 1.559261795040e+00 1.416125287838e-02
5.364900e+00 1.540473203247e+00 1.368834974513e-02
5.364950e+00 1.522231421020e+00 1.323000887962e-02
5.365000e+00 1.504531820305e+00 1.278584736969e-02
5.365050e+00 1.487368909194e+00 1.235550115610e-02
5.365100e+00 1.470736397480e+00 1.193862321939e-02
5.365150e+00 1.454627261722e+00 1.153488184224e-02
5.365200e+00 1.439033808827e+00 1.114395896410e-02
5.365250e+00 1.423947739373e+00 1.076554863916e-02
5.365300e+00 1.409360208620e+00 1.039935561512e-02
5.365350e+00 1.395261886452e+00 1.004509402588e-02
5.365400e+00 1.381643015171e+00 9.702486219382e-03
5.365450e+00 1.368493464922e+00 9.371261697382e-03
5.365500e+00 1.355802787206e+00 9.051156188343e-03
5.365550e+00 1.343560265838e+00 8.741910830804e-03
5.365600e+00 1.331754965857e+00 8.443271474202e-03
5.365650e+00 1.320375778328e+00 8.154988080544e-03
5.365700e+00 1.309411465193e+00 7.876814227775e-03
5.365750e+00 1.298850698370e+00 7.608506700254e-03
5.365800e+00 1.288682099306e+00 7.349825163086e-03
5.365850e+00 1.278894273086e+00 7.100531909447e-03
5.365900e+00 1.269475841892e+00 6.860391671097e-03
5.365950e+00 1.260415475148e+00 6.629171486443e-03
5.366000e+00 1.251701917230e+00 6.406640620794e-03
5.366050e+00 1.243324012904e+00 6.192570524528e-03
5.366100e+00 1.235270730071e+00 5.986734828868e-03
5.366150e+00 1.227531180647e+00 5.788909371974e-03
5.366200e+00 1.220094639183e+00 5.598872244965e-03
5.366250e+00 1.212950559072e+00 5.416403862857e-03
5.366300e+00 1.206088587444e+00 5.241287043211e-03
5.366350e+00 1.199498577512e+00 5.073307100023e-03
5.366400e+00 1.193170599625e+00 4.912251943337e-03
5.366450e+00 1.187094950238e+00 4.757912182681e-03
5.366500e+00 1.181262159898e+00 4.610081233897e-03
5.366550e+00 1.175662999520e+00 4.468555427982e-03
5.366600e+00 1.170288484942e+00 4.333134114241e-03
5.366650e+00 1.165129880607e+00 4.203619767892e-03
5.366700e+00 1.160178702269e+00 4.079818089846e-03
5.366750e+00 1.155426718524e+00 3.961538106621e-03
5.366800e+00 1.150865950814e+00 3.848592266141e-03
5.366850e+00 1.146488673544e+00 3.740796529504e-03
5.366900e+00 1.142287412330e+00 3.637970459933e-03
5.366950e+00 1.138254942682e+00 3.539937309624e-03
5.367000e+00 1.134384287129e+00 3.446524101665e-03
5.367050e+00 1.130668711814e+00 3.357561708194e-03
5.367100e+00 1.127101723592e+00 3.272884929836e-03
5.367150e+00 1.123677065259e+00 3.192332570930e-03
5.367200e+00 1.120388711214e+00 3.115747504440e-03
5.367250e+00 1.117230863343e+00 3.042976744080e-03
5.367300e+00 1.114197944757e+00 2.973871509187e-03
5.367350e+00 1.111284595576e+00 2.908287281739e-03
5.367400e+00 1.108485666950e+00 2.846083864239e-03
5.367450e+00 1.105796215397e+00 2.787125429233e-03
5.367500e+00 1.103211496954e+00 2.731280566330e-03


==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis/Nf2_muiPiT_mass0400_nt4_ns24_kurtosis_raw_poly_im_withZeroMean.dat <==
#beta kurtosis error
5.3631 2.897851e+00 6.273e-02
5.3638 2.292018e+00 5.386e-02
5.3644 1.723509e+00 2.503e-02
5.3656 1.204185e+00 9.091e-03


==> anc/Nf2_muiPiT_mass0400_nt4_poly_im_withZeroMean_rawAndReweighted_kurtosis/Nf2_muiPiT_mass0400_nt4_ns24_kurtosis_rew_poly_im_withZeroMean.dat <==
#beta kurtosis error
5.363100e+00 2.912483707288e+00 4.479735106708e-02
5.363125e+00 2.891808102054e+00 4.398210488184e-02
5.363150e+00 2.870820722580e+00 4.317012929555e-02
5.363175e+00 2.849532677525e+00 4.236185656711e-02
5.363200e+00 2.827955609805e+00 4.155772522701e-02
5.363225e+00 2.806101677196e+00 4.075817820308e-02
5.363250e+00 2.783983530875e+00 3.996366090750e-02
5.363275e+00 2.761614292280e+00 3.917461930286e-02
5.363300e+00 2.739007528074e+00 3.839149795690e-02
5.363325e+00 2.716177223348e+00 3.761473809542e-02
5.363350e+00 2.693137753375e+00 3.684477566709e-02
5.363375e+00 2.669903853888e+00 3.608203943518e-02
5.363400e+00 2.646490589911e+00 3.532694910155e-02
5.363425e+00 2.622913323168e+00 3.457991348250e-02
5.363450e+00 2.599187678792e+00 3.384132874257e-02
5.363475e+00 2.575329510640e+00 3.311157670049e-02
5.363500e+00 2.551354866025e+00 3.239102321947e-02
5.363525e+00 2.527279949908e+00 3.168001669019e-02
5.363550e+00 2.503121087919e+00 3.097888661831e-02
5.363575e+00 2.478894690077e+00 3.028794232403e-02
5.363600e+00 2.454617213095e+00 2.960747176777e-02
5.363625e+00 2.430305123788e+00 2.893774050207e-02
5.363650e+00 2.405974861775e+00 2.827899076339e-02
5.363675e+00 2.381642802924e+00 2.763144070570e-02
5.363700e+00 2.357325222969e+00 2.699528378571e-02
5.363725e+00 2.333038262008e+00 2.637068829569e-02
5.363750e+00 2.308797889392e+00 2.575779705252e-02
5.363775e+00 2.284619869857e+00 2.515672724686e-02
5.363800e+00 2.260519730345e+00 2.456757043846e-02
5.363825e+00 2.236512728608e+00 2.399039271868e-02
5.363850e+00 2.212613821940e+00 2.342523501217e-02
5.363875e+00 2.188837638513e+00 2.287211353495e-02
5.363900e+00 2.165198449736e+00 2.233102038831e-02
5.363925e+00 2.141710143690e+00 2.180192429345e-02
5.363950e+00 2.118386201200e+00 2.128477144728e-02
5.363975e+00 2.095239672571e+00 2.077948650113e-02
5.364000e+00 2.072283157555e+00 2.028597364125e-02
5.364025e+00 2.049528785212e+00 1.980411777078e-02
5.364050e+00 2.026988197400e+00 1.933378577128e-02
5.364075e+00 2.004672533661e+00 1.887482783836e-02
5.364100e+00 1.982592417334e+00 1.842707887004e-02
5.364125e+00 1.960757944363e+00 1.799035990477e-02
5.364150e+00 1.939178673737e+00 1.756447958342e-02
5.364175e+00 1.917863620482e+00 1.714923563112e-02
5.364200e+00 1.896821248682e+00 1.674441633778e-02
5.364225e+00 1.876059468655e+00 1.634980203182e-02
5.364250e+00 1.855585635093e+00 1.596516652449e-02
5.364275e+00 1.835406545449e+00 1.559027852405e-02
5.364300e+00 1.815528442298e+00 1.522490299691e-02
5.364325e+00 1.795957016300e+00 1.486880247783e-02
5.364350e+00 1.776697410378e+00 1.452173831041e-02
5.364375e+00 1.757754225928e+00 1.418347181575e-02
5.364400e+00 1.739131530202e+00 1.385376538105e-02
5.364425e+00 1.720832864995e+00 1.353238346182e-02
5.364450e+00 1.702861256711e+00 1.321909349800e-02
5.364475e+00 1.685219227350e+00 1.291366673830e-02
5.364500e+00 1.667908806665e+00 1.261587896740e-02
5.364525e+00 1.650931545236e+00 1.232551115154e-02
5.364550e+00 1.634288528571e+00 1.204234997937e-02
5.364575e+00 1.617980391544e+00 1.176618832348e-02
5.364600e+00 1.602007334010e+00 1.149682561203e-02
5.364625e+00 1.586369136775e+00 1.123406811562e-02
5.364650e+00 1.571065177959e+00 1.097772916126e-02
5.364675e+00 1.556094449696e+00 1.072762926719e-02
5.364700e+00 1.541455576001e+00 1.048359621309e-02
5.364725e+00 1.527146829768e+00 1.024546504976e-02
5.364750e+00 1.513166150397e+00 1.001307804723e-02
5.364775e+00 1.499511161080e+00 9.786284596481e-03
5.364800e+00 1.486179188359e+00 9.564941065438e-03
5.364825e+00 1.473167277619e+00 9.348910618314e-03
5.364850e+00 1.460472211655e+00 9.138062996997e-03
5.364875e+00 1.448090528993e+00 8.932274282604e-03
5.364900e+00 1.436018539309e+00 8.731426627445e-03
5.364925e+00 1.424252342441e+00 8.535407976134e-03
5.364950e+00 1.412787843648e+00 8.344111769780e-03
5.364975e+00 1.401620770292e+00 8.157436642869e-03
5.365000e+00 1.390746688188e+00 7.975286118420e-03
5.365025e+00 1.380161016760e+00 7.797568298268e-03
5.365050e+00 1.369859044504e+00 7.624195557491e-03
5.365075e+00 1.359835943164e+00 7.455084242661e-03
5.365100e+00 1.350086782205e+00 7.290154377711e-03
5.365125e+00 1.340606542464e+00 7.129329381786e-03
5.365150e+00 1.331390128761e+00 6.972535787737e-03
5.365175e+00 1.322432383461e+00 6.819702987595e-03
5.365200e+00 1.313728097264e+00 6.670762978356e-03
5.365225e+00 1.305272021727e+00 6.525650127315e-03
5.365250e+00 1.297058879668e+00 6.384300952405e-03
5.365275e+00 1.289083375585e+00 6.246653914018e-03
5.365300e+00 1.281340205590e+00 6.112649223722e-03
5.365325e+00 1.273824066632e+00 5.982228668516e-03
5.365350e+00 1.266529664932e+00 5.855335446224e-03
5.365375e+00 1.259451725038e+00 5.731914018560e-03
5.365400e+00 1.252584996615e+00 5.611909976955e-03
5.365425e+00 1.245924261963e+00 5.495269919997e-03
5.365450e+00 1.239464342445e+00 5.381941346841e-03
5.365475e+00 1.233200105357e+00 5.271872557185e-03
5.365500e+00 1.227126468613e+00 5.165012568391e-03
5.365525e+00 1.221238406850e+00 5.061311039063e-03
5.365550e+00 1.215530955875e+00 4.960718205339e-03
5.365575e+00 1.209999216737e+00 4.863184820628e-03
5.365600e+00 1.204638360290e+00 4.768662113134e-03


==> anc/Q_plot_deltaX_0.021663844725846794_betaCmin_5.36375_betaCmax_5.36625_numin_0.3_numax_0.64.dat <==
# BETA_C	NU	Q
5.363925847443228534e+00 3.657200471109198214e-01 7.836168476144324616e-03
5.363925847443228534e+00 3.678037297225999480e-01 7.836159181293570961e-03
5.363925847443228534e+00 3.698874123342801301e-01 7.836149154087415289e-03
5.363925847443228534e+00 3.719710949459602567e-01 7.836138357394367010e-03
5.363925847443228534e+00 3.740547775576403833e-01 7.836126753804413536e-03
5.363925847443228534e+00 3.761384601693205099e-01 7.836114305758401163e-03
5.363925847443228534e+00 3.782221427810006920e-01 7.836100975709301905e-03
5.363925847443228534e+00 3.803058253926808185e-01 7.836086726291402807e-03
5.363925847443228534e+00 3.823895080043609451e-01 7.836071520489486589e-03
5.363925847443228534e+00 3.844731906160411272e-01 7.836055321845145777e-03
5.363925847443228534e+00 3.865568732277212538e-01 7.836038094659830353e-03
5.363925847443228534e+00 3.886405558394013804e-01 7.836019804211993497e-03
5.363925847443228534e+00 3.907242384510815070e-01 7.836000416999900839e-03
5.363925847443228534e+00 3.928079210627616891e-01 7.835979900996969602e-03
5.363925847443228534e+00 3.948916036744418157e-01 7.835958225897374230e-03
5.363925847443228534e+00 3.969752862861219422e-01 7.835935363416977537e-03
5.363925847443228534e+00 3.990589688978021243e-01 7.835911287582453602e-03
5.363925847443228534e+00 4.011426515094822509e-01 7.835885975034997952e-03
5.363925847443228534e+00 4.032263341211623775e-01 7.835859405375601716e-03
5.363925847443228534e+00 4.053100167328425041e-01 7.835831561479373111e-03
5.363925847443228534e+00 4.073936993445226862e-01 7.835802429883662740e-03
5.363925847443228534e+00 4.094773819562028128e-01 7.835772001130478920e-03
5.363925847443228534e+00 4.115610645678829393e-01 7.835740270186009743e-03
5.363925847443228534e+00 4.136447471795631214e-01 7.835707236820657617e-03
5.363925847443228534e+00 4.157284297912432480e-01 7.835672906055610870e-03
5.363925847443228534e+00 4.178121124029233746e-01 7.835637288597110950e-03
5.363925847443228534e+00 4.198957950146035012e-01 7.835600401238413878e-03
5.363925847443228534e+00 4.219794776262836833e-01 7.835562267420954213e-03
5.363925847443228534e+00 4.240631602379638099e-01 7.835522917670494428e-03
5.363925847443228534e+00 4.261468428496439365e-01 7.835482390112861670e-03
5.363925847443228534e+00 4.282305254613241186e-01 7.835440730810347074e-03
5.363925847443228534e+00 4.303142080730042451e-01 7.835397994768570490e-03
5.363925847443228534e+00 4.323978906846843717e-01 7.835354245862560449e-03
5.363925847443228534e+00 4.344815732963644983e-01 7.835309557859642532e-03
5.363925847443228534e+00 4.365652559080446804e-01 7.835264014761054996e-03
5.363925847443228534e+00 4.386489385197248070e-01 7.835217711545898814e-03
5.363925847443228534e+00 4.407326211314049891e-01 7.835170754598179757e-03
5.363925847443228534e+00 4.428163037430851157e-01 7.835123262459700935e-03
5.363925847443228534e+00 4.448999863547652422e-01 7.835075366370342423e-03
5.363925847443228534e+00 4.469836689664453688e-01 7.835027210952026297e-03
5.363925847443228534e+00 4.490673515781254954e-01 7.834978954842294896e-03
5.363925847443228534e+00 4.511510341898056775e-01 7.834930771268216326e-03
5.363925847443228534e+00 4.532347168014858041e-01 7.834882848918952106e-03
5.363925847443228534e+00 4.553183994131659862e-01 7.834835392407157179e-03
5.363925847443228534e+00 4.574020820248461128e-01 7.834788623064302057e-03
5.363925847443228534e+00 4.594857646365262394e-01 7.834742779666730925e-03
5.363925847443228534e+00 4.615694472482063659e-01 7.834698119168349850e-03
5.363925847443228534e+00 4.636531298598864925e-01 7.834654917326822066e-03
5.363925847443228534e+00 4.657368124715666746e-01 7.834613469530729221e-03
5.363925847443228534e+00 4.678204950832468012e-01 7.834574091535335266e-03
5.363925847443228534e+00 4.699041776949269833e-01 7.834537120138004504e-03
5.363925847443228534e+00 4.719878603066071099e-01 7.834502914065991433e-03
5.363925847443228534e+00 4.740715429182872365e-01 7.834471854620824599e-03
5.363925847443228534e+00 4.761552255299673631e-01 7.834444346459763092e-03
5.363925847443228534e+00 4.782389081416474896e-01 7.834420818556231403e-03
5.363925847443228534e+00 4.803225907533276717e-01 7.834401724642024722e-03
5.363925847443228534e+00 4.824062733650077983e-01 7.834387544332025582e-03
5.363925847443228534e+00 4.844899559766879804e-01 7.834378783709999156e-03
5.363925847443228534e+00 4.865736385883681070e-01 7.834375976216298096e-03
5.363925847443228534e+00 4.886573212000482336e-01 7.834379683365644276e-03
5.363925847443228534e+00 4.907410038117283602e-01 7.834390495623944767e-03
5.363925847443228534e+00 4.928246864234084867e-01 7.834409033237097614e-03
5.363925847443228534e+00 4.949083690350886688e-01 7.834435946960286931e-03
5.363925847443228534e+00 4.969920516467687954e-01 7.834471918937211884e-03
5.363925847443228534e+00 4.990757342584489775e-01 7.834517663519972516e-03
5.363925847443228534e+00 5.011594168701291041e-01 7.834573927985992794e-03
5.363925847443228534e+00 5.032430994818092307e-01 7.834641493420262809e-03
5.363925847443228534e+00 5.053267820934893573e-01 7.834721175490624856e-03
5.363925847443228534e+00 5.074104647051694839e-01 7.834813825183660485e-03
5.363925847443228534e+00 5.094941473168497215e-01 7.834920329662464419e-03
5.363925847443228534e+00 5.115778299285298480e-01 7.835041613131020835e-03
5.363925847443228534e+00 5.136615125402099746e-01 7.835178637379730526e-03
5.363925847443228534e+00 5.157451951518901012e-01 7.835332402767623480e-03
5.363925847443228534e+00 5.178288777635702278e-01 7.835503948991680984e-03
5.363925847443228534e+00 5.199125603752503544e-01 7.835694355742708547e-03
5.363925847443228534e+00 5.219962429869304810e-01 7.835904743477267037e-03
5.363925847443228534e+00 5.240799255986106076e-01 7.836136274277280198e-03
5.363925847443228534e+00 5.261636082102908452e-01 7.836390152504474696e-03
5.363925847443228534e+00 5.282472908219709717e-01 7.836667625521428343e-03
5.363925847443228534e+00 5.303309734336510983e-01 7.836969984451561122e-03
5.363925847443228534e+00 5.324146560453312249e-01 7.837298564802306841e-03
5.363925847443228534e+00 5.344983386570113515e-01 7.837654747056053625e-03
5.363925847443228534e+00 5.365820212686914781e-01 7.838039957312232728e-03
5.363925847443228534e+00 5.386657038803717157e-01 7.838455668014365427e-03
5.363925847443228534e+00 5.407493864920518423e-01 7.838903398501620087e-03
5.363925847443228534e+00 5.428330691037319689e-01 7.839384715873379261e-03
5.363925847443228534e+00 5.449167517154120954e-01 7.839901235471413016e-03
5.363925847443228534e+00 5.470004343270922220e-01 7.840454621676479566e-03
5.363925847443228534e+00 5.490841169387723486e-01 7.841046588429864683e-03
5.363925847443228534e+00 5.511677995504524752e-01 7.841678899836768829e-03
5.363925847443228534e+00 5.532514821621326018e-01 7.842353370749514246e-03
5.363925847443228534e+00 5.553351647738128394e-01 7.843071867320975527e-03
5.363925847443228534e+00 5.574188473854929660e-01 7.843836307566650831e-03
5.363925847443228534e+00 5.595025299971730925e-01 7.844648661854953728e-03
5.363925847443228534e+00 5.615862126088532191e-01 7.845510953438146126e-03
5.363925847443228534e+00 5.636698952205333457e-01 7.846425258949858705e-03
5.363925847443228534e+00 5.657535778322135833e-01 7.847393708830530112e-03
5.363925847443228534e+00 5.678372604438937099e-01 7.848418487860348708e-03
5.363925847443228534e+00 5.699209430555738365e-01 7.849501835502510974e-03
5.363925847443228534e+00 5.720046256672539631e-01 7.850646046383299298e-03
5.363935124417567479e+00 3.657200471109198214e-01 7.461292678271267721e-03
5.363935124417567479e+00 3.678037297225999480e-01 7.461283728591387721e-03
5.363935124417567479e+00 3.698874123342801301e-01 7.461274071155423078e-03
5.363935124417567479e+00 3.719710949459602567e-01 7.461263670180862291e-03
5.363935124417567479e+00 3.740547775576403833e-01 7.461252489647384953e-03
5.363935124417567479e+00 3.761384601693205099e-01 7.461240493435571976e-03
5.363935124417567479e+00 3.782221427810006920e-01 7.461227645486946843e-03
5.363935124417567479e+00 3.803058253926808185e-01 7.461213909958601918e-03
5.363935124417567479e+00 3.823895080043609451e-01 7.461199251419611649e-03
5.363935124417567479e+00 3.844731906160411272e-01 7.461183635031650233e-03
5.363935124417567479e+00 3.865568732277212538e-01 7.461167026759237507e-03
5.363935124417567479e+00 3.886405558394013804e-01 7.461149393597886308e-03
5.363935124417567479e+00 3.907242384510815070e-01 7.461130703801188181e-03
5.363935124417567479e+00 3.928079210627616891e-01 7.461110927130905866e-03
5.363935124417567479e+00 3.948916036744418157e-01 7.461090035127379387e-03
5.363935124417567479e+00 3.969752862861219422e-01 7.461068001383287969e-03
5.363935124417567479e+00 3.990589688978021243e-01 7.461044801848010742e-03
5.363935124417567479e+00 4.011426515094822509e-01 7.461020415119927647e-03
5.363935124417567479e+00 4.032263341211623775e-01 7.460994822787726279e-03
5.363935124417567479e+00 4.053100167328425041e-01 7.460968009764766366e-03
5.363935124417567479e+00 4.073936993445226862e-01 7.460939964641277213e-03
5.363935124417567479e+00 4.094773819562028128e-01 7.460910680066917995e-03
5.363935124417567479e+00 4.115610645678829393e-01 7.460880153107359719e-03
5.363935124417567479e+00 4.136447471795631214e-01 7.460848385743863893e-03
5.363935124417567479e+00 4.157284297912432480e-01 7.460815385091087472e-03
5.363935124417567479e+00 4.178121124029233746e-01 7.460781164093507542e-03
5.363935124417567479e+00 4.198957950146035012e-01 7.460745741707090241e-03
5.363935124417567479e+00 4.219794776262836833e-01 7.460709143546606290e-03
5.363935124417567479e+00 4.240631602379638099e-01 7.460671402330426236e-03
5.363935124417567479e+00 4.261468428496439365e-01 7.460632558323635616e-03
5.363935124417567479e+00 4.282305254613241186e-01 7.460592659850790592e-03
5.363935124417567479e+00 4.303142080730042451e-01 7.460551763956282077e-03
5.363935124417567479e+00 4.323978906846843717e-01 7.460509936702233724e-03
5.363935124417567479e+00 4.344815732963644983e-01 7.460467253897317373e-03
5.363935124417567479e+00 4.365652559080446804e-01 7.460423801693971506e-03
5.363935124417567479e+00 4.386489385197248070e-01 7.460379677064346918e-03
5.363935124417567479e+00 4.407326211314049891e-01 7.460334988428277483e-03
5.363935124417567479e+00 4.428163037430851157e-01 7.460289856324433394e-03
5.363935124417567479e+00 4.448999863547652422e-01 7.460244413969295031e-03
5.363935124417567479e+00 4.469836689664453688e-01 7.460198807891343584e-03
5.363935124417567479e+00 4.490673515781254954e-01 7.460153198645088843e-03
5.363935124417567479e+00 4.511510341898056775e-01 7.460107761400280174e-03
5.363935124417567479e+00 4.532347168014858041e-01 7.460062686648030045e-03
5.363935124417567479e+00 4.553183994131659862e-01 7.460018180847412250e-03
5.363935124417567479e+00 4.574020820248461128e-01 7.459974467211717523e-03
5.363935124417567479e+00 4.594857646365262394e-01 7.459931786290023049e-03
5.363935124417567479e+00 4.615694472482063659e-01 7.459890396778207783e-03
5.363935124417567479e+00 4.636531298598864925e-01 7.459850576157874523e-03
5.363935124417567479e+00 4.657368124715666746e-01 7.459812621542084854e-03
5.363935124417567479e+00 4.678204950832468012e-01 7.459776850244205330e-03
5.363935124417567479e+00 4.699041776949269833e-01 7.459743600717150085e-03
5.363935124417567479e+00 4.719878603066071099e-01 7.459713233161785646e-03
5.363935124417567479e+00 4.740715429182872365e-01 7.459686130285581029e-03
5.363935124417567479e+00 4.761552255299673631e-01 7.459662698136469358e-03
5.363935124417567479e+00 4.782389081416474896e-01 7.459643366827972688e-03
5.363935124417567479e+00 4.803225907533276717e-01 7.459628591269367066e-03
5.363935124417567479e+00 4.824062733650077983e-01 7.459618852179591975e-03
5.363935124417567479e+00 4.844899559766879804e-01 7.459614656576715568e-03
5.363935124417567479e+00 4.865736385883681070e-01 7.459616538806712431e-03
5.363935124417567479e+00 4.886573212000482336e-01 7.459625061248441324e-03
5.363935124417567479e+00 4.907410038117283602e-01 7.459640815101504542e-03
5.363935124417567479e+00 4.928246864234084867e-01 7.459664421209867731e-03
5.363935124417567479e+00 4.949083690350886688e-01 7.459696530799298647e-03
5.363935124417567479e+00 4.969920516467687954e-01 7.459737826397180860e-03
5.363935124417567479e+00 4.990757342584489775e-01 7.459789022519367971e-03
5.363935124417567479e+00 5.011594168701291041e-01 7.459850866443746252e-03
5.363935124417567479e+00 5.032430994818092307e-01 7.459924139177380280e-03
5.363935124417567479e+00 5.053267820934893573e-01 7.460009656015046189e-03
5.363935124417567479e+00 5.074104647051694839e-01 7.460108267538984907e-03
5.363935124417567479e+00 5.094941473168497215e-01 7.460220860267610665e-03
5.363935124417567479e+00 5.115778299285298480e-01 7.460348357508550000e-03
5.363935124417567479e+00 5.136615125402099746e-01 7.460491720055254655e-03
5.363935124417567479e+00 5.157451951518901012e-01 7.460651947120674858e-03
5.363935124417567479e+00 5.178288777635702278e-01 7.460830076885718171e-03
5.363935124417567479e+00 5.199125603752503544e-01 7.461027187375689033e-03
5.363935124417567479e+00 5.219962429869304810e-01 7.461244397151984599e-03
5.363935124417567479e+00 5.240799255986106076e-01 7.461482865974429501e-03
5.363935124417567479e+00 5.261636082102908452e-01 7.461743795585812355e-03
5.363935124417567479e+00 5.282472908219709717e-01 7.462028430471808263e-03
5.363935124417567479e+00 5.303309734336510983e-01 7.462338058532260419e-03
5.363935124417567479e+00 5.324146560453312249e-01 7.462674011769664106e-03
5.363935124417567479e+00 5.344983386570113515e-01 7.463037667043614411e-03
5.363935124417567479e+00 5.365820212686914781e-01 7.463430446678563125e-03
5.363935124417567479e+00 5.386657038803717157e-01 7.463853819251855919e-03
5.363935124417567479e+00 5.407493864920518423e-01 7.464309300090472138e-03
5.363935124417567479e+00 5.428330691037319689e-01 7.464798452064136045e-03
5.363935124417567479e+00 5.449167517154120954e-01 7.465322886059943229e-03
5.363935124417567479e+00 5.470004343270922220e-01 7.465884261573440747e-03
5.363935124417567479e+00 5.490841169387723486e-01 7.466484287351688245e-03
5.363935124417567479e+00 5.511677995504524752e-01 7.467124721972155134e-03
5.363935124417567479e+00 5.532514821621326018e-01 7.467807374509020067e-03
5.363935124417567479e+00 5.553351647738128394e-01 7.468534105060784488e-03
5.363935124417567479e+00 5.574188473854929660e-01 7.469306825299651745e-03
5.363935124417567479e+00 5.595025299971730925e-01 7.470127498981381405e-03
5.363935124417567479e+00 5.615862126088532191e-01 7.470998142472056250e-03
5.363935124417567479e+00 5.636698952205333457e-01 7.471920825177605884e-03
5.363935124417567479e+00 5.657535778322135833e-01 7.472897670118751334e-03
5.363935124417567479e+00 5.678372604438937099e-01 7.473930854239489198e-03
5.363935124417567479e+00 5.699209430555738365e-01 7.475022608985156143e-03
5.363935124417567479e+00 5.720046256672539631e-01 7.476175220595306613e-03
5.363944401391906425e+00 3.657200471109198214e-01 7.096713724347043437e-03
5.363944401391906425e+00 3.678037297225999480e-01 7.096705114965134661e-03
5.363944401391906425e+00 3.698874123342801301e-01 7.096695822039285687e-03
5.363944401391906425e+00 3.719710949459602567e-01 7.096685810917860784e-03
5.363944401391906425e+00 3.740547775576403833e-01 7.096675047084662763e-03
5.363944401391906425e+00 3.761384601693205099e-01 7.096663495705231653e-03
5.363944401391906425e+00 3.782221427810006920e-01 7.096651122156188637e-03
5.363944401391906425e+00 3.803058253926808185e-01 7.096637892089177960e-03
5.363944401391906425e+00 3.823895080043609451e-01 7.096623771591953345e-03
5.363944401391906425e+00 3.844731906160411272e-01 7.096608727376779377e-03
5.363944401391906425e+00 3.865568732277212538e-01 7.096592726951648708e-03
5.363944401391906425e+00 3.886405558394013804e-01 7.096575739022186260e-03
5.363944401391906425e+00 3.907242384510815070e-01 7.096557733425543253e-03
5.363944401391906425e+00 3.928079210627616891e-01 7.096538681661031765e-03
5.363944401391906425e+00 3.948916036744418157e-01 7.096518557009605550e-03
5.363944401391906425e+00 3.969752862861219422e-01 7.096497334814611153e-03
5.363944401391906425e+00 3.990589688978021243e-01 7.096474992837449591e-03
5.363944401391906425e+00 4.011426515094822509e-01 7.096451511460859923e-03
5.363944401391906425e+00 4.032263341211623775e-01 7.096426874170522724e-03
5.363944401391906425e+00 4.053100167328425041e-01 7.096401067741928831e-03
5.363944401391906425e+00 4.073936993445226862e-01 7.096374082665686707e-03
5.363944401391906425e+00 4.094773819562028128e-01 7.096345913468370820e-03
5.363944401391906425e+00 4.115610645678829393e-01 7.096316559250588629e-03
5.363944401391906425e+00 4.136447471795631214e-01 7.096286023800679570e-03
5.363944401391906425e+00 4.157284297912432480e-01 7.096254316306015858e-03
5.363944401391906425e+00 4.178121124029233746e-01 7.096221451651485955e-03
5.363944401391906425e+00 4.198957950146035012e-01 7.096187450800572546e-03
5.363944401391906425e+00 4.219794776262836833e-01 7.096152341368160837e-03
5.363944401391906425e+00 4.240631602379638099e-01 7.096116158061035149e-03
5.363944401391906425e+00 4.261468428496439365e-01 7.096078943180900156e-03
5.363944401391906425e+00 4.282305254613241186e-01 7.096040747100053336e-03
5.363944401391906425e+00 4.303142080730042451e-01 7.096001628719901012e-03
5.363944401391906425e+00 4.323978906846843717e-01 7.095961656204631887e-03
5.363944401391906425e+00 4.344815732963644983e-01 7.095920907424843084e-03
5.363944401391906425e+00 4.365652559080446804e-01 7.095879470373343822e-03
5.363944401391906425e+00 4.386489385197248070e-01 7.095837444034030703e-03
5.363944401391906425e+00 4.407326211314049891e-01 7.095794938656293203e-03
5.363944401391906425e+00 4.428163037430851157e-01 7.095752076694701246e-03
5.363944401391906425e+00 4.448999863547652422e-01 7.095708993114813526e-03
5.363944401391906425e+00 4.469836689664453688e-01 7.095665836273062216e-03
5.363944401391906425e+00 4.490673515781254954e-01 7.095622768390078342e-03
5.363944401391906425e+00 4.511510341898056775e-01 7.095579966279105637e-03
5.363944401391906425e+00 4.532347168014858041e-01 7.095537621966048827e-03
5.363944401391906425e+00 4.553183994131659862e-01 7.095495943533115628e-03
5.363944401391906425e+00 4.574020820248461128e-01 7.095455155626622344e-03
5.363944401391906425e+00 4.594857646365262394e-01 7.095415500173530947e-03
5.363944401391906425e+00 4.615694472482063659e-01 7.095377237240620312e-03
5.363944401391906425e+00 4.636531298598864925e-01 7.095340645606351693e-03
5.363944401391906425e+00 4.657368124715666746e-01 7.095306023485512155e-03
5.363944401391906425e+00 4.678204950832468012e-01 7.095273689413382316e-03
5.363944401391906425e+00 4.699041776949269833e-01 7.095243982835019309e-03
5.363944401391906425e+00 4.719878603066071099e-01 7.095217264950460026e-03
5.363944401391906425e+00 4.740715429182872365e-01 7.095193919445191497e-03
5.363944401391906425e+00 4.761552255299673631e-01 7.095174353301440286e-03
5.363944401391906425e+00 4.782389081416474896e-01 7.095158997536170700e-03
5.363944401391906425e+00 4.803225907533276717e-01 7.095148307916369392e-03
5.363944401391906425e+00 4.824062733650077983e-01 7.095142765873114522e-03
5.363944401391906425e+00 4.844899559766879804e-01 7.095142879132644749e-03
5.363944401391906425e+00 4.865736385883681070e-01 7.095149182639825386e-03
5.363944401391906425e+00 4.886573212000482336e-01 7.095162239197764370e-03
5.363944401391906425e+00 4.907410038117283602e-01 7.095182640334687409e-03
5.363944401391906425e+00 4.928246864234084867e-01 7.095211007078944775e-03
5.363944401391906425e+00 4.949083690350886688e-01 7.095247990693885273e-03
5.363944401391906425e+00 4.969920516467687954e-01 7.095294273546302183e-03
5.363944401391906425e+00 4.990757342584489775e-01 7.095350569786971345e-03
5.363944401391906425e+00 5.011594168701291041e-01 7.095417626345190687e-03
5.363944401391906425e+00 5.032430994818092307e-01 7.095496223463460157e-03
5.363944401391906425e+00 5.053267820934893573e-01 7.095587175689764374e-03
5.363944401391906425e+00 5.074104647051694839e-01 7.095691332456844497e-03
5.363944401391906425e+00 5.094941473168497215e-01 7.095809578988390015e-03
5.363944401391906425e+00 5.115778299285298480e-01 7.095942836914466596e-03
5.363944401391906425e+00 5.136615125402099746e-01 7.096092065228052151e-03
5.363944401391906425e+00 5.157451951518901012e-01 7.096258260892917766e-03
5.363944401391906425e+00 5.178288777635702278e-01 7.096442459711265263e-03
5.363944401391906425e+00 5.199125603752503544e-01 7.096645736971276056e-03
5.363944401391906425e+00 5.219962429869304810e-01 7.096869208270085647e-03
5.363944401391906425e+00 5.240799255986106076e-01 7.097114030241940749e-03
5.363944401391906425e+00 5.261636082102908452e-01 7.097381401257654536e-03
5.363944401391906425e+00 5.282472908219709717e-01 7.097672562153919083e-03
5.363944401391906425e+00 5.303309734336510983e-01 7.097988796979236466e-03
5.363944401391906425e+00 5.324146560453312249e-01 7.098331433637466471e-03
5.363944401391906425e+00 5.344983386570113515e-01 7.098701844603664581e-03
5.363944401391906425e+00 5.365820212686914781e-01 7.099101447598229336e-03
5.363944401391906425e+00 5.386657038803717157e-01 7.099531706333865599e-03
5.363944401391906425e+00 5.407493864920518423e-01 7.099994130963061673e-03
5.363944401391906425e+00 5.428330691037319689e-01 7.100490278964445394e-03
5.363944401391906425e+00 5.449167517154120954e-01 7.101021755603590876e-03
5.363944401391906425e+00 5.470004343270922220e-01 7.101590214607338483e-03
5.363944401391906425e+00 5.490841169387723486e-01 7.102197358780201059e-03
5.363944401391906425e+00 5.511677995504524752e-01 7.102844940556360745e-03
5.363944401391906425e+00 5.532514821621326018e-01 7.103534762557528297e-03
5.363944401391906425e+00 5.553351647738128394e-01 7.104268678146569670e-03
5.363944401391906425e+00 5.574188473854929660e-01 7.105048591812450701e-03
5.363944401391906425e+00 5.595025299971730925e-01 7.105876459914373632e-03
5.363944401391906425e+00 5.615862126088532191e-01 7.106754291063885516e-03
5.363944401391906425e+00 5.636698952205333457e-01 7.107684146658238035e-03
5.363944401391906425e+00 5.657535778322135833e-01 7.108668141357832836e-03
5.363944401391906425e+00 5.678372604438937099e-01 7.109708443470856565e-03
5.363944401391906425e+00 5.699209430555738365e-01 7.110807275404757398e-03
5.363944401391906425e+00 5.720046256672539631e-01 7.111966914005321029e-03
5.363953678366245370e+00 3.657200471109198214e-01 6.742367960813588391e-03
5.363953678366245370e+00 3.678037297225999480e-01 6.742359682685849544e-03
5.363953678366245370e+00 3.698874123342801301e-01 6.742350744133691551e-03
5.363953678366245370e+00 3.719710949459602567e-01 6.742341111973921240e-03
5.363953678366245370e+00 3.740547775576403833e-01 6.742330752769700244e-03
5.363953678366245370e+00 3.761384601693205099e-01 6.742319633158618507e-03
5.363953678366245370e+00 3.782221427810006920e-01 6.742307719817265156e-03
5.363953678366245370e+00 3.803058253926808185e-01 6.742294979793879081e-03
5.363953678366245370e+00 3.823895080043609451e-01 6.742281380559851135e-03
5.363953678366245370e+00 3.844731906160411272e-01 6.742266890301673761e-03
5.363953678366245370e+00 3.865568732277212538e-01 6.742251478132007397e-03
5.363953678366245370e+00 3.886405558394013804e-01 6.742235114162487691e-03
5.363953678366245370e+00 3.907242384510815070e-01 6.742217769862269422e-03
5.363953678366245370e+00 3.928079210627616891e-01 6.742199418347106024e-03
5.363953678366245370e+00 3.948916036744418157e-01 6.742180034493788429e-03
5.363953678366245370e+00 3.969752862861219422e-01 6.742159595325555518e-03
5.363953678366245370e+00 3.990589688978021243e-01 6.742138080302820767e-03
5.363953678366245370e+00 4.011426515094822509e-01 6.742115471547328875e-03
5.363953678366245370e+00 4.032263341211623775e-01 6.742091754239074378e-03
5.363953678366245370e+00 4.053100167328425041e-01 6.742066916983680512e-03
5.363953678366245370e+00 4.073936993445226862e-01 6.742040952004038461e-03
5.363953678366245370e+00 4.094773819562028128e-01 6.742013855688199810e-03
5.363953678366245370e+00 4.115610645678829393e-01 6.741985628898326463e-03
5.363953678366245370e+00 4.136447471795631214e-01 6.741956277332043085e-03
5.363953678366245370e+00 4.157284297912432480e-01 6.741925812004989464e-03
5.363953678366245370e+00 4.178121124029233746e-01 6.741894249606869040e-03
5.363953678366245370e+00 4.198957950146035012e-01 6.741861613023635361e-03
5.363953678366245370e+00 4.219794776262836833e-01 6.741827931748675326e-03
5.363953678366245370e+00 4.240631602379638099e-01 6.741793242322725518e-03
5.363953678366245370e+00 4.261468428496439365e-01 6.741757588914027918e-03
5.363953678366245370e+00 4.282305254613241186e-01 6.741721023705366661e-03
5.363953678366245370e+00 4.303142080730042451e-01 6.741683607590922937e-03
5.363953678366245370e+00 4.323978906846843717e-01 6.741645410451203510e-03
5.363953678366245370e+00 4.344815732963644983e-01 6.741606511967669461e-03
5.363953678366245370e+00 4.365652559080446804e-01 6.741567002015818461e-03
5.363953678366245370e+00 4.386489385197248070e-01 6.741526981223634751e-03
5.363953678366245370e+00 4.407326211314049891e-01 6.741486561725206807e-03
5.363953678366245370e+00 4.428163037430851157e-01 6.741445867569983291e-03
5.363953678366245370e+00 4.448999863547652422e-01 6.741405035457937595e-03
5.363953678366245370e+00 4.469836689664453688e-01 6.741364215316080627e-03
5.363953678366245370e+00 4.490673515781254954e-01 6.741323571008359973e-03
5.363953678366245370e+00 4.511510341898056775e-01 6.741283280777864324e-03
5.363953678366245370e+00 4.532347168014858041e-01 6.741243538253700353e-03
5.363953678366245370e+00 4.553183994131659862e-01 6.741204552769813202e-03
5.363953678366245370e+00 4.574020820248461128e-01 6.741166550311950348e-03
5.363953678366245370e+00 4.594857646365262394e-01 6.741129774094867418e-03
5.363953678366245370e+00 4.615694472482063659e-01 6.741094485336777270e-03
5.363953678366245370e+00 4.636531298598864925e-01 6.741060963870713386e-03
5.363953678366245370e+00 4.657368124715666746e-01 6.741029508958334623e-03
5.363953678366245370e+00 4.678204950832468012e-01 6.741000440024571931e-03
5.363953678366245370e+00 4.699041776949269833e-01 6.740974097350299968e-03
5.363953678366245370e+00 4.719878603066071099e-01 6.740950842876092600e-03
5.363953678366245370e+00 4.740715429182872365e-01 6.740931060913857645e-03
5.363953678366245370e+00 4.761552255299673631e-01 6.740915158975233253e-03
5.363953678366245370e+00 4.782389081416474896e-01 6.740903568389874576e-03
5.363953678366245370e+00 4.803225907533276717e-01 6.740896745246349568e-03
5.363953678366245370e+00 4.824062733650077983e-01 6.740895171024348549e-03
5.363953678366245370e+00 4.844899559766879804e-01 6.740899353494606699e-03
5.363953678366245370e+00 4.865736385883681070e-01 6.740909827404049579e-03
5.363953678366245370e+00 4.886573212000482336e-01 6.740927155309100506e-03
5.363953678366245370e+00 4.907410038117283602e-01 6.740951928324674311e-03
5.363953678366245370e+00 4.928246864234084867e-01 6.740984766865434213e-03
5.363953678366245370e+00 4.949083690350886688e-01 6.741026321532650988e-03
5.363953678366245370e+00 4.969920516467687954e-01 6.741077273740326246e-03
5.363953678366245370e+00 4.990757342584489775e-01 6.741138336603714337e-03
5.363953678366245370e+00 5.011594168701291041e-01 6.741210255752303968e-03
5.363953678366245370e+00 5.032430994818092307e-01 6.741293809990913516e-03
5.363953678366245370e+00 5.053267820934893573e-01 6.741389812118858682e-03
5.363953678366245370e+00 5.074104647051694839e-01 6.741499109633319539e-03
5.363953678366245370e+00 5.094941473168497215e-01 6.741622585646457610e-03
5.363953678366245370e+00 5.115778299285298480e-01 6.741761159487098636e-03
5.363953678366245370e+00 5.136615125402099746e-01 6.741915787502976258e-03
5.363953678366245370e+00 5.157451951518901012e-01 6.742087463936462070e-03
5.363953678366245370e+00 5.178288777635702278e-01 6.742277221591997868e-03
5.363953678366245370e+00 5.199125603752503544e-01 6.742486132514202528e-03
5.363953678366245370e+00 5.219962429869304810e-01 6.742715308813959467e-03
5.363953678366245370e+00 5.240799255986106076e-01 6.742965903444518919e-03
5.363953678366245370e+00 5.261636082102908452e-01 6.743239110812809280e-03
5.363953678366245370e+00 5.282472908219709717e-01 6.743536167546669742e-03
5.363953678366245370e+00 5.303309734336510983e-01 6.743858353182564068e-03
5.363953678366245370e+00 5.324146560453312249e-01 6.744206990943654376e-03
5.363953678366245370e+00 5.344983386570113515e-01 6.744583448290514260e-03
5.363953678366245370e+00 5.365820212686914781e-01 6.744989137692202971e-03
5.363953678366245370e+00 5.386657038803717157e-01 6.745425517259215700e-03
5.363953678366245370e+00 5.407493864920518423e-01 6.745894091368173986e-03
5.363953678366245370e+00 5.428330691037319689e-01 6.746396411343992712e-03
5.363953678366245370e+00 5.449167517154120954e-01 6.746934076075302746e-03
5.363953678366245370e+00 5.470004343270922220e-01 6.747508732575134387e-03
5.363953678366245370e+00 5.490841169387723486e-01 6.748122076635544760e-03
5.363953678366245370e+00 5.511677995504524752e-01 6.748775853391258961e-03
5.363953678366245370e+00 5.532514821621326018e-01 6.749471857876311598e-03
5.363953678366245370e+00 5.553351647738128394e-01 6.750211935560457982e-03
5.363953678366245370e+00 5.574188473854929660e-01 6.750997982847102216e-03
5.363953678366245370e+00 5.595025299971730925e-01 6.751831947541475643e-03
5.363953678366245370e+00 5.615862126088532191e-01 6.752715829492386516e-03
5.363953678366245370e+00 5.636698952205333457e-01 6.753651680892616867e-03
5.363953678366245370e+00 5.657535778322135833e-01 6.754641606880974758e-03
5.363953678366245370e+00 5.678372604438937099e-01 6.755687765933306166e-03
5.363953678366245370e+00 5.699209430555738365e-01 6.756792370192574691e-03
5.363953678366245370e+00 5.720046256672539631e-01 6.757957686019805399e-03
5.363962955340583427e+00 3.657200471109198214e-01 6.398189233992527050e-03
5.363962955340583427e+00 3.678037297225999480e-01 6.398181276288396856e-03
5.363962955340583427e+00 3.698874123342801301e-01 6.398172680540551577e-03
5.363962955340583427e+00 3.719710949459602567e-01 6.398163414690427077e-03
5.363962955340583427e+00 3.740547775576403833e-01 6.398153446550595286e-03
5.363962955340583427e+00 3.761384601693205099e-01 6.398142743956405920e-03
5.363962955340583427e+00 3.782221427810006920e-01 6.398131274916377467e-03
5.363962955340583427e+00 3.803058253926808185e-01 6.398119007774778939e-03
5.363962955340583427e+00 3.823895080043609451e-01 6.398105911395412550e-03
5.363962955340583427e+00 3.844731906160411272e-01 6.398091955349305589e-03
5.363962955340583427e+00 3.865568732277212538e-01 6.398077110117487455e-03
5.363962955340583427e+00 3.886405558394013804e-01 6.398061347319503912e-03
5.363962955340583427e+00 3.907242384510815070e-01 6.398044639928210549e-03
5.363962955340583427e+00 3.928079210627616891e-01 6.398026962531718626e-03
5.363962955340583427e+00 3.948916036744418157e-01 6.398008291588168708e-03
5.363962955340583427e+00 3.969752862861219422e-01 6.397988605699182936e-03
5.363962955340583427e+00 3.990589688978021243e-01 6.397967885902210161e-03
5.363962955340583427e+00 4.011426515094822509e-01 6.397946115976883320e-03
5.363962955340583427e+00 4.032263341211623775e-01 6.397923282760808496e-03
5.363962955340583427e+00 4.053100167328425041e-01 6.397899376456726329e-03
5.363962955340583427e+00 4.073936993445226862e-01 6.397874391110525485e-03
5.363962955340583427e+00 4.094773819562028128e-01 6.397848324750898298e-03
5.363962955340583427e+00 4.115610645678829393e-01 6.397821179925752832e-03
5.363962955340583427e+00 4.136447471795631214e-01 6.397792964120066136e-03
5.363962955340583427e+00 4.157284297912432480e-01 6.397763690036809697e-03
5.363962955340583427e+00 4.178121124029233746e-01 6.397733376165864148e-03
5.363962955340583427e+00 4.198957950146035012e-01 6.397702047054750624e-03
5.363962955340583427e+00 4.219794776262836833e-01 6.397669733915779637e-03
5.363962955340583427e+00 4.240631602379638099e-01 6.397636475082719640e-03
5.363962955340583427e+00 4.261468428496439365e-01 6.397602316410440013e-03
5.363962955340583427e+00 4.282305254613241186e-01 6.397567311792325302e-03
5.363962955340583427e+00 4.303142080730042451e-01 6.397531523799620569e-03
5.363962955340583427e+00 4.323978906846843717e-01 6.397495024008330484e-03
5.363962955340583427e+00 4.344815732963644983e-01 6.397457893712476043e-03
5.363962955340583427e+00 4.365652559080446804e-01 6.397420224366055265e-03
5.363962955340583427e+00 4.386489385197248070e-01 6.397382118251808587e-03
5.363962955340583427e+00 4.407326211314049891e-01 6.397343689048748394e-03
5.363962955340583427e+00 4.428163037430851157e-01 6.397305062286210743e-03
5.363962955340583427e+00 4.448999863547652422e-01 6.397266376220631448e-03
5.363962955340583427e+00 4.469836689664453688e-01 6.397227782232550557e-03
5.363962955340583427e+00 4.490673515781254954e-01 6.397189445546457541e-03
5.363962955340583427e+00 4.511510341898056775e-01 6.397151545916861422e-03
5.363962955340583427e+00 4.532347168014858041e-01 6.397114278219609429e-03
5.363962955340583427e+00 4.553183994131659862e-01 6.397077853105535145e-03
5.363962955340583427e+00 4.574020820248461128e-01 6.397042497769543819e-03
5.363962955340583427e+00 4.594857646365262394e-01 6.397008456567931066e-03
5.363962955340583427e+00 4.615694472482063659e-01 6.396975991689098952e-03
5.363962955340583427e+00 4.636531298598864925e-01 6.396945383967255795e-03
5.363962955340583427e+00 4.657368124715666746e-01 6.396916933520245367e-03
5.363962955340583427e+00 4.678204950832468012e-01 6.396890960451074269e-03
5.363962955340583427e+00 4.699041776949269833e-01 6.396867805689715122e-03
5.363962955340583427e+00 4.719878603066071099e-01 6.396847831596427780e-03
5.363962955340583427e+00 4.740715429182872365e-01 6.396831422782474352e-03
5.363962955340583427e+00 4.761552255299673631e-01 6.396818986805270606e-03
5.363962955340583427e+00 4.782389081416474896e-01 6.396810954960465909e-03
5.363962955340583427e+00 4.803225907533276717e-01 6.396807783064816996e-03
5.363962955340583427e+00 4.824062733650077983e-01 6.396809952185483934e-03
5.363962955340583427e+00 4.844899559766879804e-01 6.396817969371849238e-03
5.363962955340583427e+00 4.865736385883681070e-01 6.396832368625152837e-03
5.363962955340583427e+00 4.886573212000482336e-01 6.396853711388719721e-03
5.363962955340583427e+00 4.907410038117283602e-01 6.396882587638093136e-03
5.363962955340583427e+00 4.928246864234084867e-01 6.396919616337411706e-03
5.363962955340583427e+00 4.949083690350886688e-01 6.396965446448225727e-03
5.363962955340583427e+00 4.969920516467687954e-01 6.397020757677474370e-03
5.363962955340583427e+00 4.990757342584489775e-01 6.397086261155288112e-03
5.363962955340583427e+00 5.011594168701291041e-01 6.397162700326534251e-03
5.363962955340583427e+00 5.032430994818092307e-01 6.397250851666558616e-03
5.363962955340583427e+00 5.053267820934893573e-01 6.397351525440236365e-03
5.363962955340583427e+00 5.074104647051694839e-01 6.397465566562905714e-03
5.363962955340583427e+00 5.094941473168497215e-01 6.397593855300524011e-03
5.363962955340583427e+00 5.115778299285298480e-01 6.397737308006310256e-03
5.363962955340583427e+00 5.136615125402099746e-01 6.397896878005928517e-03
5.363962955340583427e+00 5.157451951518901012e-01 6.398073556179428682e-03
5.363962955340583427e+00 5.178288777635702278e-01 6.398268371813034712e-03
5.363962955340583427e+00 5.199125603752503544e-01 6.398482393207147872e-03
5.363962955340583427e+00 5.219962429869304810e-01 6.398716728494271457e-03
5.363962955340583427e+00 5.240799255986106076e-01 6.398972526323741701e-03
5.363962955340583427e+00 5.261636082102908452e-01 6.399250976555824477e-03
5.363962955340583427e+00 5.282472908219709717e-01 6.399553311065199306e-03
5.363962955340583427e+00 5.303309734336510983e-01 6.399880804302015766e-03
5.363962955340583427e+00 5.324146560453312249e-01 6.400234774108992490e-03
5.363962955340583427e+00 5.344983386570113515e-01 6.400616582358634003e-03
5.363962955340583427e+00 5.365820212686914781e-01 6.401027635546422019e-03
5.363962955340583427e+00 5.386657038803717157e-01 6.401469385578134434e-03
5.363962955340583427e+00 5.407493864920518423e-01 6.401943330350407836e-03
5.363962955340583427e+00 5.428330691037319689e-01 6.402451014340546954e-03
5.363962955340583427e+00 5.449167517154120954e-01 6.402994029311235256e-03
5.363962955340583427e+00 5.470004343270922220e-01 6.403574014800827649e-03
5.363962955340583427e+00 5.490841169387723486e-01 6.404192658663840007e-03
5.363962955340583427e+00 5.511677995504524752e-01 6.404851697695797437e-03
5.363962955340583427e+00 5.532514821621326018e-01 6.405552918199905986e-03
5.363962955340583427e+00 5.553351647738128394e-01 6.406298156619503331e-03
5.363962955340583427e+00 5.574188473854929660e-01 6.407089299942075010e-03
5.363962955340583427e+00 5.595025299971730925e-01 6.407928286363933669e-03
5.363962955340583427e+00 5.615862126088532191e-01 6.408817105628063400e-03
5.363962955340583427e+00 5.636698952205333457e-01 6.409757799667953684e-03
5.363962955340583427e+00 5.657535778322135833e-01 6.410752462902511925e-03
5.363962955340583427e+00 5.678372604438937099e-01 6.411803242811187596e-03
5.363962955340583427e+00 5.699209430555738365e-01 6.412912340288911411e-03
5.363962955340583427e+00 5.720046256672539631e-01 6.414082010186655976e-03
5.363972232314922373e+00 3.657200471109198214e-01 6.064108859665557835e-03
5.363972232314922373e+00 3.678037297225999480e-01 6.064101218043160477e-03
5.363972232314922373e+00 3.698874123342801301e-01 6.064092960263178095e-03
5.363972232314922373e+00 3.719710949459602567e-01 6.064084055392044217e-03
5.363972232314922373e+00 3.740547775576403833e-01 6.064074472412583038e-03
5.363972232314922373e+00 3.761384601693205099e-01 6.064064180358638700e-03
5.363972232314922373e+00 3.782221427810006920e-01 6.064053148463242372e-03
5.363972232314922373e+00 3.803058253926808185e-01 6.064041346335578321e-03
5.363972232314922373e+00 3.823895080043609451e-01 6.064028744129769041e-03
5.363972232314922373e+00 3.844731906160411272e-01 6.064015312733037240e-03
5.363972232314922373e+00 3.865568732277212538e-01 6.064001023974395672e-03
5.363972232314922373e+00 3.886405558394013804e-01 6.063985850840328783e-03
5.363972232314922373e+00 3.907242384510815070e-01 6.063969767704349527e-03
5.363972232314922373e+00 3.928079210627616891e-01 6.063952750578436267e-03
5.363972232314922373e+00 3.948916036744418157e-01 6.063934777358185625e-03
5.363972232314922373e+00 3.969752862861219422e-01 6.063915828104848166e-03
5.363972232314922373e+00 3.990589688978021243e-01 6.063895885342261011e-03
5.363972232314922373e+00 4.011426515094822509e-01 6.063874934339612971e-03
5.363972232314922373e+00 4.032263341211623775e-01 6.063852963443181789e-03
5.363972232314922373e+00 4.053100167328425041e-01 6.063829964406595129e-03
5.363972232314922373e+00 4.073936993445226862e-01 6.063805932734811499e-03
5.363972232314922373e+00 4.094773819562028128e-01 6.063780868046859604e-03
5.363972232314922373e+00 4.115610645678829393e-01 6.063754774458046497e-03
5.363972232314922373e+00 4.136447471795631214e-01 6.063727660963631576e-03
5.363972232314922373e+00 4.157284297912432480e-01 6.063699541860623730e-03
5.363972232314922373e+00 4.178121124029233746e-01 6.063670437152555645e-03
5.363972232314922373e+00 4.198957950146035012e-01 6.063640373022705955e-03
5.363972232314922373e+00 4.219794776262836833e-01 6.063609382206704840e-03
5.363972232314922373e+00 4.240631602379638099e-01 6.063577504620961019e-03
5.363972232314922373e+00 4.261468428496439365e-01 6.063544787682117153e-03
5.363972232314922373e+00 4.282305254613241186e-01 6.063511286834145572e-03
5.363972232314922373e+00 4.303142080730042451e-01 6.063477066171613604e-03
5.363972232314922373e+00 4.323978906846843717e-01 6.063442198905582593e-03
5.363972232314922373e+00 4.344815732963644983e-01 6.063406767817334370e-03
5.363972232314922373e+00 4.365652559080446804e-01 6.063370865905792599e-03
5.363972232314922373e+00 4.386489385197248070e-01 6.063334596909979862e-03
5.363972232314922373e+00 4.407326211314049891e-01 6.063298075971537172e-03
5.363972232314922373e+00 4.428163037430851157e-01 6.063261430121270543e-03
5.363972232314922373e+00 4.448999863547652422e-01 6.063224798865734719e-03
5.363972232314922373e+00 4.469836689664453688e-01 6.063188334927182947e-03
5.363972232314922373e+00 4.490673515781254954e-01 6.063152204827341324e-03
5.363972232314922373e+00 4.511510341898056775e-01 6.063116589374731649e-03
5.363972232314922373e+00 4.532347168014858041e-01 6.063081684599552074e-03
5.363972232314922373e+00 4.553183994131659862e-01 6.063047702152287929e-03
5.363972232314922373e+00 4.574020820248461128e-01 6.063014870105911183e-03
5.363972232314922373e+00 4.594857646365262394e-01 6.062983433589071852e-03
5.363972232314922373e+00 4.615694472482063659e-01 6.062953655475255069e-03
5.363972232314922373e+00 4.636531298598864925e-01 6.062925817160206080e-03
5.363972232314922373e+00 4.657368124715666746e-01 6.062900219136519234e-03
5.363972232314922373e+00 4.678204950832468012e-01 6.062877181809871348e-03
5.363972232314922373e+00 4.699041776949269833e-01 6.062857046227459849e-03
5.363972232314922373e+00 4.719878603066071099e-01 6.062840174749140401e-03
5.363972232314922373e+00 4.740715429182872365e-01 6.062826951770650466e-03
5.363972232314922373e+00 4.761552255299673631e-01 6.062817784638078328e-03
5.363972232314922373e+00 4.782389081416474896e-01 6.062813104098907675e-03
5.363972232314922373e+00 4.803225907533276717e-01 6.062813365406313944e-03
5.363972232314922373e+00 4.824062733650077983e-01 6.062819048755344054e-03
5.363972232314922373e+00 4.844899559766879804e-01 6.062830660289816702e-03
5.363972232314922373e+00 4.865736385883681070e-01 6.062848732666874241e-03
5.363972232314922373e+00 4.886573212000482336e-01 6.062873826041482485e-03
5.363972232314922373e+00 4.907410038117283602e-01 6.062906528652598111e-03
5.363972232314922373e+00 4.928246864234084867e-01 6.062947457729845301e-03
5.363972232314922373e+00 4.949083690350886688e-01 6.062997260267194606e-03
5.363972232314922373e+00 4.969920516467687954e-01 6.063056613711870213e-03
5.363972232314922373e+00 4.990757342584489775e-01 6.063126226863854371e-03
5.363972232314922373e+00 5.011594168701291041e-01 6.063206840534064029e-03
5.363972232314922373e+00 5.032430994818092307e-01 6.063299228374301533e-03
5.363972232314922373e+00 5.053267820934893573e-01 6.063404197627087107e-03
5.363972232314922373e+00 5.074104647051694839e-01 6.063522589918072733e-03
5.363972232314922373e+00 5.094941473168497215e-01 6.063655282011678159e-03
5.363972232314922373e+00 5.115778299285298480e-01 6.063803186496876524e-03
5.363972232314922373e+00 5.136615125402099746e-01 6.063967252696939730e-03
5.363972232314922373e+00 5.157451951518901012e-01 6.064148467280773211e-03
5.363972232314922373e+00 5.178288777635702278e-01 6.064347855048102080e-03
5.363972232314922373e+00 5.199125603752503544e-01 6.064566479693329730e-03
5.363972232314922373e+00 5.219962429869304810e-01 6.064805444515398818e-03
5.363972232314922373e+00 5.240799255986106076e-01 6.065065893165774540e-03
5.363972232314922373e+00 5.261636082102908452e-01 6.065349010339941838e-03
5.363972232314922373e+00 5.282472908219709717e-01 6.065656022423181366e-03
5.363972232314922373e+00 5.303309734336510983e-01 6.065988198298759813e-03
5.363972232314922373e+00 5.324146560453312249e-01 6.066346849763364080e-03
5.363972232314922373e+00 5.344983386570113515e-01 6.066733332426714996e-03
5.363972232314922373e+00 5.365820212686914781e-01 6.067149046200288366e-03
5.363972232314922373e+00 5.386657038803717157e-01 6.067595435912532045e-03
5.363972232314922373e+00 5.407493864920518423e-01 6.068073991964509015e-03
5.363972232314922373e+00 5.428330691037319689e-01 6.068586250971394654e-03
5.363972232314922373e+00 5.449167517154120954e-01 6.069133796433713243e-03
5.363972232314922373e+00 5.470004343270922220e-01 6.069718259350716238e-03
5.363972232314922373e+00 5.490841169387723486e-01 6.070341318756789124e-03
5.363972232314922373e+00 5.511677995504524752e-01 6.071004702363568852e-03
5.363972232314922373e+00 5.532514821621326018e-01 6.071710187137169604e-03
5.363972232314922373e+00 5.553351647738128394e-01 6.072459599731245238e-03
5.363972232314922373e+00 5.574188473854929660e-01 6.073254817084050745e-03
5.363972232314922373e+00 5.595025299971730925e-01 6.074097766949774178e-03
5.363972232314922373e+00 5.615862126088532191e-01 6.074990428324883972e-03
5.363972232314922373e+00 5.636698952205333457e-01 6.075934831991917050e-03
5.363972232314922373e+00 5.657535778322135833e-01 6.076933060897814209e-03
5.363972232314922373e+00 5.678372604438937099e-01 6.077987250666735605e-03
5.363972232314922373e+00 5.699209430555738365e-01 6.079099589987166027e-03
5.363972232314922373e+00 5.720046256672539631e-01 6.080272320999464269e-03
5.363981509289261318e+00 3.657200471109198214e-01 5.740056334036579971e-03
5.363981509289261318e+00 3.678037297225999480e-01 5.740049004256527095e-03
5.363981509289261318e+00 3.698874123342801301e-01 5.740041079781371160e-03
5.363981509289261318e+00 3.719710949459602567e-01 5.740032530778680503e-03
5.363981509289261318e+00 3.740547775576403833e-01 5.740023327356003763e-03
5.363981509289261318e+00 3.761384601693205099e-01 5.740013439706127818e-03
5.363981509289261318e+00 3.782221427810006920e-01 5.740002838255126028e-03
5.363981509289261318e+00 3.803058253926808185e-01 5.739991493820865119e-03
5.363981509289261318e+00 3.823895080043609451e-01 5.739979377804422384e-03
5.363981509289261318e+00 3.844731906160411272e-01 5.739966462357699861e-03
5.363981509289261318e+00 3.865568732277212538e-01 5.739952720608220219e-03
5.363981509289261318e+00 3.886405558394013804e-01 5.739938126856503585e-03
5.363981509289261318e+00 3.907242384510815070e-01 5.739922656817436110e-03
5.363981509289261318e+00 3.928079210627616891e-01 5.739906287840949341e-03
5.363981509289261318e+00 3.948916036744418157e-01 5.739888999223373596e-03
5.363981509289261318e+00 3.969752862861219422e-01 5.739870772433308503e-03
5.363981509289261318e+00 3.990589688978021243e-01 5.739851591372280813e-03
5.363981509289261318e+00 4.011426515094822509e-01 5.739831442726279175e-03
5.363981509289261318e+00 4.032263341211623775e-01 5.739810316320878916e-03
5.363981509289261318e+00 4.053100167328425041e-01 5.739788205387309598e-03
5.363981509289261318e+00 4.073936993445226862e-01 5.739765106843198322e-03
5.363981509289261318e+00 4.094773819562028128e-01 5.739741021770504263e-03
5.363981509289261318e+00 4.115610645678829393e-01 5.739715955801115606e-03
5.363981509289261318e+00 4.136447471795631214e-01 5.739689919379828420e-03
5.363981509289261318e+00 4.157284297912432480e-01 5.739662928340942723e-03
5.363981509289261318e+00 4.178121124029233746e-01 5.739635004100617291e-03
5.363981509289261318e+00 4.198957950146035012e-01 5.739606174323555986e-03
5.363981509289261318e+00 4.219794776262836833e-01 5.739576473218397333e-03
5.363981509289261318e+00 4.240631602379638099e-01 5.739545942110831599e-03
5.363981509289261318e+00 4.261468428496439365e-01 5.739514629792775470e-03
5.363981509289261318e+00 4.282305254613241186e-01 5.739482593173046883e-03
5.363981509289261318e+00 4.303142080730042451e-01 5.739449897613964693e-03
5.363981509289261318e+00 4.323978906846843717e-01 5.739416617604685064e-03
5.363981509289261318e+00 4.344815732963644983e-01 5.739382837184978797e-03
5.363981509289261318e+00 4.365652559080446804e-01 5.739348650486313271e-03
5.363981509289261318e+00 4.386489385197248070e-01 5.739314162452061920e-03
5.363981509289261318e+00 4.407326211314049891e-01 5.739279489225540196e-03
5.363981509289261318e+00 4.428163037430851157e-01 5.739244758810578724e-03
5.363981509289261318e+00 4.448999863547652422e-01 5.739210111736742920e-03
5.363981509289261318e+00 4.469836689664453688e-01 5.739175701531404154e-03
5.363981509289261318e+00 4.490673515781254954e-01 5.739141695499065145e-03
5.363981509289261318e+00 4.511510341898056775e-01 5.739108275205712095e-03
5.363981509289261318e+00 4.532347168014858041e-01 5.739075637285883519e-03
5.363981509289261318e+00 4.553183994131659862e-01 5.739043993937980627e-03
5.363981509289261318e+00 4.574020820248461128e-01 5.739013573732900872e-03
5.363981509289261318e+00 4.594857646365262394e-01 5.738984622204080718e-03
5.363981509289261318e+00 4.615694472482063659e-01 5.738957402506257750e-03
5.363981509289261318e+00 4.636531298598864925e-01 5.738932196290479938e-03
5.363981509289261318e+00 4.657368124715666746e-01 5.738909304090376515e-03
5.363981509289261318e+00 4.678204950832468012e-01 5.738889046312469974e-03
5.363981509289261318e+00 4.699041776949269833e-01 5.738871763829777629e-03
5.363981509289261318e+00 4.719878603066071099e-01 5.738857818695473380e-03
5.363981509289261318e+00 4.740715429182872365e-01 5.738847594908523531e-03
5.363981509289261318e+00 4.761552255299673631e-01 5.738841499146988233e-03
5.363981509289261318e+00 4.782389081416474896e-01 5.738839961528326497e-03
5.363981509289261318e+00 4.803225907533276717e-01 5.738843436321697071e-03
5.363981509289261318e+00 4.824062733650077983e-01 5.738852402703228418e-03
5.363981509289261318e+00 4.844899559766879804e-01 5.738867365557210297e-03
5.363981509289261318e+00 4.865736385883681070e-01 5.738888856190457223e-03
5.363981509289261318e+00 4.886573212000482336e-01 5.738917433077420777e-03
5.363981509289261318e+00 4.907410038117283602e-01 5.738953682717305195e-03
5.363981509289261318e+00 4.928246864234084867e-01 5.738998220275541226e-03
5.363981509289261318e+00 4.949083690350886688e-01 5.739051690425566767e-03
5.363981509289261318e+00 4.969920516467687954e-01 5.739114768104568685e-03
5.363981509289261318e+00 4.990757342584489775e-01 5.739188159277434226e-03
5.363981509289261318e+00 5.011594168701291041e-01 5.739272601716184814e-03
5.363981509289261318e+00 5.032430994818092307e-01 5.739368865823998335e-03
5.363981509289261318e+00 5.053267820934893573e-01 5.739477755292296361e-03
5.363981509289261318e+00 5.074104647051694839e-01 5.739600108026101169e-03
5.363981509289261318e+00 5.094941473168497215e-01 5.739736796773684847e-03
5.363981509289261318e+00 5.115778299285298480e-01 5.739888729867539952e-03
5.363981509289261318e+00 5.136615125402099746e-01 5.740056852148157918e-03
5.363981509289261318e+00 5.157451951518901012e-01 5.740242145425037898e-03
5.363981509289261318e+00 5.178288777635702278e-01 5.740445629534508994e-03
5.363981509289261318e+00 5.199125603752503544e-01 5.740668362781974586e-03
5.363981509289261318e+00 5.219962429869304810e-01 5.740911442877492943e-03
5.363981509289261318e+00 5.240799255986106076e-01 5.741176007508490102e-03
5.363981509289261318e+00 5.261636082102908452e-01 5.741463235049501165e-03
5.363981509289261318e+00 5.282472908219709717e-01 5.741774345236891862e-03
5.363981509289261318e+00 5.303309734336510983e-01 5.742110599903940682e-03
5.363981509289261318e+00 5.324146560453312249e-01 5.742473303598503651e-03
5.363981509289261318e+00 5.344983386570113515e-01 5.742863804266877016e-03
5.363981509289261318e+00 5.365820212686914781e-01 5.743283494020245787e-03
5.363981509289261318e+00 5.386657038803717157e-01 5.743733809721395835e-03
5.363981509289261318e+00 5.407493864920518423e-01 5.744216233651640476e-03
5.363981509289261318e+00 5.428330691037319689e-01 5.744732294014336105e-03
5.363981509289261318e+00 5.449167517154120954e-01 5.745283565591173189e-03
5.363981509289261318e+00 5.470004343270922220e-01 5.745871670305234546e-03
5.363981509289261318e+00 5.490841169387723486e-01 5.746498277801821535e-03
5.363981509289261318e+00 5.511677995504524752e-01 5.747165106095039264e-03
5.363981509289261318e+00 5.532514821621326018e-01 5.747873921982464031e-03
5.363981509289261318e+00 5.553351647738128394e-01 5.748626541684490401e-03
5.363981509289261318e+00 5.574188473854929660e-01 5.749424831347743625e-03
5.363981509289261318e+00 5.595025299971730925e-01 5.750270707529607853e-03
5.363981509289261318e+00 5.615862126088532191e-01 5.751166137701830237e-03
5.363981509289261318e+00 5.636698952205333457e-01 5.752113140688670453e-03
5.363981509289261318e+00 5.657535778322135833e-01 5.753113787197228213e-03
5.363981509289261318e+00 5.678372604438937099e-01 5.754170200191426228e-03
5.363981509289261318e+00 5.699209430555738365e-01 5.755284555311363133e-03
5.363981509289261318e+00 5.720046256672539631e-01 5.756459081269845249e-03
5.363990786263600263e+00 3.657200471109198214e-01 5.425959476702640200e-03
5.363990786263600263e+00 3.678037297225999480e-01 5.425952454568026828e-03
5.363990786263600263e+00 3.698874123342801301e-01 5.425944858793148827e-03
5.363990786263600263e+00 3.719710949459602567e-01 5.425936660658583523e-03
5.363990786263600263e+00 3.740547775576403833e-01 5.425927831308526017e-03
5.363990786263600263e+00 3.761384601693205099e-01 5.425918342084750344e-03
5.363990786263600263e+00 3.782221427810006920e-01 5.425908164562871262e-03
5.363990786263600263e+00 3.803058253926808185e-01 5.425897270791685788e-03
5.363990786263600263e+00 3.823895080043609451e-01 5.425885633371442182e-03
5.363990786263600263e+00 3.844731906160411272e-01 5.425873225661059611e-03
5.363990786263600263e+00 3.865568732277212538e-01 5.425860022078672455e-03
5.363990786263600263e+00 3.886405558394013804e-01 5.425845998210903146e-03
5.363990786263600263e+00 3.907242384510815070e-01 5.425831131084866803e-03
5.363990786263600263e+00 3.928079210627616891e-01 5.425815399357228341e-03
5.363990786263600263e+00 3.948916036744418157e-01 5.425798783672755067e-03
5.363990786263600263e+00 3.969752862861219422e-01 5.425781266832426994e-03
5.363990786263600263e+00 3.990589688978021243e-01 5.425762834126839421e-03
5.363990786263600263e+00 4.011426515094822509e-01 5.425743473606279427e-03
5.363990786263600263e+00 4.032263341211623775e-01 5.425723176460799449e-03
5.363990786263600263e+00 4.053100167328425041e-01 5.425701937243928089e-03
5.363990786263600263e+00 4.073936993445226862e-01 5.425679754310614063e-03
5.363990786263600263e+00 4.094773819562028128e-01 5.425656630094573794e-03
5.363990786263600263e+00 4.115610645678829393e-01 5.425632571523438495e-03
5.363990786263600263e+00 4.136447471795631214e-01 5.425607590401603300e-03
5.363990786263600263e+00 4.157284297912432480e-01 5.425581703860119995e-03
5.363990786263600263e+00 4.178121124029233746e-01 5.425554934628535123e-03
5.363990786263600263e+00 4.198957950146035012e-01 5.425527311626448905e-03
5.363990786263600263e+00 4.219794776262836833e-01 5.425498870346653207e-03
5.363990786263600263e+00 4.240631602379638099e-01 5.425469653251856726e-03
5.363990786263600263e+00 4.261468428496439365e-01 5.425439710315712281e-03
5.363990786263600263e+00 4.282305254613241186e-01 5.425409099590400124e-03
5.363990786263600263e+00 4.303142080730042451e-01 5.425377887513486638e-03
5.363990786263600263e+00 4.323978906846843717e-01 5.425346149582514939e-03
5.363990786263600263e+00 4.344815732963644983e-01 5.425313970879845453e-03
5.363990786263600263e+00 4.365652559080446804e-01 5.425281446438318285e-03
5.363990786263600263e+00 4.386489385197248070e-01 5.425248682054223566e-03
5.363990786263600263e+00 4.407326211314049891e-01 5.425215794745829635e-03
5.363990786263600263e+00 4.428163037430851157e-01 5.425182913232256925e-03
5.363990786263600263e+00 4.448999863547652422e-01 5.425150178688238796e-03
5.363990786263600263e+00 4.469836689664453688e-01 5.425117745276866396e-03
5.363990786263600263e+00 4.490673515781254954e-01 5.425085780744043698e-03
5.363990786263600263e+00 4.511510341898056775e-01 5.425054467118883839e-03
5.363990786263600263e+00 4.532347168014858041e-01 5.425024001368967085e-03
5.363990786263600263e+00 4.553183994131659862e-01 5.424994595885247219e-03
5.363990786263600263e+00 4.574020820248461128e-01 5.424966479353054462e-03
5.363990786263600263e+00 4.594857646365262394e-01 5.424939897281072509e-03
5.363990786263600263e+00 4.615694472482063659e-01 5.424915112752951712e-03
5.363990786263600263e+00 4.636531298598864925e-01 5.424892407164345377e-03
5.363990786263600263e+00 4.657368124715666746e-01 5.424872080748706187e-03
5.363990786263600263e+00 4.678204950832468012e-01 5.424854453431374700e-03
5.363990786263600263e+00 4.699041776949269833e-01 5.424839865546656793e-03
5.363990786263600263e+00 4.719878603066071099e-01 5.424828678427211573e-03
5.363990786263600263e+00 4.740715429182872365e-01 5.424821275373439139e-03
5.363990786263600263e+00 4.761552255299673631e-01 5.424818062046077999e-03
5.363990786263600263e+00 4.782389081416474896e-01 5.424819467521724455e-03
5.363990786263600263e+00 4.803225907533276717e-01 5.424825944848415959e-03
5.363990786263600263e+00 4.824062733650077983e-01 5.424837971849887086e-03
5.363990786263600263e+00 4.844899559766879804e-01 5.424856051860414002e-03
5.363990786263600263e+00 4.865736385883681070e-01 5.424880714361167422e-03
5.363990786263600263e+00 4.886573212000482336e-01 5.424912515997622718e-03
5.363990786263600263e+00 4.907410038117283602e-01 5.424952041030037253e-03
5.363990786263600263e+00 4.928246864234084867e-01 5.424999902279115799e-03
5.363990786263600263e+00 4.949083690350886688e-01 5.425056741867720182e-03
5.363990786263600263e+00 4.969920516467687954e-01 5.425123231950879088e-03
5.363990786263600263e+00 4.990757342584489775e-01 5.425200075456684985e-03
5.363990786263600263e+00 5.011594168701291041e-01 5.425288006891708023e-03
5.363990786263600263e+00 5.032430994818092307e-01 5.425387793060223660e-03
5.363990786263600263e+00 5.053267820934893573e-01 5.425500233814041680e-03
5.363990786263600263e+00 5.074104647051694839e-01 5.425626162857028444e-03
5.363990786263600263e+00 5.094941473168497215e-01 5.425766448445831086e-03
5.363990786263600263e+00 5.115778299285298480e-01 5.425921994194380683e-03
5.363990786263600263e+00 5.136615125402099746e-01 5.426093739742596060e-03
5.363990786263600263e+00 5.157451951518901012e-01 5.426282661518105205e-03
5.363990786263600263e+00 5.178288777635702278e-01 5.426489773454118946e-03
5.363990786263600263e+00 5.199125603752503544e-01 5.426716127698588514e-03
5.363990786263600263e+00 5.219962429869304810e-01 5.426962815440851580e-03
5.363990786263600263e+00 5.240799255986106076e-01 5.427230967424779076e-03
5.363990786263600263e+00 5.261636082102908452e-01 5.427521754830585445e-03
5.363990786263600263e+00 5.282472908219709717e-01 5.427836389893120513e-03
5.363990786263600263e+00 5.303309734336510983e-01 5.428176126693304987e-03
5.363990786263600263e+00 5.324146560453312249e-01 5.428542261784637980e-03
5.363990786263600263e+00 5.344983386570113515e-01 5.428936134863429977e-03
5.363990786263600263e+00 5.365820212686914781e-01 5.429359129448383357e-03
5.363990786263600263e+00 5.386657038803717157e-01 5.429812673515301696e-03
5.363990786263600263e+00 5.407493864920518423e-01 5.430298240119874574e-03
5.363990786263600263e+00 5.428330691037319689e-01 5.430817348054445617e-03
5.363990786263600263e+00 5.449167517154120954e-01 5.431371562426193234e-03
5.363990786263600263e+00 5.470004343270922220e-01 5.431962495226663745e-03
5.363990786263600263e+00 5.490841169387723486e-01 5.432591805999506356e-03
5.363990786263600263e+00 5.511677995504524752e-01 5.433261202268017433e-03
5.363990786263600263e+00 5.532514821621326018e-01 5.433972440047370525e-03
5.363990786263600263e+00 5.553351647738128394e-01 5.434727324393731802e-03
5.363990786263600263e+00 5.574188473854929660e-01 5.435527709891575104e-03
5.363990786263600263e+00 5.595025299971730925e-01 5.436375501184989578e-03
5.363990786263600263e+00 5.615862126088532191e-01 5.437272653403275868e-03
5.363990786263600263e+00 5.636698952205333457e-01 5.438221172744544391e-03
5.363990786263600263e+00 5.657535778322135833e-01 5.439223116773061681e-03
5.363990786263600263e+00 5.678372604438937099e-01 5.440280594997141429e-03
5.363990786263600263e+00 5.699209430555738365e-01 5.441395769156793724e-03
5.363990786263600263e+00 5.720046256672539631e-01 5.442570853509213699e-03
5.364000063237939209e+00 3.657200471109198214e-01 5.121744454384578697e-03
5.364000063237939209e+00 3.678037297225999480e-01 5.121737736517587708e-03
5.364000063237939209e+00 3.698874123342801301e-01 5.121730465724659911e-03
5.364000063237939209e+00 3.719710949459602567e-01 5.121722614289757509e-03
5.364000063237939209e+00 3.740547775576403833e-01 5.121714154432223387e-03
5.364000063237939209e+00 3.761384601693205099e-01 5.121705058600390867e-03
5.364000063237939209e+00 3.782221427810006920e-01 5.121695299497019960e-03
5.364000063237939209e+00 3.803058253926808185e-01 5.121684850191033506e-03
5.364000063237939209e+00 3.823895080043609451e-01 5.121673684478626754e-03
5.364000063237939209e+00 3.844731906160411272e-01 5.121661776885761026e-03
5.364000063237939209e+00 3.865568732277212538e-01 5.121649103016274150e-03
5.364000063237939209e+00 3.886405558394013804e-01 5.121635639644816530e-03
5.364000063237939209e+00 3.907242384510815070e-01 5.121621364961275423e-03
5.364000063237939209e+00 3.928079210627616891e-01 5.121606258919426599e-03
5.364000063237939209e+00 3.948916036744418157e-01 5.121590303325002785e-03
5.364000063237939209e+00 3.969752862861219422e-01 5.121573482267839303e-03
5.364000063237939209e+00 3.990589688978021243e-01 5.121555782256231870e-03
5.364000063237939209e+00 4.011426515094822509e-01 5.121537192602843187e-03
5.364000063237939209e+00 4.032263341211623775e-01 5.121517705737958434e-03
5.364000063237939209e+00 4.053100167328425041e-01 5.121497317456103100e-03
5.364000063237939209e+00 4.073936993445226862e-01 5.121476027307816405e-03
5.364000063237939209e+00 4.094773819562028128e-01 5.121453839035752104e-03
5.364000063237939209e+00 4.115610645678829393e-01 5.121430760741311691e-03
5.364000063237939209e+00 4.136447471795631214e-01 5.121406805484520451e-03
5.364000063237939209e+00 4.157284297912432480e-01 5.121381991533535336e-03
5.364000063237939209e+00 4.178121124029233746e-01 5.121356342802640092e-03
5.364000063237939209e+00 4.198957950146035012e-01 5.121329889333071581e-03
5.364000063237939209e+00 4.219794776262836833e-01 5.121302667742350448e-03
5.364000063237939209e+00 4.240631602379638099e-01 5.121274721559517309e-03
5.364000063237939209e+00 4.261468428496439365e-01 5.121246101853316884e-03
5.364000063237939209e+00 4.282305254613241186e-01 5.121216867595344141e-03
5.364000063237939209e+00 4.303142080730042451e-01 5.121187086183661037e-03
5.364000063237939209e+00 4.323978906846843717e-01 5.121156834072633848e-03
5.364000063237939209e+00 4.344815732963644983e-01 5.121126197090547158e-03
5.364000063237939209e+00 4.365652559080446804e-01 5.121095271161522910e-03
5.364000063237939209e+00 4.386489385197248070e-01 5.121064162740929064e-03
5.364000063237939209e+00 4.407326211314049891e-01 5.121032989463782797e-03
5.364000063237939209e+00 4.428163037430851157e-01 5.121001880641347197e-03
5.364000063237939209e+00 4.448999863547652422e-01 5.120970977962584908e-03
5.364000063237939209e+00 4.469836689664453688e-01 5.120940435937628918e-03
5.364000063237939209e+00 4.490673515781254954e-01 5.120910422690352556e-03
5.364000063237939209e+00 4.511510341898056775e-01 5.120881120408722793e-03
5.364000063237939209e+00 4.532347168014858041e-01 5.120852726150882869e-03
5.364000063237939209e+00 4.553183994131659862e-01 5.120825452329232086e-03
5.364000063237939209e+00 4.574020820248461128e-01 5.120799527525802218e-03
5.364000063237939209e+00 4.594857646365262394e-01 5.120775197005893523e-03
5.364000063237939209e+00 4.615694472482063659e-01 5.120752723472776595e-03
5.364000063237939209e+00 4.636531298598864925e-01 5.120732387794084406e-03
5.364000063237939209e+00 4.657368124715666746e-01 5.120714489603782164e-03
5.364000063237939209e+00 4.678204950832468012e-01 5.120699348034244043e-03
5.364000063237939209e+00 4.699041776949269833e-01 5.120687302465286826e-03
5.364000063237939209e+00 4.719878603066071099e-01 5.120678713197769974e-03
5.364000063237939209e+00 4.740715429182872365e-01 5.120673962135908336e-03
5.364000063237939209e+00 4.761552255299673631e-01 5.120673453632328814e-03
5.364000063237939209e+00 4.782389081416474896e-01 5.120677615061652345e-03
5.364000063237939209e+00 4.803225907533276717e-01 5.120686897754496772e-03
5.364000063237939209e+00 4.824062733650077983e-01 5.120701777522279272e-03
5.364000063237939209e+00 4.844899559766879804e-01 5.120722755597406119e-03
5.364000063237939209e+00 4.865736385883681070e-01 5.120750359208730770e-03
5.364000063237939209e+00 4.886573212000482336e-01 5.120785142493312382e-03
5.364000063237939209e+00 4.907410038117283602e-01 5.120827687123059510e-03
5.364000063237939209e+00 4.928246864234084867e-01 5.120878603116343041e-03
5.364000063237939209e+00 4.949083690350886688e-01 5.120938529609284605e-03
5.364000063237939209e+00 4.969920516467687954e-01 5.121008135522515763e-03
5.364000063237939209e+00 4.990757342584489775e-01 5.121088120327505974e-03
5.364000063237939209e+00 5.011594168701291041e-01 5.121179214724522893e-03
5.364000063237939209e+00 5.032430994818092307e-01 5.121282181446192711e-03
5.364000063237939209e+00 5.053267820934893573e-01 5.121397815972478576e-03
5.364000063237939209e+00 5.074104647051694839e-01 5.121526947280928554e-03
5.364000063237939209e+00 5.094941473168497215e-01 5.121670438569867964e-03
5.364000063237939209e+00 5.115778299285298480e-01 5.121829188016499557e-03
5.364000063237939209e+00 5.136615125402099746e-01 5.122004129571821468e-03
5.364000063237939209e+00 5.157451951518901012e-01 5.122196233520133653e-03
5.364000063237939209e+00 5.178288777635702278e-01 5.122406507358344060e-03
5.364000063237939209e+00 5.199125603752503544e-01 5.122635996548521170e-03
5.364000063237939209e+00 5.219962429869304810e-01 5.122885785216676167e-03
5.364000063237939209e+00 5.240799255986106076e-01 5.123156996934910730e-03
5.364000063237939209e+00 5.261636082102908452e-01 5.123450795309852576e-03
5.364000063237939209e+00 5.282472908219709717e-01 5.123768384831682045e-03
5.364000063237939209e+00 5.303309734336510983e-01 5.124111011443150884e-03
5.364000063237939209e+00 5.324146560453312249e-01 5.124479963164216278e-03
5.364000063237939209e+00 5.344983386570113515e-01 5.124876570925368177e-03
5.364000063237939209e+00 5.365820212686914781e-01 5.125302209048261323e-03
5.364000063237939209e+00 5.386657038803717157e-01 5.125758295990922968e-03
5.364000063237939209e+00 5.407493864920518423e-01 5.126246294918898432e-03
5.364000063237939209e+00 5.428330691037319689e-01 5.126767714369131514e-03
5.364000063237939209e+00 5.449167517154120954e-01 5.127324108797294902e-03
5.364000063237939209e+00 5.470004343270922220e-01 5.127917079235834973e-03
5.364000063237939209e+00 5.490841169387723486e-01 5.128548273814993383e-03
5.364000063237939209e+00 5.511677995504524752e-01 5.129219388375327524e-03
5.364000063237939209e+00 5.532514821621326018e-01 5.129932166943755936e-03
5.364000063237939209e+00 5.553351647738128394e-01 5.130688402377712315e-03
5.364000063237939209e+00 5.574188473854929660e-01 5.131489936779855439e-03
5.364000063237939209e+00 5.595025299971730925e-01 5.132338662053370637e-03
5.364000063237939209e+00 5.615862126088532191e-01 5.133236520168738166e-03
5.364000063237939209e+00 5.636698952205333457e-01 5.134185503619294148e-03
5.364000063237939209e+00 5.657535778322135833e-01 5.135187655725397850e-03
5.364000063237939209e+00 5.678372604438937099e-01 5.136245071223694697e-03
5.364000063237939209e+00 5.699209430555738365e-01 5.137359896544921832e-03
5.364000063237939209e+00 5.720046256672539631e-01 5.138534330291829634e-03
5.364009340212278154e+00 3.657200471109198214e-01 4.827335600706513484e-03
5.364009340212278154e+00 3.678037297225999480e-01 4.827329180618664117e-03
5.364009340212278154e+00 3.698874123342801301e-01 4.827322227628021677e-03
5.364009340212278154e+00 3.719710949459602567e-01 4.827314714976589302e-03
5.364009340212278154e+00 3.740547775576403833e-01 4.827306615980890385e-03
5.364009340212278154e+00 3.761384601693205099e-01 4.827297903991687421e-03
5.364009340212278154e+00 3.782221427810006920e-01 4.827288552795051813e-03
5.364009340212278154e+00 3.803058253926808185e-01 4.827278536645987148e-03
5.364009340212278154e+00 3.823895080043609451e-01 4.827267830276564184e-03
5.364009340212278154e+00 3.844731906160411272e-01 4.827256409405100354e-03
5.364009340212278154e+00 3.865568732277212538e-01 4.827244250723935169e-03
5.364009340212278154e+00 3.886405558394013804e-01 4.827231332145560591e-03
5.364009340212278154e+00 3.907242384510815070e-01 4.827217633073506778e-03
5.364009340212278154e+00 3.928079210627616891e-01 4.827203134543212037e-03
5.364009340212278154e+00 3.948916036744418157e-01 4.827187819566674219e-03
5.364009340212278154e+00 3.969752862861219422e-01 4.827171673375120313e-03
5.364009340212278154e+00 3.990589688978021243e-01 4.827154683668092791e-03
5.364009340212278154e+00 4.011426515094822509e-01 4.827136840943876267e-03
5.364009340212278154e+00 4.032263341211623775e-01 4.827118138810305298e-03
5.364009340212278154e+00 4.053100167328425041e-01 4.827098574161001014e-03
5.364009340212278154e+00 4.073936993445226862e-01 4.827078147776611532e-03
5.364009340212278154e+00 4.094773819562028128e-01 4.827056864484112475e-03
5.364009340212278154e+00 4.115610645678829393e-01 4.827034733562799058e-03
5.364009340212278154e+00 4.136447471795631214e-01 4.827011769116103246e-03
5.364009340212278154e+00 4.157284297912432480e-01 4.826987990512708777e-03
5.364009340212278154e+00 4.178121124029233746e-01 4.826963422742867708e-03
5.364009340212278154e+00 4.198957950146035012e-01 4.826938096885087862e-03
5.364009340212278154e+00 4.219794776262836833e-01 4.826912050487353924e-03
5.364009340212278154e+00 4.240631602379638099e-01 4.826885328087080450e-03
5.364009340212278154e+00 4.261468428496439365e-01 4.826857981594490955e-03
5.364009340212278154e+00 4.282305254613241186e-01 4.826830070904360344e-03
5.364009340212278154e+00 4.303142080730042451e-01 4.826801664207062970e-03
5.364009340212278154e+00 4.323978906846843717e-01 4.826772838651520632e-03
5.364009340212278154e+00 4.344815732963644983e-01 4.826743680830350956e-03
5.364009340212278154e+00 4.365652559080446804e-01 4.826714287203974323e-03
5.364009340212278154e+00 4.386489385197248070e-01 4.826684764842961023e-03
5.364009340212278154e+00 4.407326211314049891e-01 4.826655231823842249e-03
5.364009340212278154e+00 4.428163037430851157e-01 4.826625817848091519e-03
5.364009340212278154e+00 4.448999863547652422e-01 4.826596664874983900e-03
5.364009340212278154e+00 4.469836689664453688e-01 4.826567927672977855e-03
5.364009340212278154e+00 4.490673515781254954e-01 4.826539774408554126e-03
5.364009340212278154e+00 4.511510341898056775e-01 4.826512387341505908e-03
5.364009340212278154e+00 4.532347168014858041e-01 4.826485963348062062e-03
5.364009340212278154e+00 4.553183994131659862e-01 4.826460714692100071e-03
5.364009340212278154e+00 4.574020820248461128e-01 4.826436869522916263e-03
5.364009340212278154e+00 4.594857646365262394e-01 4.826414672635530832e-03
5.364009340212278154e+00 4.615694472482063659e-01 4.826394386177410706e-03
5.364009340212278154e+00 4.636531298598864925e-01 4.826376290209414936e-03
5.364009340212278154e+00 4.657368124715666746e-01 4.826360683465255770e-03
5.364009340212278154e+00 4.678204950832468012e-01 4.826347884028647957e-03
5.364009340212278154e+00 4.699041776949269833e-01 4.826338230054713456e-03
5.364009340212278154e+00 4.719878603066071099e-01 4.826332080426167480e-03
5.364009340212278154e+00 4.740715429182872365e-01 4.826329815539537674e-03
5.364009340212278154e+00 4.761552255299673631e-01 4.826331837953302777e-03
5.364009340212278154e+00 4.782389081416474896e-01 4.826338573142666469e-03
5.364009340212278154e+00 4.803225907533276717e-01 4.826350470325833052e-03
5.364009340212278154e+00 4.824062733650077983e-01 4.826368002913477770e-03
5.364009340212278154e+00 4.844899559766879804e-01 4.826391669560782874e-03
5.364009340212278154e+00 4.865736385883681070e-01 4.826421994612568531e-03
5.364009340212278154e+00 4.886573212000482336e-01 4.826459529140110158e-03
5.364009340212278154e+00 4.907410038117283602e-01 4.826504851418042530e-03
5.364009340212278154e+00 4.928246864234084867e-01 4.826558567784203224e-03
5.364009340212278154e+00 4.949083690350886688e-01 4.826621313470020463e-03
5.364009340212278154e+00 4.969920516467687954e-01 4.826693753191732897e-03
5.364009340212278154e+00 4.990757342584489775e-01 4.826776581969895522e-03
5.364009340212278154e+00 5.011594168701291041e-01 4.826870525939564935e-03
5.364009340212278154e+00 5.032430994818092307e-01 4.826976342949641091e-03
5.364009340212278154e+00 5.053267820934893573e-01 4.827094823437507939e-03
5.364009340212278154e+00 5.074104647051694839e-01 4.827226791092226882e-03
5.364009340212278154e+00 5.094941473168497215e-01 4.827373103665403772e-03
5.364009340212278154e+00 5.115778299285298480e-01 4.827534653614801684e-03
5.364009340212278154e+00 5.136615125402099746e-01 4.827712368897935265e-03
5.364009340212278154e+00 5.157451951518901012e-01 4.827907213654355698e-03
5.364009340212278154e+00 5.178288777635702278e-01 4.828120188929323556e-03
5.364009340212278154e+00 5.199125603752503544e-01 4.828352333365442187e-03
5.364009340212278154e+00 5.219962429869304810e-01 4.828604723935286946e-03
5.364009340212278154e+00 5.240799255986106076e-01 4.828878476580485135e-03
5.364009340212278154e+00 5.261636082102908452e-01 4.829174747031155998e-03
5.364009340212278154e+00 5.282472908219709717e-01 4.829494731367557810e-03
5.364009340212278154e+00 5.303309734336510983e-01 4.829839666809537975e-03
5.364009340212278154e+00 5.324146560453312249e-01 4.830210832399332334e-03
5.364009340212278154e+00 5.344983386570113515e-01 4.830609549605368626e-03
5.364009340212278154e+00 5.365820212686914781e-01 4.831037182985958682e-03
5.364009340212278154e+00 5.386657038803717157e-01 4.831495140839433752e-03
5.364009340212278154e+00 5.407493864920518423e-01 4.831984875840206022e-03
5.364009340212278154e+00 5.428330691037319689e-01 4.832507885616047286e-03
5.364009340212278154e+00 5.449167517154120954e-01 4.833065713348863590e-03
5.364009340212278154e+00 5.470004343270922220e-01 4.833659948377742356e-03
5.364009340212278154e+00 5.490841169387723486e-01 4.834292226793707528e-03
5.364009340212278154e+00 5.511677995504524752e-01 4.834964231877661792e-03
5.364009340212278154e+00 5.532514821621326018e-01 4.835677694657232809e-03
5.364009340212278154e+00 5.553351647738128394e-01 4.836434394433994713e-03
5.364009340212278154e+00 5.574188473854929660e-01 4.837236159195014776e-03
5.364009340212278154e+00 5.595025299971730925e-01 4.838084866247894036e-03
5.364009340212278154e+00 5.615862126088532191e-01 4.838982442613432369e-03
5.364009340212278154e+00 5.636698952205333457e-01 4.839930865561723958e-03
5.364009340212278154e+00 5.657535778322135833e-01 4.840932162958108860e-03
5.364009340212278154e+00 5.678372604438937099e-01 4.841988413808799921e-03
5.364009340212278154e+00 5.699209430555738365e-01 4.843101748548338595e-03
5.364009340212278154e+00 5.720046256672539631e-01 4.844274349363328173e-03
5.364018617186616211e+00 3.657200471109198214e-01 4.542655060442235028e-03
5.364018617186616211e+00 3.678037297225999480e-01 4.542648934820693769e-03
5.364018617186616211e+00 3.698874123342801301e-01 4.542642295990829450e-03
5.364018617186616211e+00 3.719710949459602567e-01 4.542635118147114216e-03
5.364018617186616211e+00 3.740547775576403833e-01 4.542627375522411380e-03
5.364018617186616211e+00 3.761384601693205099e-01 4.542619042530122997e-03
5.364018617186616211e+00 3.782221427810006920e-01 4.542610093904919308e-03
5.364018617186616211e+00 3.803058253926808185e-01 4.542600504857639138e-03
5.364018617186616211e+00 3.823895080043609451e-01 4.542590251253511048e-03
5.364018617186616211e+00 3.844731906160411272e-01 4.542579309800997937e-03
5.364018617186616211e+00 3.865568732277212538e-01 4.542567658225893888e-03
5.364018617186616211e+00 3.886405558394013804e-01 4.542555275504922031e-03
5.364018617186616211e+00 3.907242384510815070e-01 4.542542142069953132e-03
5.364018617186616211e+00 3.928079210627616891e-01 4.542528240075998681e-03
5.364018617186616211e+00 3.948916036744418157e-01 4.542513553541734778e-03
5.364018617186616211e+00 3.969752862861219422e-01 4.542498068751912865e-03
5.364018617186616211e+00 3.990589688978021243e-01 4.542481774539182914e-03
5.364018617186616211e+00 4.011426515094822509e-01 4.542464662423349210e-03
5.364018617186616211e+00 4.032263341211623775e-01 4.542446727020115448e-03
5.364018617186616211e+00 4.053100167328425041e-01 4.542427966382001255e-03
5.364018617186616211e+00 4.073936993445226862e-01 4.542408382221442380e-03
5.364018617186616211e+00 4.094773819562028128e-01 4.542387980403552773e-03
5.364018617186616211e+00 4.115610645678829393e-01 4.542366771241286919e-03
5.364018617186616211e+00 4.136447471795631214e-01 4.542344769821135900e-03
5.364018617186616211e+00 4.157284297912432480e-01 4.542321996421722248e-03
5.364018617186616211e+00 4.178121124029233746e-01 4.542298477030368500e-03
5.364018617186616211e+00 4.198957950146035012e-01 4.542274243555395261e-03
5.364018617186616211e+00 4.219794776262836833e-01 4.542249334451507227e-03
5.364018617186616211e+00 4.240631602379638099e-01 4.542223795052468920e-03
5.364018617186616211e+00 4.261468428496439365e-01 4.542197678112054778e-03
5.364018617186616211e+00 4.282305254613241186e-01 4.542171044170052394e-03
5.364018617186616211e+00 4.303142080730042451e-01 4.542143962161716841e-03
5.364018617186616211e+00 4.323978906846843717e-01 4.542116509832907351e-03
5.364018617186616211e+00 4.344815732963644983e-01 4.542088774260815733e-03
5.364018617186616211e+00 4.365652559080446804e-01 4.542060852432684877e-03
5.364018617186616211e+00 4.386489385197248070e-01 4.542032851799298297e-03
5.364018617186616211e+00 4.407326211314049891e-01 4.542004890736158970e-03
5.364018617186616211e+00 4.428163037430851157e-01 4.541977099147764645e-03
5.364018617186616211e+00 4.448999863547652422e-01 4.541949619121846658e-03
5.364018617186616211e+00 4.469836689664453688e-01 4.541922605444010351e-03
5.364018617186616211e+00 4.490673515781254954e-01 4.541896226203397287e-03
5.364018617186616211e+00 4.511510341898056775e-01 4.541870663413305129e-03
5.364018617186616211e+00 4.532347168014858041e-01 4.541846113689742941e-03
5.364018617186616211e+00 4.553183994131659862e-01 4.541822788786249905e-03
5.364018617186616211e+00 4.574020820248461128e-01 4.541800916323354351e-03
5.364018617186616211e+00 4.594857646365262394e-01 4.541780740402920000e-03
5.364018617186616211e+00 4.615694472482063659e-01 4.541762522232722747e-03
5.364018617186616211e+00 4.636531298598864925e-01 4.541746540900757495e-03
5.364018617186616211e+00 4.657368124715666746e-01 4.541733093936294562e-03
5.364018617186616211e+00 4.678204950832468012e-01 4.541722498023531909e-03
5.364018617186616211e+00 4.699041776949269833e-01 4.541715089674759794e-03
5.364018617186616211e+00 4.719878603066071099e-01 4.541711226043593057e-03
5.364018617186616211e+00 4.740715429182872365e-01 4.541711285508488738e-03
5.364018617186616211e+00 4.761552255299673631e-01 4.541715668395320850e-03
5.364018617186616211e+00 4.782389081416474896e-01 4.541724797811678288e-03
5.364018617186616211e+00 4.803225907533276717e-01 4.541739120152469070e-03
5.364018617186616211e+00 4.824062733650077983e-01 4.541759106068347929e-03
5.364018617186616211e+00 4.844899559766879804e-01 4.541785251026488231e-03
5.364018617186616211e+00 4.865736385883681070e-01 4.541818076115958572e-03
5.364018617186616211e+00 4.886573212000482336e-01 4.541858128790447237e-03
5.364018617186616211e+00 4.907410038117283602e-01 4.541905983498980767e-03
5.364018617186616211e+00 4.928246864234084867e-01 4.541962242639794624e-03
5.364018617186616211e+00 4.949083690350886688e-01 4.542027537039011048e-03
5.364018617186616211e+00 4.969920516467687954e-01 4.542102526909563842e-03
5.364018617186616211e+00 4.990757342584489775e-01 4.542187902442844025e-03
5.364018617186616211e+00 5.011594168701291041e-01 4.542284384700972198e-03
5.364018617186616211e+00 5.032430994818092307e-01 4.542392726249528528e-03
5.364018617186616211e+00 5.053267820934893573e-01 4.542513711953470763e-03
5.364018617186616211e+00 5.074104647051694839e-01 4.542648159687837431e-03
5.364018617186616211e+00 5.094941473168497215e-01 4.542796921156944980e-03
5.364018617186616211e+00 5.115778299285298480e-01 4.542960882463398763e-03
5.364018617186616211e+00 5.136615125402099746e-01 4.543140964982846433e-03
5.364018617186616211e+00 5.157451951518901012e-01 4.543338125952264307e-03
5.364018617186616211e+00 5.178288777635702278e-01 4.543553359339673990e-03
5.364018617186616211e+00 5.199125603752503544e-01 4.543787696442648863e-03
5.364018617186616211e+00 5.219962429869304810e-01 4.544042206530473152e-03
5.364018617186616211e+00 5.240799255986106076e-01 4.544317997694607460e-03
5.364018617186616211e+00 5.261636082102908452e-01 4.544616217353828966e-03
5.364018617186616211e+00 5.282472908219709717e-01 4.544938052960758278e-03
5.364018617186616211e+00 5.303309734336510983e-01 4.545284732648375257e-03
5.364018617186616211e+00 5.324146560453312249e-01 4.545657525952870488e-03
5.364018617186616211e+00 5.344983386570113515e-01 4.546057744379129566e-03
5.364018617186616211e+00 5.365820212686914781e-01 4.546486742126912631e-03
5.364018617186616211e+00 5.386657038803717157e-01 4.546945916749742245e-03
5.364018617186616211e+00 5.407493864920518423e-01 4.547436709704050922e-03
5.364018617186616211e+00 5.428330691037319689e-01 4.547960606933933864e-03
5.364018617186616211e+00 5.449167517154120954e-01 4.548519139452493823e-03
5.364018617186616211e+00 5.470004343270922220e-01 4.549113883935340316e-03
5.364018617186616211e+00 5.490841169387723486e-01 4.549746463257417148e-03
5.364018617186616211e+00 5.511677995504524752e-01 4.550418547084466789e-03
5.364018617186616211e+00 5.532514821621326018e-01 4.551131852408207314e-03
5.364018617186616211e+00 5.553351647738128394e-01 4.551888144005675034e-03
5.364018617186616211e+00 5.574188473854929660e-01 4.552689235053310537e-03
5.364018617186616211e+00 5.595025299971730925e-01 4.553536987536510421e-03
5.364018617186616211e+00 5.615862126088532191e-01 4.554433312797384441e-03
5.364018617186616211e+00 5.636698952205333457e-01 4.555380171933639567e-03
5.364018617186616211e+00 5.657535778322135833e-01 4.556379576279481758e-03
5.364018617186616211e+00 5.678372604438937099e-01 4.557433587824891684e-03
5.364018617186616211e+00 5.699209430555738365e-01 4.558544319670804895e-03
5.364018617186616211e+00 5.720046256672539631e-01 4.559713936311618476e-03
5.364027894160955157e+00 3.657200471109198214e-01 4.267623292563734426e-03
5.364027894160955157e+00 3.678037297225999480e-01 4.267617457321743434e-03
5.364027894160955157e+00 3.698874123342801301e-01 4.267611128175638653e-03
5.364027894160955157e+00 3.719710949459602567e-01 4.267604280243456408e-03
5.364027894160955157e+00 3.740547775576403833e-01 4.267596888692049006e-03
5.364027894160955157e+00 3.761384601693205099e-01 4.267588928885952641e-03
5.364027894160955157e+00 3.782221427810006920e-01 4.267580376533299316e-03
5.364027894160955157e+00 3.803058253926808185e-01 4.267571207829386898e-03
5.364027894160955157e+00 3.823895080043609451e-01 4.267561399638081752e-03
5.364027894160955157e+00 3.844731906160411272e-01 4.267550929670424140e-03
5.364027894160955157e+00 3.865568732277212538e-01 4.267539776675676778e-03
5.364027894160955157e+00 3.886405558394013804e-01 4.267527920650322597e-03
5.364027894160955157e+00 3.907242384510815070e-01 4.267515343055146293e-03
5.364027894160955157e+00 3.928079210627616891e-01 4.267502027049338738e-03
5.364027894160955157e+00 3.948916036744418157e-01 4.267487957740006589e-03
5.364027894160955157e+00 3.969752862861219422e-01 4.267473122437135877e-03
5.364027894160955157e+00 3.990589688978021243e-01 4.267457510922265974e-03
5.364027894160955157e+00 4.011426515094822509e-01 4.267441115752285651e-03
5.364027894160955157e+00 4.032263341211623775e-01 4.267423932539476418e-03
5.364027894160955157e+00 4.053100167328425041e-01 4.267405960281068361e-03
5.364027894160955157e+00 4.073936993445226862e-01 4.267387201687271141e-03
5.364027894160955157e+00 4.094773819562028128e-01 4.267367663515635873e-03
5.364027894160955157e+00 4.115610645678829393e-01 4.267347356938348997e-03
5.364027894160955157e+00 4.136447471795631214e-01 4.267326297916106820e-03
5.364027894160955157e+00 4.157284297912432480e-01 4.267304507573017013e-03
5.364027894160955157e+00 4.178121124029233746e-01 4.267282012615196060e-03
5.364027894160955157e+00 4.198957950146035012e-01 4.267258845707344768e-03
5.364027894160955157e+00 4.219794776262836833e-01 4.267235045935844837e-03
5.364027894160955157e+00 4.240631602379638099e-01 4.267210659299933671e-03
5.364027894160955157e+00 4.261468428496439365e-01 4.267185739131608944e-03
5.364027894160955157e+00 4.282305254613241186e-01 4.267160346375222651e-03
5.364027894160955157e+00 4.303142080730042451e-01 4.267134550531201907e-03
5.364027894160955157e+00 4.323978906846843717e-01 4.267108429624466570e-03
5.364027894160955157e+00 4.344815732963644983e-01 4.267082071144416913e-03
5.364027894160955157e+00 4.365652559080446804e-01 4.267055572302535724e-03
5.364027894160955157e+00 4.386489385197248070e-01 4.267029040624493660e-03
5.364027894160955157e+00 4.407326211314049891e-01 4.267002594623121349e-03
5.364027894160955157e+00 4.428163037430851157e-01 4.266976364217117852e-03
5.364027894160955157e+00 4.448999863547652422e-01 4.266950491272365059e-03
5.364027894160955157e+00 4.469836689664453688e-01 4.266925130387119042e-03
5.364027894160955157e+00 4.490673515781254954e-01 4.266900449251476851e-03
5.364027894160955157e+00 4.511510341898056775e-01 4.266876629443076829e-03
5.364027894160955157e+00 4.532347168014858041e-01 4.266853866917746062e-03
5.364027894160955157e+00 4.553183994131659862e-01 4.266832372700999319e-03
5.364027894160955157e+00 4.574020820248461128e-01 4.266812373490230965e-03
5.364027894160955157e+00 4.594857646365262394e-01 4.266794112297273012e-03
5.364027894160955157e+00 4.615694472482063659e-01 4.266777849099827151e-03
5.364027894160955157e+00 4.636531298598864925e-01 4.266763861560972544e-03
5.364027894160955157e+00 4.657368124715666746e-01 4.266752445590620349e-03
5.364027894160955157e+00 4.678204950832468012e-01 4.266743916147277757e-03
5.364027894160955157e+00 4.699041776949269833e-01 4.266738607840331841e-03
5.364027894160955157e+00 4.719878603066071099e-01 4.266736875663939936e-03
5.364027894160955157e+00 4.740715429182872365e-01 4.266739095691331890e-03
5.364027894160955157e+00 4.761552255299673631e-01 4.266745665756055059e-03
5.364027894160955157e+00 4.782389081416474896e-01 4.266757006165692451e-03
5.364027894160955157e+00 4.803225907533276717e-01 4.266773560474677700e-03
5.364027894160955157e+00 4.824062733650077983e-01 4.266795796120911692e-03
5.364027894160955157e+00 4.844899559766879804e-01 4.266824205194410732e-03
5.364027894160955157e+00 4.865736385883681070e-01 4.266859305180884486e-03
5.364027894160955157e+00 4.886573212000482336e-01 4.266901639612309324e-03
5.364027894160955157e+00 4.907410038117283602e-01 4.266951778950265131e-03
5.364027894160955157e+00 4.928246864234084867e-01 4.267010321174695246e-03
5.364027894160955157e+00 4.949083690350886688e-01 4.267077892638796409e-03
5.364027894160955157e+00 4.969920516467687954e-01 4.267155148739501525e-03
5.364027894160955157e+00 4.990757342584489775e-01 4.267242774686453959e-03
5.364027894160955157e+00 5.011594168701291041e-01 4.267341486183408653e-03
5.364027894160955157e+00 5.032430994818092307e-01 4.267452030210702567e-03
5.364027894160955157e+00 5.053267820934893573e-01 4.267575185794405049e-03
5.364027894160955157e+00 5.074104647051694839e-01 4.267711764598128288e-03
5.364027894160955157e+00 5.094941473168497215e-01 4.267862611769286142e-03
5.364027894160955157e+00 5.115778299285298480e-01 4.268028606642943444e-03
5.364027894160955157e+00 5.136615125402099746e-01 4.268210663377808994e-03
5.364027894160955157e+00 5.157451951518901012e-01 4.268409731781048003e-03
5.364027894160955157e+00 5.178288777635702278e-01 4.268626797970840638e-03
5.364027894160955157e+00 5.199125603752503544e-01 4.268862885027965848e-03
5.364027894160955157e+00 5.219962429869304810e-01 4.269119053739362825e-03
5.364027894160955157e+00 5.240799255986106076e-01 4.269396403355066316e-03
5.364027894160955157e+00 5.261636082102908452e-01 4.269696072088511284e-03
5.364027894160955157e+00 5.282472908219709717e-01 4.270019237968972550e-03
5.364027894160955157e+00 5.303309734336510983e-01 4.270367119332004087e-03
5.364027894160955157e+00 5.324146560453312249e-01 4.270740975492467485e-03
5.364027894160955157e+00 5.344983386570113515e-01 4.271142107430500601e-03
5.364027894160955157e+00 5.365820212686914781e-01 4.271571858315159446e-03
5.364027894160955157e+00 5.386657038803717157e-01 4.272031614116302001e-03
5.364027894160955157e+00 5.407493864920518423e-01 4.272522804198392726e-03
5.364027894160955157e+00 5.428330691037319689e-01 4.273046901967602999e-03
5.364027894160955157e+00 5.449167517154120954e-01 4.273605425430781514e-03
5.364027894160955157e+00 5.470004343270922220e-01 4.274199937875929924e-03
5.364027894160955157e+00 5.490841169387723486e-01 4.274832048346084191e-03
5.364027894160955157e+00 5.511677995504524752e-01 4.275503412321418270e-03
5.364027894160955157e+00 5.532514821621326018e-01 4.276215732101138270e-03
5.364027894160955157e+00 5.553351647738128394e-01 4.276970757448638263e-03
5.364027894160955157e+00 5.574188473854929660e-01 4.277770286008068974e-03
5.364027894160955157e+00 5.595025299971730925e-01 4.278616163872612371e-03
5.364027894160955157e+00 5.615862126088532191e-01 4.279510286006658719e-03
5.364027894160955157e+00 5.636698952205333457e-01 4.280454596698863440e-03
5.364027894160955157e+00 5.657535778322135833e-01 4.281451090070298796e-03
5.364027894160955157e+00 5.678372604438937099e-01 4.282501810429267287e-03
5.364027894160955157e+00 5.699209430555738365e-01 4.283608852726397687e-03
5.364027894160955157e+00 5.720046256672539631e-01 4.284774362911047442e-03
5.364037171135294102e+00 3.657200471109198214e-01 4.002159286117768291e-03
5.364037171135294102e+00 3.678037297225999480e-01 4.002153737185360112e-03
5.364037171135294102e+00 3.698874123342801301e-01 4.002147713261222824e-03
5.364037171135294102e+00 3.719710949459602567e-01 4.002141190349227558e-03
5.364037171135294102e+00 3.740547775576403833e-01 4.002134144520824201e-03
5.364037171135294102e+00 3.761384601693205099e-01 4.002126552061103376e-03
5.364037171135294102e+00 3.782221427810006920e-01 4.002118389601061303e-03
5.364037171135294102e+00 3.803058253926808185e-01 4.002109634286515026e-03
5.364037171135294102e+00 3.823895080043609451e-01 4.002100263936058527e-03
5.364037171135294102e+00 3.844731906160411272e-01 4.002090257218858006e-03
5.364037171135294102e+00 3.865568732277212538e-01 4.002079593856009906e-03
5.364037171135294102e+00 3.886405558394013804e-01 4.002068254812397863e-03
5.364037171135294102e+00 3.907242384510815070e-01 4.002056222526202689e-03
5.364037171135294102e+00 3.928079210627616891e-01 4.002043481130921829e-03
5.364037171135294102e+00 3.948916036744418157e-01 4.002030016700940281e-03
5.364037171135294102e+00 3.969752862861219422e-01 4.002015817512366222e-03
5.364037171135294102e+00 3.990589688978021243e-01 4.002000874298642513e-03
5.364037171135294102e+00 4.011426515094822509e-01 4.001985180559999682e-03
5.364037171135294102e+00 4.032263341211623775e-01 4.001968732846136918e-03
5.364037171135294102e+00 4.053100167328425041e-01 4.001951531035771899e-03
5.364037171135294102e+00 4.073936993445226862e-01 4.001933578762110338e-03
5.364037171135294102e+00 4.094773819562028128e-01 4.001914883587191774e-03
5.364037171135294102e+00 4.115610645678829393e-01 4.001895457567934168e-03
5.364037171135294102e+00 4.136447471795631214e-01 4.001875317380727826e-03
5.364037171135294102e+00 4.157284297912432480e-01 4.001854484917552295e-03
5.364037171135294102e+00 4.178121124029233746e-01 4.001832987598879718e-03
5.364037171135294102e+00 4.198957950146035012e-01 4.001810858688183668e-03
5.364037171135294102e+00 4.219794776262836833e-01 4.001788137883125103e-03
5.364037171135294102e+00 4.240631602379638099e-01 4.001764871649089381e-03
5.364037171135294102e+00 4.261468428496439365e-01 4.001741113710279539e-03
5.364037171135294102e+00 4.282305254613241186e-01 4.001716925520660759e-03
5.364037171135294102e+00 4.303142080730042451e-01 4.001692376634950928e-03
5.364037171135294102e+00 4.323978906846843717e-01 4.001667545370137490e-03
5.364037171135294102e+00 4.344815732963644983e-01 4.001642519221484950e-03
5.364037171135294102e+00 4.365652559080446804e-01 4.001617395362639176e-03
5.364037171135294102e+00 4.386489385197248070e-01 4.001592281211018877e-03
5.364037171135294102e+00 4.407326211314049891e-01 4.001567294972737353e-03
5.364037171135294102e+00 4.428163037430851157e-01 4.001542566149704667e-03
5.364037171135294102e+00 4.448999863547652422e-01 4.001518236237604047e-03
5.364037171135294102e+00 4.469836689664453688e-01 4.001494459167373799e-03
5.364037171135294102e+00 4.490673515781254954e-01 4.001471401928927141e-03
5.364037171135294102e+00 4.511510341898056775e-01 4.001449245241047760e-03
5.364037171135294102e+00 4.532347168014858041e-01 4.001428184062367360e-03
5.364037171135294102e+00 4.553183994131659862e-01 4.001408428283114403e-03
5.364037171135294102e+00 4.574020820248461128e-01 4.001390203346036692e-03
5.364037171135294102e+00 4.594857646365262394e-01 4.001373750854007351e-03
5.364037171135294102e+00 4.615694472482063659e-01 4.001359329241386230e-03
5.364037171135294102e+00 4.636531298598864925e-01 4.001347214473448266e-03
5.364037171135294102e+00 4.657368124715666746e-01 4.001337700607502344e-03
5.364037171135294102e+00 4.678204950832468012e-01 4.001331100586111821e-03
5.364037171135294102e+00 4.699041776949269833e-01 4.001327746850057328e-03
5.364037171135294102e+00 4.719878603066071099e-01 4.001327991982495114e-03
5.364037171135294102e+00 4.740715429182872365e-01 4.001332209541403132e-03
5.364037171135294102e+00 4.761552255299673631e-01 4.001340794593207136e-03
5.364037171135294102e+00 4.782389081416474896e-01 4.001354164474372858e-03
5.364037171135294102e+00 4.803225907533276717e-01 4.001372759600129760e-03
5.364037171135294102e+00 4.824062733650077983e-01 4.001397044002769597e-03
5.364037171135294102e+00 4.844899559766879804e-01 4.001427506200912892e-03
5.364037171135294102e+00 4.865736385883681070e-01 4.001464659857120049e-03
5.364037171135294102e+00 4.886573212000482336e-01 4.001509044499292587e-03
5.364037171135294102e+00 4.907410038117283602e-01 4.001561226261683701e-03
5.364037171135294102e+00 4.928246864234084867e-01 4.001621798604823241e-03
5.364037171135294102e+00 4.949083690350886688e-01 4.001691383030817929e-03
5.364037171135294102e+00 4.969920516467687954e-01 4.001770629834032131e-03
5.364037171135294102e+00 4.990757342584489775e-01 4.001860218802367163e-03
5.364037171135294102e+00 5.011594168701291041e-01 4.001960859974569573e-03
5.364037171135294102e+00 5.032430994818092307e-01 4.002073294333566289e-03
5.364037171135294102e+00 5.053267820934893573e-01 4.002198294538606392e-03
5.364037171135294102e+00 5.074104647051694839e-01 4.002336665667744452e-03
5.364037171135294102e+00 5.094941473168497215e-01 4.002489245929352971e-03
5.364037171135294102e+00 5.115778299285298480e-01 4.002656907319344058e-03
5.364037171135294102e+00 5.136615125402099746e-01 4.002840556436410534e-03
5.364037171135294102e+00 5.157451951518901012e-01 4.003041135098908340e-03
5.364037171135294102e+00 5.178288777635702278e-01 4.003259621029187608e-03
5.364037171135294102e+00 5.199125603752503544e-01 4.003497028555295240e-03
5.364037171135294102e+00 5.219962429869304810e-01 4.003754409228977955e-03
5.364037171135294102e+00 5.240799255986106076e-01 4.004032852633550819e-03
5.364037171135294102e+00 5.261636082102908452e-01 4.004333486899036391e-03
5.364037171135294102e+00 5.282472908219709717e-01 4.004657479522307287e-03
5.364037171135294102e+00 5.303309734336510983e-01 4.005006037912613344e-03
5.364037171135294102e+00 5.324146560453312249e-01 4.005380410079054272e-03
5.364037171135294102e+00 5.344983386570113515e-01 4.005781885266185803e-03
5.364037171135294102e+00 5.365820212686914781e-01 4.006211794633307913e-03
5.364037171135294102e+00 5.386657038803717157e-01 4.006671511753759005e-03
5.364037171135294102e+00 5.407493864920518423e-01 4.007162453355003588e-03
5.364037171135294102e+00 5.428330691037319689e-01 4.007686079825789095e-03
5.364037171135294102e+00 5.449167517154120954e-01 4.008243895850931507e-03
5.364037171135294102e+00 5.470004343270922220e-01 4.008837450881159135e-03
5.364037171135294102e+00 5.490841169387723486e-01 4.009468339719444822e-03
5.364037171135294102e+00 5.511677995504524752e-01 4.010138202991236564e-03
5.364037171135294102e+00 5.532514821621326018e-01 4.010848727797618196e-03
5.364037171135294102e+00 5.553351647738128394e-01 4.011601648239784823e-03
5.364037171135294102e+00 5.574188473854929660e-01 4.012398745821758005e-03
5.364037171135294102e+00 5.595025299971730925e-01 4.013241850085570370e-03
5.364037171135294102e+00 5.615862126088532191e-01 4.014132838985126281e-03
5.364037171135294102e+00 5.636698952205333457e-01 4.015073639370612957e-03
5.364037171135294102e+00 5.657535778322135833e-01 4.016066227424512809e-03
5.364037171135294102e+00 5.678372604438937099e-01 4.017112629100313276e-03
5.364037171135294102e+00 5.699209430555738365e-01 4.018214920531581504e-03
5.364037171135294102e+00 5.720046256672539631e-01 4.019375228467894287e-03
5.364046448109633047e+00 3.657200471109198214e-01 3.746180570152965201e-03
5.364046448109633047e+00 3.678037297225999480e-01 3.746175303393541652e-03
5.364046448109633047e+00 3.698874123342801301e-01 3.746169580152541173e-03
5.364046448109633047e+00 3.719710949459602567e-01 3.746163377239256596e-03
5.364046448109633047e+00 3.740547775576403833e-01 3.746156671621959488e-03
5.364046448109633047e+00 3.761384601693205099e-01 3.746149440432618594e-03
5.364046448109633047e+00 3.782221427810006920e-01 3.746141661189011235e-03
5.364046448109633047e+00 3.803058253926808185e-01 3.746133311938425626e-03
5.364046448109633047e+00 3.823895080043609451e-01 3.746124371381530978e-03
5.364046448109633047e+00 3.844731906160411272e-01 3.746114819090427903e-03
5.364046448109633047e+00 3.865568732277212538e-01 3.746104635674673590e-03
5.364046448109633047e+00 3.886405558394013804e-01 3.746093803039761676e-03
5.364046448109633047e+00 3.907242384510815070e-01 3.746082304472877437e-03
5.364046448109633047e+00 3.928079210627616891e-01 3.746070125011064650e-03
5.364046448109633047e+00 3.948916036744418157e-01 3.746057251601812854e-03
5.364046448109633047e+00 3.969752862861219422e-01 3.746043673403191832e-03
5.364046448109633047e+00 3.990589688978021243e-01 3.746029381997805028e-03
5.364046448109633047e+00 4.011426515094822509e-01 3.746014371698553648e-03
5.364046448109633047e+00 4.032263341211623775e-01 3.745998639839674248e-03
5.364046448109633047e+00 4.053100167328425041e-01 3.745982187131390376e-03
5.364046448109633047e+00 4.073936993445226862e-01 3.745965017911839952e-03
5.364046448109633047e+00 4.094773819562028128e-01 3.745947140495870919e-03
5.364046448109633047e+00 4.115610645678829393e-01 3.745928567563692590e-03
5.364046448109633047e+00 4.136447471795631214e-01 3.745909316502502116e-03
5.364046448109633047e+00 4.157284297912432480e-01 3.745889409764648504e-03
5.364046448109633047e+00 4.178121124029233746e-01 3.745868875305907904e-03
5.364046448109633047e+00 4.198957950146035012e-01 3.745847746908147809e-03
5.364046448109633047e+00 4.219794776262836833e-01 3.745826064710559237e-03
5.364046448109633047e+00 4.240631602379638099e-01 3.745803875544491748e-03
5.364046448109633047e+00 4.261468428496439365e-01 3.745781233459780698e-03
5.364046448109633047e+00 4.282305254613241186e-01 3.745758200093302678e-03
5.364046448109633047e+00 4.303142080730042451e-01 3.745734845207857825e-03
5.364046448109633047e+00 4.323978906846843717e-01 3.745711247149172314e-03
5.364046448109633047e+00 4.344815732963644983e-01 3.745687493437144158e-03
5.364046448109633047e+00 4.365652559080446804e-01 3.745663681109161463e-03
5.364046448109633047e+00 4.386489385197248070e-01 3.745639917375852626e-03
5.364046448109633047e+00 4.407326211314049891e-01 3.745616320079597165e-03
5.364046448109633047e+00 4.428163037430851157e-01 3.745593018336372971e-03
5.364046448109633047e+00 4.448999863547652422e-01 3.745570153004936127e-03
5.364046448109633047e+00 4.469836689664453688e-01 3.745547877294324104e-03
5.364046448109633047e+00 4.490673515781254954e-01 3.745526357373778030e-03
5.364046448109633047e+00 4.511510341898056775e-01 3.745505772883294358e-03
5.364046448109633047e+00 4.532347168014858041e-01 3.745486317658906685e-03
5.364046448109633047e+00 4.553183994131659862e-01 3.745468200187330315e-03
5.364046448109633047e+00 4.574020820248461128e-01 3.745451644505065538e-03
5.364046448109633047e+00 4.594857646365262394e-01 3.745436890471604864e-03
5.364046448109633047e+00 4.615694472482063659e-01 3.745424194745790476e-03
5.364046448109633047e+00 4.636531298598864925e-01 3.745413831223373940e-03
5.364046448109633047e+00 4.657368124715666746e-01 3.745406091837749814e-03
5.364046448109633047e+00 4.678204950832468012e-01 3.745401287107198024e-03
5.364046448109633047e+00 4.699041776949269833e-01 3.745399746924912496e-03
5.364046448109633047e+00 4.719878603066071099e-01 3.745401821171545024e-03
5.364046448109633047e+00 4.740715429182872365e-01 3.745407880452977963e-03
5.364046448109633047e+00 4.761552255299673631e-01 3.745418316735761675e-03
5.364046448109633047e+00 4.782389081416474896e-01 3.745433544089816873e-03
5.364046448109633047e+00 4.803225907533276717e-01 3.745453999382858303e-03
5.364046448109633047e+00 4.824062733650077983e-01 3.745480142981414719e-03
5.364046448109633047e+00 4.844899559766879804e-01 3.745512459461833050e-03
5.364046448109633047e+00 4.865736385883681070e-01 3.745551458316340784e-03
5.364046448109633047e+00 4.886573212000482336e-01 3.745597674705801895e-03
5.364046448109633047e+00 4.907410038117283602e-01 3.745651670131276440e-03
5.364046448109633047e+00 4.928246864234084867e-01 3.745714033144708147e-03
5.364046448109633047e+00 4.949083690350886688e-01 3.745785380067481133e-03
5.364046448109633047e+00 4.969920516467687954e-01 3.745866355702977095e-03
5.364046448109633047e+00 4.990757342584489775e-01 3.745957634067499306e-03
5.364046448109633047e+00 5.011594168701291041e-01 3.746059919101780728e-03
5.364046448109633047e+00 5.032430994818092307e-01 3.746173945386511040e-03
5.364046448109633047e+00 5.053267820934893573e-01 3.746300478779310186e-03
5.364046448109633047e+00 5.074104647051694839e-01 3.746440317169052493e-03
5.364046448109633047e+00 5.094941473168497215e-01 3.746594291243894245e-03
5.364046448109633047e+00 5.115778299285298480e-01 3.746763265042253079e-03
5.364046448109633047e+00 5.136615125402099746e-01 3.746948136832101151e-03
5.364046448109633047e+00 5.157451951518901012e-01 3.747149839680856930e-03
5.364046448109633047e+00 5.178288777635702278e-01 3.747369342182969854e-03
5.364046448109633047e+00 5.199125603752503544e-01 3.747607649201315123e-03
5.364046448109633047e+00 5.219962429869304810e-01 3.747865802463119355e-03
5.364046448109633047e+00 5.240799255986106076e-01 3.748144881291999575e-03
5.364046448109633047e+00 5.261636082102908452e-01 3.748446003240279469e-03
5.364046448109633047e+00 5.282472908219709717e-01 3.748770324797422258e-03
5.364046448109633047e+00 5.303309734336510983e-01 3.749119041987652480e-03
5.364046448109633047e+00 5.324146560453312249e-01 3.749493391044392190e-03
5.364046448109633047e+00 5.344983386570113515e-01 3.749894649009698124e-03
5.364046448109633047e+00 5.365820212686914781e-01 3.750324134409504552e-03
5.364046448109633047e+00 5.386657038803717157e-01 3.750783207846210450e-03
5.364046448109633047e+00 5.407493864920518423e-01 3.751273272569058750e-03
5.364046448109633047e+00 5.428330691037319689e-01 3.751795775101735442e-03
5.364046448109633047e+00 5.449167517154120954e-01 3.752352205814820079e-03
5.364046448109633047e+00 5.470004343270922220e-01 3.752944099487734268e-03
5.364046448109633047e+00 5.490841169387723486e-01 3.753573035859171167e-03
5.364046448109633047e+00 5.511677995504524752e-01 3.754240640193329172e-03
5.364046448109633047e+00 5.532514821621326018e-01 3.754948583812068707e-03
5.364046448109633047e+00 5.553351647738128394e-01 3.755698584529354629e-03
5.364046448109633047e+00 5.574188473854929660e-01 3.756492407206483974e-03
5.364046448109633047e+00 5.595025299971730925e-01 3.757331864176110918e-03
5.364046448109633047e+00 5.615862126088532191e-01 3.758218815745233317e-03
5.364046448109633047e+00 5.636698952205333457e-01 3.759155170656334685e-03
5.364046448109633047e+00 5.657535778322135833e-01 3.760142886476713821e-03
5.364046448109633047e+00 5.678372604438937099e-01 3.761183970056655203e-03
5.364046448109633047e+00 5.699209430555738365e-01 3.762280477879765064e-03
5.364046448109633047e+00 5.720046256672539631e-01 3.763434516469047180e-03
5.364055725083971993e+00 3.657200471109198214e-01 3.499603134363917130e-03
5.364055725083971993e+00 3.678037297225999480e-01 3.499598141030544046e-03
5.364055725083971993e+00 3.698874123342801301e-01 3.499592708908898318e-03
5.364055725083971993e+00 3.719710949459602567e-01 3.499586815686920628e-03
5.364055725083971993e+00 3.740547775576403833e-01 3.499580439094051015e-03
5.364055725083971993e+00 3.761384601693205099e-01 3.499573557141740041e-03
5.364055725083971993e+00 3.782221427810006920e-01 3.499566148140020611e-03
5.364055725083971993e+00 3.803058253926808185e-01 3.499558190965290725e-03
5.364055725083971993e+00 3.823895080043609451e-01 3.499549665153094298e-03
5.364055725083971993e+00 3.844731906160411272e-01 3.499540551121538799e-03
5.364055725083971993e+00 3.865568732277212538e-01 3.499530830364131449e-03
5.364055725083971993e+00 3.886405558394013804e-01 3.499520485535716555e-03
5.364055725083971993e+00 3.907242384510815070e-01 3.499509500799635308e-03
5.364055725083971993e+00 3.928079210627616891e-01 3.499497862044404460e-03
5.364055725083971993e+00 3.948916036744418157e-01 3.499485556993657456e-03
5.364055725083971993e+00 3.969752862861219422e-01 3.499472575591763054e-03
5.364055725083971993e+00 3.990589688978021243e-01 3.499458910183403035e-03
5.364055725083971993e+00 4.011426515094822509e-01 3.499444555894442449e-03
5.364055725083971993e+00 4.032263341211623775e-01 3.499429510797830763e-03
5.364055725083971993e+00 4.053100167328425041e-01 3.499413776238800063e-03
5.364055725083971993e+00 4.073936993445226862e-01 3.499397357272070446e-03
5.364055725083971993e+00 4.094773819562028128e-01 3.499380262856759648e-03
5.364055725083971993e+00 4.115610645678829393e-01 3.499362506250893422e-03
5.364055725083971993e+00 4.136447471795631214e-01 3.499344105415038396e-03
5.364055725083971993e+00 4.157284297912432480e-01 3.499325083297725233e-03
5.364055725083971993e+00 4.178121124029233746e-01 3.499305468278648360e-03
5.364055725083971993e+00 4.198957950146035012e-01 3.499285294578040762e-03
5.364055725083971993e+00 4.219794776262836833e-01 3.499264602627569134e-03
5.364055725083971993e+00 4.240631602379638099e-01 3.499243439553552382e-03
5.364055725083971993e+00 4.261468428496439365e-01 3.499221859560551050e-03
5.364055725083971993e+00 4.282305254613241186e-01 3.499199924410077277e-03
5.364055725083971993e+00 4.303142080730042451e-01 3.499177703921777655e-03
5.364055725083971993e+00 4.323978906846843717e-01 3.499155276395396908e-03
5.364055725083971993e+00 4.344815732963644983e-01 3.499132729137626428e-03
5.364055725083971993e+00 4.365652559080446804e-01 3.499110158952252123e-03
5.364055725083971993e+00 4.386489385197248070e-01 3.499087672673861608e-03
5.364055725083971993e+00 4.407326211314049891e-01 3.499065387729987861e-03
5.364055725083971993e+00 4.428163037430851157e-01 3.499043432609970708e-03
5.364055725083971993e+00 4.448999863547652422e-01 3.499021947435179952e-03
5.364055725083971993e+00 4.469836689664453688e-01 3.499001084602677576e-03
5.364055725083971993e+00 4.490673515781254954e-01 3.498981009266556672e-03
5.364055725083971993e+00 4.511510341898056775e-01 3.498961899958387411e-03
5.364055725083971993e+00 4.532347168014858041e-01 3.498943949233508221e-03
5.364055725083971993e+00 4.553183994131659862e-01 3.498927364234653923e-03
5.364055725083971993e+00 4.574020820248461128e-01 3.498912367307928286e-03
5.364055725083971993e+00 4.594857646365262394e-01 3.498899196656942226e-03
5.364055725083971993e+00 4.615694472482063659e-01 3.498888106970868706e-03
5.364055725083971993e+00 4.636531298598864925e-01 3.498879370042556371e-03
5.364055725083971993e+00 4.657368124715666746e-01 3.498873275446549684e-03
5.364055725083971993e+00 4.678204950832468012e-01 3.498870131216226097e-03
5.364055725083971993e+00 4.699041776949269833e-01 3.498870264496260242e-03
5.364055725083971993e+00 4.719878603066071099e-01 3.498874022178508070e-03
5.364055725083971993e+00 4.740715429182872365e-01 3.498881771692245821e-03
5.364055725083971993e+00 4.761552255299673631e-01 3.498893901588538951e-03
5.364055725083971993e+00 4.782389081416474896e-01 3.498910822303936789e-03
5.364055725083971993e+00 4.803225907533276717e-01 3.498932966774359089e-03
5.364055725083971993e+00 4.824062733650077983e-01 3.498960791232290368e-03
5.364055725083971993e+00 4.844899559766879804e-01 3.498994775845498152e-03
5.364055725083971993e+00 4.865736385883681070e-01 3.499035425440286898e-03
5.364055725083971993e+00 4.886573212000482336e-01 3.499083270140272619e-03
5.364055725083971993e+00 4.907410038117283602e-01 3.499138866203504485e-03
5.364055725083971993e+00 4.928246864234084867e-01 3.499202796567626398e-03
5.364055725083971993e+00 4.949083690350886688e-01 3.499275671678499754e-03
5.364055725083971993e+00 4.969920516467687954e-01 3.499358130157996082e-03
5.364055725083971993e+00 4.990757342584489775e-01 3.499450839541748057e-03
5.364055725083971993e+00 5.011594168701291041e-01 3.499554496940292508e-03
5.364055725083971993e+00 5.032430994818092307e-01 3.499669829829481996e-03
5.364055725083971993e+00 5.053267820934893573e-01 3.499797596687983549e-03
5.364055725083971993e+00 5.074104647051694839e-01 3.499938587698357608e-03
5.364055725083971993e+00 5.094941473168497215e-01 3.500093625436734215e-03
5.364055725083971993e+00 5.115778299285298480e-01 3.500263565572524129e-03
5.364055725083971993e+00 5.136615125402099746e-01 3.500449297573995488e-03
5.364055725083971993e+00 5.157451951518901012e-01 3.500651745407559919e-03
5.364055725083971993e+00 5.178288777635702278e-01 3.500871868135626338e-03
5.364055725083971993e+00 5.199125603752503544e-01 3.501110660762174996e-03
5.364055725083971993e+00 5.219962429869304810e-01 3.501369154744110156e-03
5.364055725083971993e+00 5.240799255986106076e-01 3.501648418756466569e-03
5.364055725083971993e+00 5.261636082102908452e-01 3.501949559321814419e-03
5.364055725083971993e+00 5.282472908219709717e-01 3.502273721483003307e-03
5.364055725083971993e+00 5.303309734336510983e-01 3.502622089392867181e-03
5.364055725083971993e+00 5.324146560453312249e-01 3.502995887028650685e-03
5.364055725083971993e+00 5.344983386570113515e-01 3.503396378769534168e-03
5.364055725083971993e+00 5.365820212686914781e-01 3.503824870030047139e-03
5.364055725083971993e+00 5.386657038803717157e-01 3.504282707847699782e-03
5.364055725083971993e+00 5.407493864920518423e-01 3.504771281531456409e-03
5.364055725083971993e+00 5.428330691037319689e-01 3.505292023178743777e-03
5.364055725083971993e+00 5.449167517154120954e-01 3.505846408325148395e-03
5.364055725083971993e+00 5.470004343270922220e-01 3.506435956429119951e-03
5.364055725083971993e+00 5.490841169387723486e-01 3.507062231513854121e-03
5.364055725083971993e+00 5.511677995504524752e-01 3.507726842605710105e-03
5.364055725083971993e+00 5.532514821621326018e-01 3.508431444300565746e-03
5.364055725083971993e+00 5.553351647738128394e-01 3.509177737279168315e-03
5.364055725083971993e+00 5.574188473854929660e-01 3.509967468688366017e-03
5.364055725083971993e+00 5.595025299971730925e-01 3.510802432748553938e-03
5.364055725083971993e+00 5.615862126088532191e-01 3.511684471153832688e-03
5.364055725083971993e+00 5.636698952205333457e-01 3.512615473546777927e-03
5.364055725083971993e+00 5.657535778322135833e-01 3.513597378009007590e-03
5.364055725083971993e+00 5.678372604438937099e-01 3.514632171397105449e-03
5.364055725083971993e+00 5.699209430555738365e-01 3.515721889776871403e-03
5.364055725083971993e+00 5.720046256672539631e-01 3.516868618718106514e-03
5.364065002058310938e+00 3.657200471109198214e-01 3.262340997443365174e-03
5.364065002058310938e+00 3.678037297225999480e-01 3.262336270727216481e-03
5.364065002058310938e+00 3.698874123342801301e-01 3.262331122371044546e-03
5.364065002058310938e+00 3.719710949459602567e-01 3.262325530775616548e-03
5.364065002058310938e+00 3.740547775576403833e-01 3.262319474439056687e-03
5.364065002058310938e+00 3.761384601693205099e-01 3.262312932108964950e-03
5.364065002058310938e+00 3.782221427810006920e-01 3.262305882896536328e-03
5.364065002058310938e+00 3.803058253926808185e-01 3.262298306448100683e-03
5.364065002058310938e+00 3.823895080043609451e-01 3.262290183087437727e-03
5.364065002058310938e+00 3.844731906160411272e-01 3.262281494001137427e-03
5.364065002058310938e+00 3.865568732277212538e-01 3.262272221421622445e-03
5.364065002058310938e+00 3.886405558394013804e-01 3.262262348819424448e-03
5.364065002058310938e+00 3.907242384510815070e-01 3.262251861117751190e-03
5.364065002058310938e+00 3.928079210627616891e-01 3.262240744907318139e-03
5.364065002058310938e+00 3.948916036744418157e-01 3.262228988692467135e-03
5.364065002058310938e+00 3.969752862861219422e-01 3.262216583121720689e-03
5.364065002058310938e+00 3.990589688978021243e-01 3.262203521266410656e-03
5.364065002058310938e+00 4.011426515094822509e-01 3.262189798888423271e-03
5.364065002058310938e+00 4.032263341211623775e-01 3.262175414716782587e-03
5.364065002058310938e+00 4.053100167328425041e-01 3.262160370768304139e-03
5.364065002058310938e+00 4.073936993445226862e-01 3.262144672641285360e-03
5.364065002058310938e+00 4.094773819562028128e-01 3.262128329861800190e-03
5.364065002058310938e+00 4.115610645678829393e-01 3.262111356211646815e-03
5.364065002058310938e+00 4.136447471795631214e-01 3.262093770097021506e-03
5.364065002058310938e+00 4.157284297912432480e-01 3.262075594875558232e-03
5.364065002058310938e+00 4.178121124029233746e-01 3.262056859335131422e-03
5.364065002058310938e+00 4.198957950146035012e-01 3.262037597941452177e-03
5.364065002058310938e+00 4.219794776262836833e-01 3.262017851408635302e-03
5.364065002058310938e+00 4.240631602379638099e-01 3.261997666968330378e-03
5.364065002058310938e+00 4.261468428496439365e-01 3.261977098914692081e-03
5.364065002058310938e+00 4.282305254613241186e-01 3.261956209002934634e-03
5.364065002058310938e+00 4.303142080730042451e-01 3.261935066983092778e-03
5.364065002058310938e+00 4.323978906846843717e-01 3.261913750972152051e-03
5.364065002058310938e+00 4.344815732963644983e-01 3.261892347944863203e-03
5.364065002058310938e+00 4.365652559080446804e-01 3.261870954362418567e-03
5.364065002058310938e+00 4.386489385197248070e-01 3.261849676580263428e-03
5.364065002058310938e+00 4.407326211314049891e-01 3.261828631376957697e-03
5.364065002058310938e+00 4.428163037430851157e-01 3.261807946564921745e-03
5.364065002058310938e+00 4.448999863547652422e-01 3.261787761445875469e-03
5.364065002058310938e+00 4.469836689664453688e-01 3.261768227444204488e-03
5.364065002058310938e+00 4.490673515781254954e-01 3.261749508603827442e-03
5.364065002058310938e+00 4.511510341898056775e-01 3.261731782297747767e-03
5.364065002058310938e+00 4.532347168014858041e-01 3.261715239626598178e-03
5.364065002058310938e+00 4.553183994131659862e-01 3.261700086223455648e-03
5.364065002058310938e+00 4.574020820248461128e-01 3.261686542680460651e-03
5.364065002058310938e+00 4.594857646365262394e-01 3.261674845338805029e-03
5.364065002058310938e+00 4.615694472482063659e-01 3.261665246790435707e-03
5.364065002058310938e+00 4.636531298598864925e-01 3.261658016558248007e-03
5.364065002058310938e+00 4.657368124715666746e-01 3.261653441763002689e-03
5.364065002058310938e+00 4.678204950832468012e-01 3.261651827732795893e-03
5.364065002058310938e+00 4.699041776949269833e-01 3.261653498669866893e-03
5.364065002058310938e+00 4.719878603066071099e-01 3.261658798332742540e-03
5.364065002058310938e+00 4.740715429182872365e-01 3.261668090695449967e-03
5.364065002058310938e+00 4.761552255299673631e-01 3.261681760557316127e-03
5.364065002058310938e+00 4.782389081416474896e-01 3.261700214335968434e-03
5.364065002058310938e+00 4.803225907533276717e-01 3.261723880646251461e-03
5.364065002058310938e+00 4.824062733650077983e-01 3.261753211100063693e-03
5.364065002058310938e+00 4.844899559766879804e-01 3.261788680936350548e-03
5.364065002058310938e+00 4.865736385883681070e-01 3.261830789781134873e-03
5.364065002058310938e+00 4.886573212000482336e-01 3.261880062264462671e-03
5.364065002058310938e+00 4.907410038117283602e-01 3.261937048818045436e-03
5.364065002058310938e+00 4.928246864234084867e-01 3.262002326300820088e-03
5.364065002058310938e+00 4.949083690350886688e-01 3.262076498771573994e-03
5.364065002058310938e+00 4.969920516467687954e-01 3.262160198137140435e-03
5.364065002058310938e+00 4.990757342584489775e-01 3.262254084877454479e-03
5.364065002058310938e+00 5.011594168701291041e-01 3.262358848754575661e-03
5.364065002058310938e+00 5.032430994818092307e-01 3.262475209548063287e-03
5.364065002058310938e+00 5.053267820934893573e-01 3.262603917709487600e-03
5.364065002058310938e+00 5.074104647051694839e-01 3.262745755060529780e-03
5.364065002058310938e+00 5.094941473168497215e-01 3.262901535536192124e-03
5.364065002058310938e+00 5.115778299285298480e-01 3.263072105852964956e-03
5.364065002058310938e+00 5.136615125402099746e-01 3.263258346174466914e-03
5.364065002058310938e+00 5.157451951518901012e-01 3.263461170881360764e-03
5.364065002058310938e+00 5.178288777635702278e-01 3.263681529139706491e-03
5.364065002058310938e+00 5.199125603752503544e-01 3.263920405633800002e-03
5.364065002058310938e+00 5.219962429869304810e-01 3.264178821172686665e-03
5.364065002058310938e+00 5.240799255986106076e-01 3.264457833347777626e-03
5.364065002058310938e+00 5.261636082102908452e-01 3.264758537198226857e-03
5.364065002058310938e+00 5.282472908219709717e-01 3.265082065870915807e-03
5.364065002058310938e+00 5.303309734336510983e-01 3.265429591231264281e-03
5.364065002058310938e+00 5.324146560453312249e-01 3.265802324484785336e-03
5.364065002058310938e+00 5.344983386570113515e-01 3.266201516869739977e-03
5.364065002058310938e+00 5.365820212686914781e-01 3.266628460178521744e-03
5.364065002058310938e+00 5.386657038803717157e-01 3.267084487423031151e-03
5.364065002058310938e+00 5.407493864920518423e-01 3.267570973399420986e-03
5.364065002058310938e+00 5.428330691037319689e-01 3.268089335300172239e-03
5.364065002058310938e+00 5.449167517154120954e-01 3.268641033166676084e-03
5.364065002058310938e+00 5.470004343270922220e-01 3.269227570511141785e-03
5.364065002058310938e+00 5.490841169387723486e-01 3.269850494789157923e-03
5.364065002058310938e+00 5.511677995504524752e-01 3.270511398000988754e-03
5.364065002058310938e+00 5.532514821621326018e-01 3.271211917242168934e-03
5.364065002058310938e+00 5.553351647738128394e-01 3.271953735161285334e-03
5.364065002058310938e+00 5.574188473854929660e-01 3.272738580510779934e-03
5.364065002058310938e+00 5.595025299971730925e-01 3.273568228565626632e-03
5.364065002058310938e+00 5.615862126088532191e-01 3.274444501649187954e-03
5.364065002058310938e+00 5.636698952205333457e-01 3.275369269503677818e-03
5.364065002058310938e+00 5.657535778322135833e-01 3.276344449826969988e-03
5.364065002058310938e+00 5.678372604438937099e-01 3.277372008576277893e-03
5.364065002058310938e+00 5.699209430555738365e-01 3.278453960441774472e-03
5.364065002058310938e+00 5.720046256672539631e-01 3.279592369267603485e-03
5.364074279032648995e+00 3.657200471109198214e-01 3.034306432238971247e-03
5.364074279032648995e+00 3.678037297225999480e-01 3.034301968701250823e-03
5.364074279032648995e+00 3.698874123342801301e-01 3.034297100305694342e-03
5.364074279032648995e+00 3.719710949459602567e-01 3.034291806163806008e-03
5.364074279032648995e+00 3.740547775576403833e-01 3.034286065512945517e-03
5.364074279032648995e+00 3.761384601693205099e-01 3.034279857823497534e-03
5.364074279032648995e+00 3.782221427810006920e-01 3.034273162944618393e-03
5.364074279032648995e+00 3.803058253926808185e-01 3.034265961252335074e-03
5.364074279032648995e+00 3.823895080043609451e-01 3.034258233803870542e-03
5.364074279032648995e+00 3.844731906160411272e-01 3.034249962517945702e-03
5.364074279032648995e+00 3.865568732277212538e-01 3.034241130344747604e-03
5.364074279032648995e+00 3.886405558394013804e-01 3.034231721464423007e-03
5.364074279032648995e+00 3.907242384510815070e-01 3.034221721497011148e-03
5.364074279032648995e+00 3.928079210627616891e-01 3.034211117721682428e-03
5.364074279032648995e+00 3.948916036744418157e-01 3.034199899297672365e-03
5.364074279032648995e+00 3.969752862861219422e-01 3.034188057525111139e-03
5.364074279032648995e+00 3.990589688978021243e-01 3.034175586087822438e-03
5.364074279032648995e+00 4.011426515094822509e-01 3.034162481331256506e-03
5.364074279032648995e+00 4.032263341211623775e-01 3.034148742543712248e-03
5.364074279032648995e+00 4.053100167328425041e-01 3.034134372256094402e-03
5.364074279032648995e+00 4.073936993445226862e-01 3.034119376542789622e-03
5.364074279032648995e+00 4.094773819562028128e-01 3.034103765358616128e-03
5.364074279032648995e+00 4.115610645678829393e-01 3.034087552867693448e-03
5.364074279032648995e+00 4.136447471795631214e-01 3.034070757794699643e-03
5.364074279032648995e+00 4.157284297912432480e-01 3.034053403801867908e-03
5.364074279032648995e+00 4.178121124029233746e-01 3.034035519851949712e-03
5.364074279032648995e+00 4.198957950146035012e-01 3.034017140582037728e-03
5.364074279032648995e+00 4.219794776262836833e-01 3.033998306790465418e-03
5.364074279032648995e+00 4.240631602379638099e-01 3.033979065752597827e-03
5.364074279032648995e+00 4.261468428496439365e-01 3.033959471758592395e-03
5.364074279032648995e+00 4.282305254613241186e-01 3.033939586379341170e-03
5.364074279032648995e+00 4.303142080730042451e-01 3.033919479177524855e-03
5.364074279032648995e+00 4.323978906846843717e-01 3.033899227973323436e-03
5.364074279032648995e+00 4.344815732963644983e-01 3.033878919407663119e-03
5.364074279032648995e+00 4.365652559080446804e-01 3.033858649398011881e-03
5.364074279032648995e+00 4.386489385197248070e-01 3.033838523728183724e-03
5.364074279032648995e+00 4.407326211314049891e-01 3.033818658507214661e-03
5.364074279032648995e+00 4.428163037430851157e-01 3.033799180669222856e-03
5.364074279032648995e+00 4.448999863547652422e-01 3.033780228548052689e-03
5.364074279032648995e+00 4.469836689664453688e-01 3.033761952508101309e-03
5.364074279032648995e+00 4.490673515781254954e-01 3.033744515351834668e-03
5.364074279032648995e+00 4.511510341898056775e-01 3.033728092913400357e-03
5.364074279032648995e+00 4.532347168014858041e-01 3.033712874784937671e-03
5.364074279032648995e+00 4.553183994131659862e-01 3.033699064761545897e-03
5.364074279032648995e+00 4.574020820248461128e-01 3.033686881494709973e-03
5.364074279032648995e+00 4.594857646365262394e-01 3.033676559098623209e-03
5.364074279032648995e+00 4.615694472482063659e-01 3.033668347801754626e-03
5.364074279032648995e+00 4.636531298598864925e-01 3.033662514492134130e-03
5.364074279032648995e+00 4.657368124715666746e-01 3.033659343463849557e-03
5.364074279032648995e+00 4.678204950832468012e-01 3.033659136985113972e-03
5.364074279032648995e+00 4.699041776949269833e-01 3.033662215986186305e-03
5.364074279032648995e+00 4.719878603066071099e-01 3.033668920674770578e-03
5.364074279032648995e+00 4.740715429182872365e-01 3.033679611215644133e-03
5.364074279032648995e+00 4.761552255299673631e-01 3.033694668452761433e-03
5.364074279032648995e+00 4.782389081416474896e-01 3.033714494519938742e-03
5.364074279032648995e+00 4.803225907533276717e-01 3.033739513524790973e-03
5.364074279032648995e+00 4.824062733650077983e-01 3.033770172238172812e-03
5.364074279032648995e+00 4.844899559766879804e-01 3.033806940807130554e-03
5.364074279032648995e+00 4.865736385883681070e-01 3.033850313428514741e-03
5.364074279032648995e+00 4.886573212000482336e-01 3.033900809005736065e-03
5.364074279032648995e+00 4.907410038117283602e-01 3.033958971889337899e-03
5.364074279032648995e+00 4.928246864234084867e-01 3.034025372569189999e-03
5.364074279032648995e+00 4.949083690350886688e-01 3.034100608410826138e-03
5.364074279032648995e+00 4.969920516467687954e-01 3.034185304262171454e-03
5.364074279032648995e+00 4.990757342584489775e-01 3.034280113290523540e-03
5.364074279032648995e+00 5.011594168701291041e-01 3.034385717573096983e-03
5.364074279032648995e+00 5.032430994818092307e-01 3.034502828822017214e-03
5.364074279032648995e+00 5.053267820934893573e-01 3.034632189105558684e-03
5.364074279032648995e+00 5.074104647051694839e-01 3.034774571512192671e-03
5.364074279032648995e+00 5.094941473168497215e-01 3.034930780870727374e-03
5.364074279032648995e+00 5.115778299285298480e-01 3.035101654372184161e-03
5.364074279032648995e+00 5.136615125402099746e-01 3.035288062365009126e-03
5.364074279032648995e+00 5.157451951518901012e-01 3.035490908932271092e-03
5.364074279032648995e+00 5.178288777635702278e-01 3.035711132592212782e-03
5.364074279032648995e+00 5.199125603752503544e-01 3.035949707001178981e-03
5.364074279032648995e+00 5.219962429869304810e-01 3.036207641602077859e-03
5.364074279032648995e+00 5.240799255986106076e-01 3.036485982267260811e-03
5.364074279032648995e+00 5.261636082102908452e-01 3.036785811948015511e-03
5.364074279032648995e+00 5.282472908219709717e-01 3.037108251363709096e-03
5.364074279032648995e+00 5.303309734336510983e-01 3.037454459598237701e-03
5.364074279032648995e+00 5.324146560453312249e-01 3.037825634639997312e-03
5.364074279032648995e+00 5.344983386570113515e-01 3.038223014007923779e-03
5.364074279032648995e+00 5.365820212686914781e-01 3.038647875283434496e-03
5.364074279032648995e+00 5.386657038803717157e-01 3.039101536734756248e-03
5.364074279032648995e+00 5.407493864920518423e-01 3.039585357896254329e-03
5.364074279032648995e+00 5.428330691037319689e-01 3.040100740140998410e-03
5.364074279032648995e+00 5.449167517154120954e-01 3.040649127336402576e-03
5.364074279032648995e+00 5.470004343270922220e-01 3.041232006327586074e-03
5.364074279032648995e+00 5.490841169387723486e-01 3.041850907540605622e-03
5.364074279032648995e+00 5.511677995504524752e-01 3.042507405420196397e-03
5.364074279032648995e+00 5.532514821621326018e-01 3.043203119080406093e-03
5.364074279032648995e+00 5.553351647738128394e-01 3.043939712677189678e-03
5.364074279032648995e+00 5.574188473854929660e-01 3.044718895962701243e-03
5.364074279032648995e+00 5.595025299971730925e-01 3.045542424761513763e-03
5.364074279032648995e+00 5.615862126088532191e-01 3.046412101397813401e-03
5.364074279032648995e+00 5.636698952205333457e-01 3.047329775159582452e-03
5.364074279032648995e+00 5.657535778322135833e-01 3.048297342733956392e-03
5.364074279032648995e+00 5.678372604438937099e-01 3.049316748616880991e-03
5.364074279032648995e+00 5.699209430555738365e-01 3.050389985507434478e-03
5.364074279032648995e+00 5.720046256672539631e-01 3.051519094685335894e-03
5.364083556006987941e+00 3.657200471109198214e-01 2.815410438855986668e-03
5.364083556006987941e+00 3.678037297225999480e-01 2.815406235067522637e-03
5.364083556006987941e+00 3.698874123342801301e-01 2.815401642865653000e-03
5.364083556006987941e+00 3.719710949459602567e-01 2.815396642063425388e-03
5.364083556006987941e+00 3.740547775576403833e-01 2.815391212588661506e-03
5.364083556006987941e+00 3.761384601693205099e-01 2.815385334615993444e-03
5.364083556006987941e+00 3.782221427810006920e-01 2.815378988697511339e-03
5.364083556006987941e+00 3.803058253926808185e-01 2.815372155908857886e-03
5.364083556006987941e+00 3.823895080043609451e-01 2.815364818002193646e-03
5.364083556006987941e+00 3.844731906160411272e-01 2.815356957586432219e-03
5.364083556006987941e+00 3.865568732277212538e-01 2.815348558281304502e-03
5.364083556006987941e+00 3.886405558394013804e-01 2.815339604945326073e-03
5.364083556006987941e+00 3.907242384510815070e-01 2.815330083878068990e-03
5.364083556006987941e+00 3.928079210627616891e-01 2.815319982955507509e-03
5.364083556006987941e+00 3.948916036744418157e-01 2.815309291966468577e-03
5.364083556006987941e+00 3.969752862861219422e-01 2.815298002810092803e-03
5.364083556006987941e+00 3.990589688978021243e-01 2.815286109755958405e-03
5.364083556006987941e+00 4.011426515094822509e-01 2.815273609692892174e-03
5.364083556006987941e+00 4.032263341211623775e-01 2.815260502387887352e-03
5.364083556006987941e+00 4.053100167328425041e-01 2.815246790869199538e-03
5.364083556006987941e+00 4.073936993445226862e-01 2.815232481662500660e-03
5.364083556006987941e+00 4.094773819562028128e-01 2.815217585050472111e-03
5.364083556006987941e+00 4.115610645678829393e-01 2.815202115589589271e-03
5.364083556006987941e+00 4.136447471795631214e-01 2.815186092288122360e-03
5.364083556006987941e+00 4.157284297912432480e-01 2.815169538988973423e-03
5.364083556006987941e+00 4.178121124029233746e-01 2.815152484835730176e-03
5.364083556006987941e+00 4.198957950146035012e-01 2.815134964584727582e-03
5.364083556006987941e+00 4.219794776262836833e-01 2.815117019017327003e-03
5.364083556006987941e+00 4.240631602379638099e-01 2.815098695309070989e-03
5.364083556006987941e+00 4.261468428496439365e-01 2.815080047551302925e-03
5.364083556006987941e+00 4.282305254613241186e-01 2.815061137102165770e-03
5.364083556006987941e+00 4.303142080730042451e-01 2.815042033064983282e-03
5.364083556006987941e+00 4.323978906846843717e-01 2.815022812798492497e-03
5.364083556006987941e+00 4.344815732963644983e-01 2.815003562301765429e-03
5.364083556006987941e+00 4.365652559080446804e-01 2.814984376785670782e-03
5.364083556006987941e+00 4.386489385197248070e-01 2.814965361119432102e-03
5.364083556006987941e+00 4.407326211314049891e-01 2.814946630385084005e-03
5.364083556006987941e+00 4.428163037430851157e-01 2.814928310331448868e-03
5.364083556006987941e+00 4.448999863547652422e-01 2.814910538035465901e-03
5.364083556006987941e+00 4.469836689664453688e-01 2.814893462291739781e-03
5.364083556006987941e+00 4.490673515781254954e-01 2.814877244345486036e-03
5.364083556006987941e+00 4.511510341898056775e-01 2.814862058223598692e-03
5.364083556006987941e+00 4.532347168014858041e-01 2.814848091598875189e-03
5.364083556006987941e+00 4.553183994131659862e-01 2.814835546112628983e-03
5.364083556006987941e+00 4.574020820248461128e-01 2.814824638160367924e-03
5.364083556006987941e+00 4.594857646365262394e-01 2.814815599413071721e-03
5.364083556006987941e+00 4.615694472482063659e-01 2.814808677385582762e-03
5.364083556006987941e+00 4.636531298598864925e-01 2.814804136223975854e-03
5.364083556006987941e+00 4.657368124715666746e-01 2.814802257094102447e-03
5.364083556006987941e+00 4.678204950832468012e-01 2.814803339076114245e-03
5.364083556006987941e+00 4.699041776949269833e-01 2.814807699521745116e-03
5.364083556006987941e+00 4.719878603066071099e-01 2.814815675013593223e-03
5.364083556006987941e+00 4.740715429182872365e-01 2.814827621702573317e-03
5.364083556006987941e+00 4.761552255299673631e-01 2.814843916185772246e-03
5.364083556006987941e+00 4.782389081416474896e-01 2.814864956134041554e-03
5.364083556006987941e+00 4.803225907533276717e-01 2.814891160889800969e-03
5.364083556006987941e+00 4.824062733650077983e-01 2.814922972214651316e-03
5.364083556006987941e+00 4.844899559766879804e-01 2.814960854926009792e-03
5.364083556006987941e+00 4.865736385883681070e-01 2.815005297598296465e-03
5.364083556006987941e+00 4.886573212000482336e-01 2.815056813260005154e-03
5.364083556006987941e+00 4.907410038117283602e-01 2.815115940034394054e-03
5.364083556006987941e+00 4.928246864234084867e-01 2.815183241870371569e-03
5.364083556006987941e+00 4.949083690350886688e-01 2.815259309216399958e-03
5.364083556006987941e+00 4.969920516467687954e-01 2.815344759702792868e-03
5.364083556006987941e+00 4.990757342584489775e-01 2.815440238853740389e-03
5.364083556006987941e+00 5.011594168701291041e-01 2.815546420714655322e-03
5.364083556006987941e+00 5.032430994818092307e-01 2.815664008675312479e-03
5.364083556006987941e+00 5.053267820934893573e-01 2.815793736044511827e-03
5.364083556006987941e+00 5.074104647051694839e-01 2.815936366805446480e-03
5.364083556006987941e+00 5.094941473168497215e-01 2.816092696314698249e-03
5.364083556006987941e+00 5.115778299285298480e-01 2.816263551907335645e-03
5.364083556006987941e+00 5.136615125402099746e-01 2.816449793654937292e-03
5.364083556006987941e+00 5.157451951518901012e-01 2.816652314986868837e-03
5.364083556006987941e+00 5.178288777635702278e-01 2.816872043403799430e-03
5.364083556006987941e+00 5.199125603752503544e-01 2.817109941057910349e-03
5.364083556006987941e+00 5.219962429869304810e-01 2.817367005465396673e-03
5.364083556006987941e+00 5.240799255986106076e-01 2.817644270097725227e-03
5.364083556006987941e+00 5.261636082102908452e-01 2.817942805036894281e-03
5.364083556006987941e+00 5.282472908219709717e-01 2.818263717592756155e-03
5.364083556006987941e+00 5.303309734336510983e-01 2.818608152948465315e-03
5.364083556006987941e+00 5.324146560453312249e-01 2.818977294751520354e-03
5.364083556006987941e+00 5.344983386570113515e-01 2.819372365810000891e-03
5.364083556006987941e+00 5.365820212686914781e-01 2.819794628660153048e-03
5.364083556006987941e+00 5.386657038803717157e-01 2.820245386185746446e-03
5.364083556006987941e+00 5.407493864920518423e-01 2.820725982179990605e-03
5.364083556006987941e+00 5.428330691037319689e-01 2.821237801952341216e-03
5.364083556006987941e+00 5.449167517154120954e-01 2.821782272761717836e-03
5.364083556006987941e+00 5.470004343270922220e-01 2.822360864398239938e-03
5.364083556006987941e+00 5.490841169387723486e-01 2.822975089725935152e-03
5.364083556006987941e+00 5.511677995504524752e-01 2.823626505186339897e-03
5.364083556006987941e+00 5.532514821621326018e-01 2.824316711315649504e-03
5.364083556006987941e+00 5.553351647738128394e-01 2.825047353251373267e-03
5.364083556006987941e+00 5.574188473854929660e-01 2.825820121217450295e-03
5.364083556006987941e+00 5.595025299971730925e-01 2.826636750987085011e-03
5.364083556006987941e+00 5.615862126088532191e-01 2.827499024326641641e-03
5.364083556006987941e+00 5.636698952205333457e-01 2.828408769481538954e-03
5.364083556006987941e+00 5.657535778322135833e-01 2.829367861530733205e-03
5.364083556006987941e+00 5.678372604438937099e-01 2.830378222893646396e-03
5.364083556006987941e+00 5.699209430555738365e-01 2.831441823650467787e-03
5.364083556006987941e+00 5.720046256672539631e-01 2.832560681924949694e-03
5.364092832981326886e+00 3.657200471109198214e-01 2.605562805404693962e-03
5.364092832981326886e+00 3.678037297225999480e-01 2.605558858043887250e-03
5.364092832981326886e+00 3.698874123342801301e-01 2.605554538416117189e-03
5.364092832981326886e+00 3.719710949459602567e-01 2.605549827048058049e-03
5.364092832981326886e+00 3.740547775576403833e-01 2.605544704489627661e-03
5.364092832981326886e+00 3.761384601693205099e-01 2.605539151629164552e-03
5.364092832981326886e+00 3.782221427810006920e-01 2.605533149685198852e-03
5.364092832981326886e+00 3.803058253926808185e-01 2.605526680415126955e-03
5.364092832981326886e+00 3.823895080043609451e-01 2.605519726264827942e-03
5.364092832981326886e+00 3.844731906160411272e-01 2.605512270488237209e-03
5.364092832981326886e+00 3.865568732277212538e-01 2.605504297359658404e-03
5.364092832981326886e+00 3.886405558394013804e-01 2.605495792388619336e-03
5.364092832981326886e+00 3.907242384510815070e-01 2.605486742462634949e-03
5.364092832981326886e+00 3.928079210627616891e-01 2.605477136095762404e-03
5.364092832981326886e+00 3.948916036744418157e-01 2.605466963655801282e-03
5.364092832981326886e+00 3.969752862861219422e-01 2.605456217574692555e-03
5.364092832981326886e+00 3.990589688978021243e-01 2.605444892630186075e-03
5.364092832981326886e+00 4.011426515094822509e-01 2.605432986161219933e-03
5.364092832981326886e+00 4.032263341211623775e-01 2.605420498423065626e-03
5.364092832981326886e+00 4.053100167328425041e-01 2.605407432805567549e-03
5.364092832981326886e+00 4.073936993445226862e-01 2.605393796134514335e-03
5.364092832981326886e+00 4.094773819562028128e-01 2.605379599049384865e-03
5.364092832981326886e+00 4.115610645678829393e-01 2.605364856268068373e-03
5.364092832981326886e+00 4.136447471795631214e-01 2.605349586964142514e-03
5.364092832981326886e+00 4.157284297912432480e-01 2.605333815096009826e-03
5.364092832981326886e+00 4.178121124029233746e-01 2.605317569790249928e-03
5.364092832981326886e+00 4.198957950146035012e-01 2.605300885738359891e-03
5.364092832981326886e+00 4.219794776262836833e-01 2.605283803538612723e-03
5.364092832981326886e+00 4.240631602379638099e-01 2.605266370156469023e-03
5.364092832981326886e+00 4.261468428496439365e-01 2.605248639316697350e-03
5.364092832981326886e+00 4.282305254613241186e-01 2.605230671962879049e-03
5.364092832981326886e+00 4.303142080730042451e-01 2.605212536664096822e-03
5.364092832981326886e+00 4.323978906846843717e-01 2.605194310065198256e-03
5.364092832981326886e+00 4.344815732963644983e-01 2.605176077435271582e-03
5.364092832981326886e+00 4.365652559080446804e-01 2.605157933063802309e-03
5.364092832981326886e+00 4.386489385197248070e-01 2.605139980780133997e-03
5.364092832981326886e+00 4.407326211314049891e-01 2.605122334502261907e-03
5.364092832981326886e+00 4.428163037430851157e-01 2.605105118699181047e-03
5.364092832981326886e+00 4.448999863547652422e-01 2.605088468930747726e-03
5.364092832981326886e+00 4.469836689664453688e-01 2.605072532387388892e-03
5.364092832981326886e+00 4.490673515781254954e-01 2.605057468462353143e-03
5.364092832981326886e+00 4.511510341898056775e-01 2.605043449319131409e-03
5.364092832981326886e+00 4.532347168014858041e-01 2.605030660410509197e-03
5.364092832981326886e+00 4.553183994131659862e-01 2.605019301085650853e-03
5.364092832981326886e+00 4.574020820248461128e-01 2.605009585157165488e-03
5.364092832981326886e+00 4.594857646365262394e-01 2.605001741602475194e-03
5.364092832981326886e+00 4.615694472482063659e-01 2.604996014997998117e-03
5.364092832981326886e+00 4.636531298598864925e-01 2.604992666301824463e-03
5.364092832981326886e+00 4.657368124715666746e-01 2.604991973340475137e-03
5.364092832981326886e+00 4.678204950832468012e-01 2.604994231519910681e-03
5.364092832981326886e+00 4.699041776949269833e-01 2.604999754450249005e-03
5.364092832981326886e+00 4.719878603066071099e-01 2.605008874567419155e-03
5.364092832981326886e+00 4.740715429182872365e-01 2.605021943828378199e-03
5.364092832981326886e+00 4.761552255299673631e-01 2.605039334234195408e-03
5.364092832981326886e+00 4.782389081416474896e-01 2.605061438698529422e-03
5.364092832981326886e+00 4.803225907533276717e-01 2.605088671538994746e-03
5.364092832981326886e+00 4.824062733650077983e-01 2.605121469202141288e-03
5.364092832981326886e+00 4.844899559766879804e-01 2.605160290972313979e-03
5.364092832981326886e+00 4.865736385883681070e-01 2.605205619551150594e-03
5.364092832981326886e+00 4.886573212000482336e-01 2.605257961773708997e-03
5.364092832981326886e+00 4.907410038117283602e-01 2.605317849311009331e-03
5.364092832981326886e+00 4.928246864234084867e-01 2.605385839283371960e-03
5.364092832981326886e+00 4.949083690350886688e-01 2.605462514995784528e-03
5.364092832981326886e+00 4.969920516467687954e-01 2.605548486598921378e-03
5.364092832981326886e+00 4.990757342584489775e-01 2.605644391801948800e-03
5.364092832981326886e+00 5.011594168701291041e-01 2.605750896469386131e-03
5.364092832981326886e+00 5.032430994818092307e-01 2.605868695420285926e-03
5.364092832981326886e+00 5.053267820934893573e-01 2.605998512998958412e-03
5.364092832981326886e+00 5.074104647051694839e-01 2.606141103802665435e-03
5.364092832981326886e+00 5.094941473168497215e-01 2.606297253337686373e-03
5.364092832981326886e+00 5.115778299285298480e-01 2.606467778663469972e-03
5.364092832981326886e+00 5.136615125402099746e-01 2.606653529079184118e-03
5.364092832981326886e+00 5.157451951518901012e-01 2.606855386794625778e-03
5.364092832981326886e+00 5.178288777635702278e-01 2.607074267642044835e-03
5.364092832981326886e+00 5.199125603752503544e-01 2.607311121638119893e-03
5.364092832981326886e+00 5.219962429869304810e-01 2.607566933714233065e-03
5.364092832981326886e+00 5.240799255986106076e-01 2.607842724330777188e-03
5.364092832981326886e+00 5.261636082102908452e-01 2.608139550106215992e-03
5.364092832981326886e+00 5.282472908219709717e-01 2.608458504533115504e-03
5.364092832981326886e+00 5.303309734336510983e-01 2.608800718523479525e-03
5.364092832981326886e+00 5.324146560453312249e-01 2.609167361081361335e-03
5.364092832981326886e+00 5.344983386570113515e-01 2.609559639899162748e-03
5.364092832981326886e+00 5.365820212686914781e-01 2.609978801922427111e-03
5.364092832981326886e+00 5.386657038803717157e-01 2.610426133995285679e-03
5.364092832981326886e+00 5.407493864920518423e-01 2.610902963391067023e-03
5.364092832981326886e+00 5.428330691037319689e-01 2.611410658404678207e-03
5.364092832981326886e+00 5.449167517154120954e-01 2.611950628907081396e-03
5.364092832981326886e+00 5.470004343270922220e-01 2.612524326870576362e-03
5.364092832981326886e+00 5.490841169387723486e-01 2.613133246949552509e-03
5.364092832981326886e+00 5.511677995504524752e-01 2.613778926963309258e-03
5.364092832981326886e+00 5.532514821621326018e-01 2.614462948383184174e-03
5.364092832981326886e+00 5.553351647738128394e-01 2.615186936773664528e-03
5.364092832981326886e+00 5.574188473854929660e-01 2.615952562271396057e-03
5.364092832981326886e+00 5.595025299971730925e-01 2.616761540048180654e-03
5.364092832981326886e+00 5.615862126088532191e-01 2.617615630740433626e-03
5.364092832981326886e+00 5.636698952205333457e-01 2.618516640954143913e-03
5.364092832981326886e+00 5.657535778322135833e-01 2.619466423590489923e-03
5.364092832981326886e+00 5.678372604438937099e-01 2.620466878336626202e-03
5.364092832981326886e+00 5.699209430555738365e-01 2.621519951898481585e-03
5.364092832981326886e+00 5.720046256672539631e-01 2.622627638428159935e-03
5.364102109955665831e+00 3.657200471109198214e-01 2.404672125055879774e-03
5.364102109955665831e+00 3.678037297225999480e-01 2.404668430941849476e-03
5.364102109955665831e+00 3.698874123342801301e-01 2.404664380390341989e-03
5.364102109955665831e+00 3.719710949459602567e-01 2.404659954478911236e-03
5.364102109955665831e+00 3.740547775576403833e-01 2.404655134485408387e-03
5.364102109955665831e+00 3.761384601693205099e-01 2.404649901906143975e-03
5.364102109955665831e+00 3.782221427810006920e-01 2.404644238610820824e-03
5.364102109955665831e+00 3.803058253926808185e-01 2.404638126931710543e-03
5.364102109955665831e+00 3.823895080043609451e-01 2.404631549948814308e-03
5.364102109955665831e+00 3.844731906160411272e-01 2.404624491539338483e-03
5.364102109955665831e+00 3.865568732277212538e-01 2.404616936564072435e-03
5.364102109955665831e+00 3.886405558394013804e-01 2.404608871085394273e-03
5.364102109955665831e+00 3.907242384510815070e-01 2.404600282574927226e-03
5.364102109955665831e+00 3.928079210627616891e-01 2.404591160062505978e-03
5.364102109955665831e+00 3.948916036744418157e-01 2.404581494393780074e-03
5.364102109955665831e+00 3.969752862861219422e-01 2.404571278523631121e-03
5.364102109955665831e+00 3.990589688978021243e-01 2.404560507609772389e-03
5.364102109955665831e+00 4.011426515094822509e-01 2.404549179437942118e-03
5.364102109955665831e+00 4.032263341211623775e-01 2.404537294598565154e-03
5.364102109955665831e+00 4.053100167328425041e-01 2.404524856769231413e-03
5.364102109955665831e+00 4.073936993445226862e-01 2.404511873077529345e-03
5.364102109955665831e+00 4.094773819562028128e-01 2.404498354326772488e-03
5.364102109955665831e+00 4.115610645678829393e-01 2.404484315389151562e-03
5.364102109955665831e+00 4.136447471795631214e-01 2.404469775514807978e-03
5.364102109955665831e+00 4.157284297912432480e-01 2.404454758658911180e-03
5.364102109955665831e+00 4.178121124029233746e-01 2.404439293868102130e-03
5.364102109955665831e+00 4.198957950146035012e-01 2.404423415694038370e-03
5.364102109955665831e+00 4.219794776262836833e-01 2.404407164495757625e-03
5.364102109955665831e+00 4.240631602379638099e-01 2.404390586878929308e-03
5.364102109955665831e+00 4.261468428496439365e-01 2.404373736171418977e-03
5.364102109955665831e+00 4.282305254613241186e-01 2.404356672731294137e-03
5.364102109955665831e+00 4.303142080730042451e-01 2.404339464488117802e-03
5.364102109955665831e+00 4.323978906846843717e-01 2.404322187369742955e-03
5.364102109955665831e+00 4.344815732963644983e-01 2.404304925715662882e-03
5.364102109955665831e+00 4.365652559080446804e-01 2.404287772795533906e-03
5.364102109955665831e+00 4.386489385197248070e-01 2.404270831305536579e-03
5.364102109955665831e+00 4.407326211314049891e-01 2.404254213833078180e-03
5.364102109955665831e+00 4.428163037430851157e-01 2.404238043417772364e-03
5.364102109955665831e+00 4.448999863547652422e-01 2.404222453994843151e-03
5.364102109955665831e+00 4.469836689664453688e-01 2.404207591021417355e-03
5.364102109955665831e+00 4.490673515781254954e-01 2.404193611932092887e-03
5.364102109955665831e+00 4.511510341898056775e-01 2.404180686740206921e-03
5.364102109955665831e+00 4.532347168014858041e-01 2.404168998621589431e-03
5.364102109955665831e+00 4.553183994131659862e-01 2.404158744378719677e-03
5.364102109955665831e+00 4.574020820248461128e-01 2.404150135229810720e-03
5.364102109955665831e+00 4.594857646365262394e-01 2.404143397141795657e-03
5.364102109955665831e+00 4.615694472482063659e-01 2.404138771605836625e-03
5.364102109955665831e+00 4.636531298598864925e-01 2.404136516201969050e-03
5.364102109955665831e+00 4.657368124715666746e-01 2.404136905204449018e-03
5.364102109955665831e+00 4.678204950832468012e-01 2.404140230198241902e-03
5.364102109955665831e+00 4.699041776949269833e-01 2.404146800721219165e-03
5.364102109955665831e+00 4.719878603066071099e-01 2.404156944883265121e-03
5.364102109955665831e+00 4.740715429182872365e-01 2.404171010003408344e-03
5.364102109955665831e+00 4.761552255299673631e-01 2.404189363311493022e-03
5.364102109955665831e+00 4.782389081416474896e-01 2.404212392522237125e-03
5.364102109955665831e+00 4.803225907533276717e-01 2.404240506542862539e-03
5.364102109955665831e+00 4.824062733650077983e-01 2.404274136100375409e-03
5.364102109955665831e+00 4.844899559766879804e-01 2.404313734461080432e-03
5.364102109955665831e+00 4.865736385883681070e-01 2.404359778000596682e-03
5.364102109955665831e+00 4.886573212000482336e-01 2.404412766982621814e-03
5.364102109955665831e+00 4.907410038117283602e-01 2.404473226181822691e-03
5.364102109955665831e+00 4.928246864234084867e-01 2.404541705494609403e-03
5.364102109955665831e+00 4.949083690350886688e-01 2.404618780697642677e-03
5.364102109955665831e+00 4.969920516467687954e-01 2.404705054097628757e-03
5.364102109955665831e+00 4.990757342584489775e-01 2.404801155128464141e-03
5.364102109955665831e+00 5.011594168701291041e-01 2.404907741057500485e-03
5.364102109955665831e+00 5.032430994818092307e-01 2.405025497651968550e-03
5.364102109955665831e+00 5.053267820934893573e-01 2.405155139849556815e-03
5.364102109955665831e+00 5.074104647051694839e-01 2.405297412384843538e-03
5.364102109955665831e+00 5.094941473168497215e-01 2.405453090525533789e-03
5.364102109955665831e+00 5.115778299285298480e-01 2.405622980643734674e-03
5.364102109955665831e+00 5.136615125402099746e-01 2.405807920936918129e-03
5.364102109955665831e+00 5.157451951518901012e-01 2.406008782109770022e-03
5.364102109955665831e+00 5.178288777635702278e-01 2.406226467955128664e-03
5.364102109955665831e+00 5.199125603752503544e-01 2.406461916117965272e-03
5.364102109955665831e+00 5.219962429869304810e-01 2.406716098662804639e-03
5.364102109955665831e+00 5.240799255986106076e-01 2.406990022807195279e-03
5.364102109955665831e+00 5.261636082102908452e-01 2.407284731544501177e-03
5.364102109955665831e+00 5.282472908219709717e-01 2.407601304183373033e-03
5.364102109955665831e+00 5.303309734336510983e-01 2.407940857088205003e-03
5.364102109955665831e+00 5.324146560453312249e-01 2.408304544195147279e-03
5.364102109955665831e+00 5.344983386570113515e-01 2.408693557657414983e-03
5.364102109955665831e+00 5.365820212686914781e-01 2.409109128407393649e-03
5.364102109955665831e+00 5.386657038803717157e-01 2.409552526784389682e-03
5.364102109955665831e+00 5.407493864920518423e-01 2.410025063058787026e-03
5.364102109955665831e+00 5.428330691037319689e-01 2.410528088032906809e-03
5.364102109955665831e+00 5.449167517154120954e-01 2.411062993567610838e-03
5.364102109955665831e+00 5.470004343270922220e-01 2.411631213128011784e-03
5.364102109955665831e+00 5.490841169387723486e-01 2.412234222325688321e-03
5.364102109955665831e+00 5.511677995504524752e-01 2.412873539462168787e-03
5.364102109955665831e+00 5.532514821621326018e-01 2.413550725960651819e-03
5.364102109955665831e+00 5.553351647738128394e-01 2.414267386941108817e-03
5.364102109955665831e+00 5.574188473854929660e-01 2.415025171623640544e-03
5.364102109955665831e+00 5.595025299971730925e-01 2.415825773832907825e-03
5.364102109955665831e+00 5.615862126088532191e-01 2.416670932308912900e-03
5.364102109955665831e+00 5.636698952205333457e-01 2.417562431184127735e-03
5.364102109955665831e+00 5.657535778322135833e-01 2.418502100291176297e-03
5.364102109955665831e+00 5.678372604438937099e-01 2.419491815602344952e-03
5.364102109955665831e+00 5.699209430555738365e-01 2.420533499603199842e-03
5.364102109955665831e+00 5.720046256672539631e-01 2.421629121690614846e-03
5.364111386930004777e+00 3.657200471109198214e-01 2.212645595614199084e-03
5.364111386930004777e+00 3.678037297225999480e-01 2.212642149907289614e-03
5.364111386930004777e+00 3.698874123342801301e-01 2.212638363072604378e-03
5.364111386930004777e+00 3.719710949459602567e-01 2.212634216794647554e-03
5.364111386930004777e+00 3.740547775576403833e-01 2.212629692935661353e-03
5.364111386930004777e+00 3.761384601693205099e-01 2.212624773594260106e-03
5.364111386930004777e+00 3.782221427810006920e-01 2.212619441225645734e-03
5.364111386930004777e+00 3.803058253926808185e-01 2.212613678787245589e-03
5.364111386930004777e+00 3.823895080043609451e-01 2.212607469867587662e-03
5.364111386930004777e+00 3.844731906160411272e-01 2.212600798945666900e-03
5.364111386930004777e+00 3.865568732277212538e-01 2.212593651430107885e-03
5.364111386930004777e+00 3.886405558394013804e-01 2.212586013907177386e-03
5.364111386930004777e+00 3.907242384510815070e-01 2.212577874308783218e-03
5.364111386930004777e+00 3.928079210627616891e-01 2.212569222190275027e-03
5.364111386930004777e+00 3.948916036744418157e-01 2.212560048876858424e-03
5.364111386930004777e+00 3.969752862861219422e-01 2.212550347670880126e-03
5.364111386930004777e+00 3.990589688978021243e-01 2.212540114161289616e-03
5.364111386930004777e+00 4.011426515094822509e-01 2.212529346454516089e-03
5.364111386930004777e+00 4.032263341211623775e-01 2.212518045468535744e-03
5.364111386930004777e+00 4.053100167328425041e-01 2.212506215106685437e-03
5.364111386930004777e+00 4.073936993445226862e-01 2.212493862670280535e-03
5.364111386930004777e+00 4.094773819562028128e-01 2.212480999144135225e-03
5.364111386930004777e+00 4.115610645678829393e-01 2.212467639426611999e-03
5.364111386930004777e+00 4.136447471795631214e-01 2.212453802781839778e-03
5.364111386930004777e+00 4.157284297912432480e-01 2.212439513081639747e-03
5.364111386930004777e+00 4.178121124029233746e-01 2.212424799258211425e-03
5.364111386930004777e+00 4.198957950146035012e-01 2.212409695557654692e-03
5.364111386930004777e+00 4.219794776262836833e-01 2.212394242034600167e-03
5.364111386930004777e+00 4.240631602379638099e-01 2.212378484886417564e-03
5.364111386930004777e+00 4.261468428496439365e-01 2.212362476884436290e-03
5.364111386930004777e+00 4.282305254613241186e-01 2.212346277763956818e-03
5.364111386930004777e+00 4.303142080730042451e-01 2.212329954710499317e-03
5.364111386930004777e+00 4.323978906846843717e-01 2.212313582705285105e-03
5.364111386930004777e+00 4.344815732963644983e-01 2.212297245170287505e-03
5.364111386930004777e+00 4.365652559080446804e-01 2.212281034184160680e-03
5.364111386930004777e+00 4.386489385197248070e-01 2.212265051181559576e-03
5.364111386930004777e+00 4.407326211314049891e-01 2.212249407316641686e-03
5.364111386930004777e+00 4.428163037430851157e-01 2.212234224040032608e-03
5.364111386930004777e+00 4.448999863547652422e-01 2.212219633569472137e-03
5.364111386930004777e+00 4.469836689664453688e-01 2.212205779403218255e-03
5.364111386930004777e+00 4.490673515781254954e-01 2.212192816922911674e-03
5.364111386930004777e+00 4.511510341898056775e-01 2.212180913856423049e-03
5.364111386930004777e+00 4.532347168014858041e-01 2.212170250891964170e-03
5.364111386930004777e+00 4.553183994131659862e-01 2.212161022215724734e-03
5.364111386930004777e+00 4.574020820248461128e-01 2.212153436110337636e-03
5.364111386930004777e+00 4.594857646365262394e-01 2.212147715479097655e-03
5.364111386930004777e+00 4.615694472482063659e-01 2.212144098549344122e-03
5.364111386930004777e+00 4.636531298598864925e-01 2.212142839321036992e-03
5.364111386930004777e+00 4.657368124715666746e-01 2.212144208272857817e-03
5.364111386930004777e+00 4.678204950832468012e-01 2.212148493018185023e-03
5.364111386930004777e+00 4.699041776949269833e-01 2.212155998779388559e-03
5.364111386930004777e+00 4.719878603066071099e-01 2.212167049139196311e-03
5.364111386930004777e+00 4.740715429182872365e-01 2.212181986646375841e-03
5.364111386930004777e+00 4.761552255299673631e-01 2.212201173376409594e-03
5.364111386930004777e+00 4.782389081416474896e-01 2.212224991689820154e-03
5.364111386930004777e+00 4.803225907533276717e-01 2.212253844797978496e-03
5.364111386930004777e+00 4.824062733650077983e-01 2.212288157391452056e-03
5.364111386930004777e+00 4.844899559766879804e-01 2.212328376333336840e-03
5.364111386930004777e+00 4.865736385883681070e-01 2.212374971356810115e-03
5.364111386930004777e+00 4.886573212000482336e-01 2.212428435611567875e-03
5.364111386930004777e+00 4.907410038117283602e-01 2.212489286454656211e-03
5.364111386930004777e+00 4.928246864234084867e-01 2.212558066023849902e-03
5.364111386930004777e+00 4.949083690350886688e-01 2.212635341951944314e-03
5.364111386930004777e+00 4.969920516467687954e-01 2.212721708003410198e-03
5.364111386930004777e+00 4.990757342584489775e-01 2.212817784742295620e-03
5.364111386930004777e+00 5.011594168701291041e-01 2.212924220252516106e-03
5.364111386930004777e+00 5.032430994818092307e-01 2.213041690721531847e-03
5.364111386930004777e+00 5.053267820934893573e-01 2.213170901182231250e-03
5.364111386930004777e+00 5.074104647051694839e-01 2.213312586092023269e-03
5.364111386930004777e+00 5.094941473168497215e-01 2.213467510130045623e-03
5.364111386930004777e+00 5.115778299285298480e-01 2.213636468720613700e-03
5.364111386930004777e+00 5.136615125402099746e-01 2.213820288824340770e-03
5.364111386930004777e+00 5.157451951518901012e-01 2.214019829453056816e-03
5.364111386930004777e+00 5.178288777635702278e-01 2.214235982341427114e-03
5.364111386930004777e+00 5.199125603752503544e-01 2.214469672613269494e-03
5.364111386930004777e+00 5.219962429869304810e-01 2.214721859348939888e-03
5.364111386930004777e+00 5.240799255986106076e-01 2.214993536297620198e-03
5.364111386930004777e+00 5.261636082102908452e-01 2.215285732412803146e-03
5.364111386930004777e+00 5.282472908219709717e-01 2.215599512557820359e-03
5.364111386930004777e+00 5.303309734336510983e-01 2.215935978066230910e-03
5.364111386930004777e+00 5.324146560453312249e-01 2.216296267414651164e-03
5.364111386930004777e+00 5.344983386570113515e-01 2.216681556773022511e-03
5.364111386930004777e+00 5.365820212686914781e-01 2.217093060640900563e-03
5.364111386930004777e+00 5.386657038803717157e-01 2.217532032395337638e-03
5.364111386930004777e+00 5.407493864920518423e-01 2.217999764855196985e-03
5.364111386930004777e+00 5.428330691037319689e-01 2.218497590843016270e-03
5.364111386930004777e+00 5.449167517154120954e-01 2.219026883750855727e-03
5.364111386930004777e+00 5.470004343270922220e-01 2.219589058051760991e-03
5.364111386930004777e+00 5.490841169387723486e-01 2.220185569785653942e-03
5.364111386930004777e+00 5.511677995504524752e-01 2.220817917084853734e-03
5.364111386930004777e+00 5.532514821621326018e-01 2.221487640603284682e-03
5.364111386930004777e+00 5.553351647738128394e-01 2.222196324069694324e-03
5.364111386930004777e+00 5.574188473854929660e-01 2.222945594733044105e-03
5.364111386930004777e+00 5.595025299971730925e-01 2.223737123821162461e-03
5.364111386930004777e+00 5.615862126088532191e-01 2.224572627012163292e-03
5.364111386930004777e+00 5.636698952205333457e-01 2.225453864862371022e-03
5.364111386930004777e+00 5.657535778322135833e-01 2.226382643213779388e-03
5.364111386930004777e+00 5.678372604438937099e-01 2.227360813627159847e-03
5.364111386930004777e+00 5.699209430555738365e-01 2.228390273760653267e-03
5.364111386930004777e+00 5.720046256672539631e-01 2.229472967705895588e-03
5.364120663904343722e+00 3.657200471109198214e-01 2.029388907201278534e-03
5.364120663904343722e+00 3.678037297225999480e-01 2.029385707140146655e-03
5.364120663904343722e+00 3.698874123342801301e-01 2.029382180996431966e-03
5.364120663904343722e+00 3.719710949459602567e-01 2.029378311071298145e-03
5.364120663904343722e+00 3.740547775576403833e-01 2.029374079791996383e-03
5.364120663904343722e+00 3.761384601693205099e-01 2.029369469812045655e-03
5.364120663904343722e+00 3.782221427810006920e-01 2.029364464147977512e-03
5.364120663904343722e+00 3.803058253926808185e-01 2.029359046313460556e-03
5.364120663904343722e+00 3.823895080043609451e-01 2.029353200462150151e-03
5.364120663904343722e+00 3.844731906160411272e-01 2.029346911545946812e-03
5.364120663904343722e+00 3.865568732277212538e-01 2.029340165487890889e-03
5.364120663904343722e+00 3.886405558394013804e-01 2.029332949348648316e-03
5.364120663904343722e+00 3.907242384510815070e-01 2.029325251531999014e-03
5.364120663904343722e+00 3.928079210627616891e-01 2.029317061979936908e-03
5.364120663904343722e+00 3.948916036744418157e-01 2.029308372381675909e-03
5.364120663904343722e+00 3.969752862861219422e-01 2.029299176412851374e-03
5.364120663904343722e+00 3.990589688978021243e-01 2.029289469965275556e-03
5.364120663904343722e+00 4.011426515094822509e-01 2.029279251386470386e-03
5.364120663904343722e+00 4.032263341211623775e-01 2.029268521750170716e-03
5.364120663904343722e+00 4.053100167328425041e-01 2.029257285196912983e-03
5.364120663904343722e+00 4.073936993445226862e-01 2.029245549061786322e-03
5.364120663904343722e+00 4.094773819562028128e-01 2.029233324385175050e-03
5.364120663904343722e+00 4.115610645678829393e-01 2.029220626039432950e-03
5.364120663904343722e+00 4.136447471795631214e-01 2.029207473170565983e-03
5.364120663904343722e+00 4.157284297912432480e-01 2.029193889499651769e-03
5.364120663904343722e+00 4.178121124029233746e-01 2.029179903649654983e-03
5.364120663904343722e+00 4.198957950146035012e-01 2.029165549570984516e-03
5.364120663904343722e+00 4.219794776262836833e-01 2.029150866856632447e-03
5.364120663904343722e+00 4.240631602379638099e-01 2.029135901189014959e-03
5.364120663904343722e+00 4.261468428496439365e-01 2.029120704675099231e-03
5.364120663904343722e+00 4.282305254613241186e-01 2.029105336347694286e-03
5.364120663904343722e+00 4.303142080730042451e-01 2.029089862468400063e-03
5.364120663904343722e+00 4.323978906846843717e-01 2.029074357134921965e-03
5.364120663904343722e+00 4.344815732963644983e-01 2.029058902546317881e-03
5.364120663904343722e+00 4.365652559080446804e-01 2.029043589623419006e-03
5.364120663904343722e+00 4.386489385197248070e-01 2.029028518364598202e-03
5.364120663904343722e+00 4.407326211314049891e-01 2.029013798393054444e-03
5.364120663904343722e+00 4.428163037430851157e-01 2.028999549450619631e-03
5.364120663904343722e+00 4.448999863547652422e-01 2.028985901849717378e-03
5.364120663904343722e+00 4.469836689664453688e-01 2.028972997094493757e-03
5.364120663904343722e+00 4.490673515781254954e-01 2.028960988271597595e-03
5.364120663904343722e+00 4.511510341898056775e-01 2.028950040742202431e-03
5.364120663904343722e+00 4.532347168014858041e-01 2.028940332552820261e-03
5.364120663904343722e+00 4.553183994131659862e-01 2.028932055072363988e-03
5.364120663904343722e+00 4.574020820248461128e-01 2.028925413537482035e-03
5.364120663904343722e+00 4.594857646365262394e-01 2.028920627585654047e-03
5.364120663904343722e+00 4.615694472482063659e-01 2.028917931908567982e-03
5.364120663904343722e+00 4.636531298598864925e-01 2.028917576768528210e-03
5.364120663904343722e+00 4.657368124715666746e-01 2.028919828644534622e-03
5.364120663904343722e+00 4.678204950832468012e-01 2.028924970780025903e-03
5.364120663904343722e+00 4.699041776949269833e-01 2.028933303908399873e-03
5.364120663904343722e+00 4.719878603066071099e-01 2.028945146721628217e-03
5.364120663904343722e+00 4.740715429182872365e-01 2.028960836626544743e-03
5.364120663904343722e+00 4.761552255299673631e-01 2.028980730269468267e-03
5.364120663904343722e+00 4.782389081416474896e-01 2.029005204248822674e-03
5.364120663904343722e+00 4.803225907533276717e-01 2.029034655718530561e-03
5.364120663904343722e+00 4.824062733650077983e-01 2.029069503018850629e-03
5.364120663904343722e+00 4.844899559766879804e-01 2.029110186371764577e-03
5.364120663904343722e+00 4.865736385883681070e-01 2.029157168455320622e-03
5.364120663904343722e+00 4.886573212000482336e-01 2.029210935140095175e-03
5.364120663904343722e+00 4.907410038117283602e-01 2.029271996091624140e-03
5.364120663904343722e+00 4.928246864234084867e-01 2.029340885411117824e-03
5.364120663904343722e+00 4.949083690350886688e-01 2.029418162352970758e-03
5.364120663904343722e+00 4.969920516467687954e-01 2.029504411944959598e-03
5.364120663904343722e+00 4.990757342584489775e-01 2.029600245666549497e-03
5.364120663904343722e+00 5.011594168701291041e-01 2.029706302119821393e-03
5.364120663904343722e+00 5.032430994818092307e-01 2.029823247664906422e-03
5.364120663904343722e+00 5.053267820934893573e-01 2.029951777126352743e-03
5.364120663904343722e+00 5.074104647051694839e-01 2.030092614419506426e-03
5.364120663904343722e+00 5.094941473168497215e-01 2.030246513188051390e-03
5.364120663904343722e+00 5.115778299285298480e-01 2.030414257485728836e-03
5.364120663904343722e+00 5.136615125402099746e-01 2.030596662391706119e-03
5.364120663904343722e+00 5.157451951518901012e-01 2.030794574700874391e-03
5.364120663904343722e+00 5.178288777635702278e-01 2.031008873517098010e-03
5.364120663904343722e+00 5.199125603752503544e-01 2.031240470901719223e-03
5.364120663904343722e+00 5.219962429869304810e-01 2.031490312534609249e-03
5.364120663904343722e+00 5.240799255986106076e-01 2.031759378267909352e-03
5.364120663904343722e+00 5.261636082102908452e-01 2.032048682844715942e-03
5.364120663904343722e+00 5.282472908219709717e-01 2.032359276359929374e-03
5.364120663904343722e+00 5.303309734336510983e-01 2.032692244923425730e-03
5.364120663904343722e+00 5.324146560453312249e-01 2.033048711225850323e-03
5.364120663904343722e+00 5.344983386570113515e-01 2.033429835152008973e-03
5.364120663904343722e+00 5.365820212686914781e-01 2.033836814299151349e-03
5.364120663904343722e+00 5.386657038803717157e-01 2.034270884625302613e-03
5.364120663904343722e+00 5.407493864920518423e-01 2.034733320926727842e-03
5.364120663904343722e+00 5.428330691037319689e-01 2.035225437454640102e-03
5.364120663904343722e+00 5.449167517154120954e-01 2.035748588411441518e-03
5.364120663904343722e+00 5.470004343270922220e-01 2.036304168521212675e-03
5.364120663904343722e+00 5.490841169387723486e-01 2.036893613508199662e-03
5.364120663904343722e+00 5.511677995504524752e-01 2.037518400636860808e-03
5.364120663904343722e+00 5.532514821621326018e-01 2.038180049190942665e-03
5.364120663904343722e+00 5.553351647738128394e-01 2.038880120976125244e-03
5.364120663904343722e+00 5.574188473854929660e-01 2.039620220770436022e-03
5.364120663904343722e+00 5.595025299971730925e-01 2.040401996804838171e-03
5.364120663904343722e+00 5.615862126088532191e-01 2.041227141195072620e-03
5.364120663904343722e+00 5.636698952205333457e-01 2.042097390384438414e-03
5.364120663904343722e+00 5.657535778322135833e-01 2.043014525548299872e-03
5.364120663904343722e+00 5.678372604438937099e-01 2.043980373025871405e-03
5.364120663904343722e+00 5.699209430555738365e-01 2.044996804693949375e-03
5.364120663904343722e+00 5.720046256672539631e-01 2.046065738322149202e-03
5.364129940878681779e+00 3.657200471109198214e-01 1.854806648373249480e-03
5.364129940878681779e+00 3.678037297225999480e-01 1.854803690711570108e-03
5.364129940878681779e+00 3.698874123342801301e-01 1.854800421727738433e-03
5.364129940878681779e+00 3.719710949459602567e-01 1.854796824278098603e-03
5.364129940878681779e+00 3.740547775576403833e-01 1.854792881340678679e-03
5.364129940878681779e+00 3.761384601693205099e-01 1.854788576120508297e-03
5.364129940878681779e+00 3.782221427810006920e-01 1.854783892160684344e-03
5.364129940878681779e+00 3.803058253926808185e-01 1.854778813508158259e-03
5.364129940878681779e+00 3.823895080043609451e-01 1.854773324825499930e-03
5.364129940878681779e+00 3.844731906160411272e-01 1.854767411551705696e-03
5.364129940878681779e+00 3.865568732277212538e-01 1.854761060082507455e-03
5.364129940878681779e+00 3.886405558394013804e-01 1.854754257929364407e-03
5.364129940878681779e+00 3.907242384510815070e-01 1.854746993914179690e-03
5.364129940878681779e+00 3.928079210627616891e-01 1.854739258363704776e-03
5.364129940878681779e+00 3.948916036744418157e-01 1.854731043327501831e-03
5.364129940878681779e+00 3.969752862861219422e-01 1.854722342788725845e-03
5.364129940878681779e+00 3.990589688978021243e-01 1.854713152909312187e-03
5.364129940878681779e+00 4.011426515094822509e-01 1.854703472268832195e-03
5.364129940878681779e+00 4.032263341211623775e-01 1.854693302125633245e-03
5.364129940878681779e+00 4.053100167328425041e-01 1.854682646688632841e-03
5.364129940878681779e+00 4.073936993445226862e-01 1.854671513396225499e-03
5.364129940878681779e+00 4.094773819562028128e-01 1.854659913217427715e-03
5.364129940878681779e+00 4.115610645678829393e-01 1.854647860956927128e-03
5.364129940878681779e+00 4.136447471795631214e-01 1.854635375575421768e-03
5.364129940878681779e+00 4.157284297912432480e-01 1.854622480528189720e-03
5.364129940878681779e+00 4.178121124029233746e-01 1.854609204099603873e-03
5.364129940878681779e+00 4.198957950146035012e-01 1.854595579775565996e-03
5.364129940878681779e+00 4.219794776262836833e-01 1.854581646605265536e-03
5.364129940878681779e+00 4.240631602379638099e-01 1.854567449586076592e-03
5.364129940878681779e+00 4.261468428496439365e-01 1.854553040087030154e-03
5.364129940878681779e+00 4.282305254613241186e-01 1.854538476155836524e-03
5.364129940878681779e+00 4.303142080730042451e-01 1.854523823150558848e-03
5.364129940878681779e+00 4.323978906846843717e-01 1.854509153934232610e-03
5.364129940878681779e+00 4.344815732963644983e-01 1.854494549419539095e-03
5.364129940878681779e+00 4.365652559080446804e-01 1.854480099084162463e-03
5.364129940878681779e+00 4.386489385197248070e-01 1.854465901354403028e-03
5.364129940878681779e+00 4.407326211314049891e-01 1.854452064102908452e-03
5.364129940878681779e+00 4.428163037430851157e-01 1.854438705095644551e-03
5.364129940878681779e+00 4.448999863547652422e-01 1.854425952606744178e-03
5.364129940878681779e+00 4.469836689664453688e-01 1.854413945806917229e-03
5.364129940878681779e+00 4.490673515781254954e-01 1.854402835390915735e-03
5.364129940878681779e+00 4.511510341898056775e-01 1.854392783976383657e-03
5.364129940878681779e+00 4.532347168014858041e-01 1.854383966797254913e-03
5.364129940878681779e+00 4.553183994131659862e-01 1.854376572135365804e-03
5.364129940878681779e+00 4.574020820248461128e-01 1.854370801910977876e-03
5.364129940878681779e+00 4.594857646365262394e-01 1.854366872277102415e-03
5.364129940878681779e+00 4.615694472482063659e-01 1.854365014146029146e-03
5.364129940878681779e+00 4.636531298598864925e-01 1.854365473783294461e-03
5.364129940878681779e+00 4.657368124715666746e-01 1.854368513419548097e-03
5.364129940878681779e+00 4.678204950832468012e-01 1.854374411837033873e-03
5.364129940878681779e+00 4.699041776949269833e-01 1.854383464936803713e-03
5.364129940878681779e+00 4.719878603066071099e-01 1.854395986396468847e-03
5.364129940878681779e+00 4.740715429182872365e-01 1.854412308269453745e-03
5.364129940878681779e+00 4.761552255299673631e-01 1.854432781589056755e-03
5.364129940878681779e+00 4.782389081416474896e-01 1.854457777037337579e-03
5.364129940878681779e+00 4.803225907533276717e-01 1.854487685514378701e-03
5.364129940878681779e+00 4.824062733650077983e-01 1.854522918839579017e-03
5.364129940878681779e+00 4.844899559766879804e-01 1.854563910321093290e-03
5.364129940878681779e+00 4.865736385883681070e-01 1.854611115487207838e-03
5.364129940878681779e+00 4.886573212000482336e-01 1.854665012616221135e-03
5.364129940878681779e+00 4.907410038117283602e-01 1.854726103525964178e-03
5.364129940878681779e+00 4.928246864234084867e-01 1.854794914162626778e-03
5.364129940878681779e+00 4.949083690350886688e-01 1.854871995193827210e-03
5.364129940878681779e+00 4.969920516467687954e-01 1.854957922765264333e-03
5.364129940878681779e+00 4.990757342584489775e-01 1.855053299082541456e-03
5.364129940878681779e+00 5.011594168701291041e-01 1.855158753050423432e-03
5.364129940878681779e+00 5.032430994818092307e-01 1.855274941013025387e-03
5.364129940878681779e+00 5.053267820934893573e-01 1.855402547285795378e-03
5.364129940878681779e+00 5.074104647051694839e-01 1.855542284896298565e-03
5.364129940878681779e+00 5.094941473168497215e-01 1.855694896180219624e-03
5.364129940878681779e+00 5.115778299285298480e-01 1.855861153437291834e-03
5.364129940878681779e+00 5.136615125402099746e-01 1.856041859597227280e-03
5.364129940878681779e+00 5.157451951518901012e-01 1.856237848792268840e-03
5.364129940878681779e+00 5.178288777635702278e-01 1.856449987049787207e-03
5.364129940878681779e+00 5.199125603752503544e-01 1.856679172909917906e-03
5.364129940878681779e+00 5.219962429869304810e-01 1.856926338020791758e-03
5.364129940878681779e+00 5.240799255986106076e-01 1.857192447786535847e-03
5.364129940878681779e+00 5.261636082102908452e-01 1.857478501942665897e-03
5.364129940878681779e+00 5.282472908219709717e-01 1.857785535143139039e-03
5.364129940878681779e+00 5.303309734336510983e-01 1.858114617550643555e-03
5.364129940878681779e+00 5.324146560453312249e-01 1.858466855437095749e-03
5.364129940878681779e+00 5.344983386570113515e-01 1.858843391744549340e-03
5.364129940878681779e+00 5.365820212686914781e-01 1.859245406683920085e-03
5.364129940878681779e+00 5.386657038803717157e-01 1.859674118251667969e-03
5.364129940878681779e+00 5.407493864920518423e-01 1.860130782762711189e-03
5.364129940878681779e+00 5.428330691037319689e-01 1.860616695392612032e-03
5.364129940878681779e+00 5.449167517154120954e-01 1.861133190701849986e-03
5.364129940878681779e+00 5.470004343270922220e-01 1.861681643221511006e-03
5.364129940878681779e+00 5.490841169387723486e-01 1.862263467957759201e-03
5.364129940878681779e+00 5.511677995504524752e-01 1.862880120924498631e-03
5.364129940878681779e+00 5.532514821621326018e-01 1.863533099597772854e-03
5.364129940878681779e+00 5.553351647738128394e-01 1.864223943426317892e-03
5.364129940878681779e+00 5.574188473854929660e-01 1.864954234295398451e-03
5.364129940878681779e+00 5.595025299971730925e-01 1.865725596965402393e-03
5.364129940878681779e+00 5.615862126088532191e-01 1.866539699540475418e-03
5.364129940878681779e+00 5.636698952205333457e-01 1.867398253885801203e-03
5.364129940878681779e+00 5.657535778322135833e-01 1.868303016033720553e-03
5.364129940878681779e+00 5.678372604438937099e-01 1.869255786606037473e-03
5.364129940878681779e+00 5.699209430555738365e-01 1.870258411182261493e-03
5.364129940878681779e+00 5.720046256672539631e-01 1.871312780704259679e-03
5.364139217853020725e+00 3.657200471109198214e-01 1.688802396611577879e-03
5.364139217853020725e+00 3.678037297225999480e-01 1.688799678149148975e-03
5.364139217853020725e+00 3.698874123342801301e-01 1.688796662817015687e-03
5.364139217853020725e+00 3.719710949459602567e-01 1.688793334015810518e-03
5.364139217853020725e+00 3.740547775576403833e-01 1.688789675239583867e-03
5.364139217853020725e+00 3.761384601693205099e-01 1.688785670215796862e-03
5.364139217853020725e+00 3.782221427810006920e-01 1.688781303001750519e-03
5.364139217853020725e+00 3.803058253926808185e-01 1.688776558131184187e-03
5.364139217853020725e+00 3.823895080043609451e-01 1.688771420744418408e-03
5.364139217853020725e+00 3.844731906160411272e-01 1.688765876743909735e-03
5.364139217853020725e+00 3.865568732277212538e-01 1.688759912953940057e-03
5.364139217853020725e+00 3.886405558394013804e-01 1.688753517300422852e-03
5.364139217853020725e+00 3.907242384510815070e-01 1.688746678984379005e-03
5.364139217853020725e+00 3.928079210627616891e-01 1.688739388678042090e-03
5.364139217853020725e+00 3.948916036744418157e-01 1.688731638738104899e-03
5.364139217853020725e+00 3.969752862861219422e-01 1.688723423433639761e-03
5.364139217853020725e+00 3.990589688978021243e-01 1.688714739094420879e-03
5.364139217853020725e+00 4.011426515094822509e-01 1.688705584530246235e-03
5.364139217853020725e+00 4.032263341211623775e-01 1.688695961088754844e-03
5.364139217853020725e+00 4.053100167328425041e-01 1.688685873011006467e-03
5.364139217853020725e+00 4.073936993445226862e-01 1.688675327746126404e-03
5.364139217853020725e+00 4.094773819562028128e-01 1.688664336171261061e-03
5.364139217853020725e+00 4.115610645678829393e-01 1.688652912910511414e-03
5.364139217853020725e+00 4.136447471795631214e-01 1.688641076709856623e-03
5.364139217853020725e+00 4.157284297912432480e-01 1.688628850661668237e-03
5.364139217853020725e+00 4.178121124029233746e-01 1.688616262612882167e-03
5.364139217853020725e+00 4.198957950146035012e-01 1.688603345535843970e-03
5.364139217853020725e+00 4.219794776262836833e-01 1.688590137826383565e-03
5.364139217853020725e+00 4.240631602379638099e-01 1.688576683743399582e-03
5.364139217853020725e+00 4.261468428496439365e-01 1.688563033757607083e-03
5.364139217853020725e+00 4.282305254613241186e-01 1.688549244959724723e-03
5.364139217853020725e+00 4.303142080730042451e-01 1.688535381482767807e-03
5.364139217853020725e+00 4.323978906846843717e-01 1.688521514947498607e-03
5.364139217853020725e+00 4.344815732963644983e-01 1.688507724826377853e-03
5.364139217853020725e+00 4.365652559080446804e-01 1.688494098979466786e-03
5.364139217853020725e+00 4.386489385197248070e-01 1.688480734034413996e-03
5.364139217853020725e+00 4.407326211314049891e-01 1.688467735983776447e-03
5.364139217853020725e+00 4.428163037430851157e-01 1.688455220472724009e-03
5.364139217853020725e+00 4.448999863547652422e-01 1.688443313471464473e-03
5.364139217853020725e+00 4.469836689664453688e-01 1.688432151676302288e-03
5.364139217853020725e+00 4.490673515781254954e-01 1.688421883093842472e-03
5.364139217853020725e+00 4.511510341898056775e-01 1.688412667498467119e-03
5.364139217853020725e+00 4.532347168014858041e-01 1.688404677001221696e-03
5.364139217853020725e+00 4.553183994131659862e-01 1.688398096582770886e-03
5.364139217853020725e+00 4.574020820248461128e-01 1.688393124630939738e-03
5.364139217853020725e+00 4.594857646365262394e-01 1.688389973539178085e-03
5.364139217853020725e+00 4.615694472482063659e-01 1.688388870248301674e-03
5.364139217853020725e+00 4.636531298598864925e-01 1.688390056764225164e-03
5.364139217853020725e+00 4.657368124715666746e-01 1.688393790878123246e-03
5.364139217853020725e+00 4.678204950832468012e-01 1.688400346584788487e-03
5.364139217853020725e+00 4.699041776949269833e-01 1.688410014848141811e-03
5.364139217853020725e+00 4.719878603066071099e-01 1.688423104085644061e-03
5.364139217853020725e+00 4.740715429182872365e-01 1.688439940815462991e-03
5.364139217853020725e+00 4.761552255299673631e-01 1.688460870266900345e-03
5.364139217853020725e+00 4.782389081416474896e-01 1.688486257033198004e-03
5.364139217853020725e+00 4.803225907533276717e-01 1.688516485652250985e-03
5.364139217853020725e+00 4.824062733650077983e-01 1.688551961208440040e-03
5.364139217853020725e+00 4.844899559766879804e-01 1.688593110057302416e-03
5.364139217853020725e+00 4.865736385883681070e-01 1.688640380334903478e-03
5.364139217853020725e+00 4.886573212000482336e-01 1.688694242699518384e-03
5.364139217853020725e+00 4.907410038117283602e-01 1.688755190907467252e-03
5.364139217853020725e+00 4.928246864234084867e-01 1.688823742472048790e-03
5.364139217853020725e+00 4.949083690350886688e-01 1.688900439326488506e-03
5.364139217853020725e+00 4.969920516467687954e-01 1.688985848412586331e-03
5.364139217853020725e+00 4.990757342584489775e-01 1.689080562393121578e-03
5.364139217853020725e+00 5.011594168701291041e-01 1.689185200254963385e-03
5.364139217853020725e+00 5.032430994818092307e-01 1.689300407925462206e-03
5.364139217853020725e+00 5.053267820934893573e-01 1.689426858984738756e-03
5.364139217853020725e+00 5.074104647051694839e-01 1.689565255265613412e-03
5.364139217853020725e+00 5.094941473168497215e-01 1.689716327457126696e-03
5.364139217853020725e+00 5.115778299285298480e-01 1.689880835809257683e-03
5.364139217853020725e+00 5.136615125402099746e-01 1.690059570710388068e-03
5.364139217853020725e+00 5.157451951518901012e-01 1.690253353291529996e-03
5.364139217853020725e+00 5.178288777635702278e-01 1.690463036081564291e-03
5.364139217853020725e+00 5.199125603752503544e-01 1.690689503564677364e-03
5.364139217853020725e+00 5.219962429869304810e-01 1.690933672891224227e-03
5.364139217853020725e+00 5.240799255986106076e-01 1.691196494377625271e-03
5.364139217853020725e+00 5.261636082102908452e-01 1.691478952206082161e-03
5.364139217853020725e+00 5.282472908219709717e-01 1.691782064965914340e-03
5.364139217853020725e+00 5.303309734336510983e-01 1.692106886249924655e-03
5.364139217853020725e+00 5.324146560453312249e-01 1.692454505272534236e-03
5.364139217853020725e+00 5.344983386570113515e-01 1.692826047400731700e-03
5.364139217853020725e+00 5.365820212686914781e-01 1.693222674744065612e-03
5.364139217853020725e+00 5.386657038803717157e-01 1.693645586719026578e-03
5.364139217853020725e+00 5.407493864920518423e-01 1.694096020611362196e-03
5.364139217853020725e+00 5.428330691037319689e-01 1.694575252075212731e-03
5.364139217853020725e+00 5.449167517154120954e-01 1.695084595719693107e-03
5.364139217853020725e+00 5.470004343270922220e-01 1.695625405571072469e-03
5.364139217853020725e+00 5.490841169387723486e-01 1.696199075612429743e-03
5.364139217853020725e+00 5.511677995504524752e-01 1.696807040221838276e-03
5.364139217853020725e+00 5.532514821621326018e-01 1.697450774666199765e-03
5.364139217853020725e+00 5.553351647738128394e-01 1.698131795602246270e-03
5.364139217853020725e+00 5.574188473854929660e-01 1.698851661578571360e-03
5.364139217853020725e+00 5.595025299971730925e-01 1.699611973449835457e-03
5.364139217853020725e+00 5.615862126088532191e-01 1.700414374846448287e-03
5.364139217853020725e+00 5.636698952205333457e-01 1.701260552580506537e-03
5.364139217853020725e+00 5.657535778322135833e-01 1.702152237072240707e-03
5.364139217853020725e+00 5.678372604438937099e-01 1.703091202732797457e-03
5.364139217853020725e+00 5.699209430555738365e-01 1.704079268407955204e-03
5.364139217853020725e+00 5.720046256672539631e-01 1.705118297706167702e-03
5.364148494827359670e+00 3.657200471109198214e-01 1.531278730109551008e-03
5.364148494827359670e+00 3.678037297225999480e-01 1.531276247361909202e-03
5.364148494827359670e+00 3.698874123342801301e-01 1.531273481856868087e-03
5.364148494827359670e+00 3.719710949459602567e-01 1.531270417482323391e-03
5.364148494827359670e+00 3.740547775576403833e-01 1.531267038232175890e-03
5.364148494827359670e+00 3.761384601693205099e-01 1.531263328303297897e-03
5.364148494827359670e+00 3.782221427810006920e-01 1.531259272237230898e-03
5.364148494827359670e+00 3.803058253926808185e-01 1.531254855016664579e-03
5.364148494827359670e+00 3.823895080043609451e-01 1.531250062201141432e-03
5.364148494827359670e+00 3.844731906160411272e-01 1.531244880104254196e-03
5.364148494827359670e+00 3.865568732277212538e-01 1.531239295949820634e-03
5.364148494827359670e+00 3.886405558394013804e-01 1.531233298004779173e-03
5.364148494827359670e+00 3.907242384510815070e-01 1.531226875772871004e-03
5.364148494827359670e+00 3.928079210627616891e-01 1.531220020219364181e-03
5.364148494827359670e+00 3.948916036744418157e-01 1.531212723952220765e-03
5.364148494827359670e+00 3.969752862861219422e-01 1.531204981399194752e-03
5.364148494827359670e+00 3.990589688978021243e-01 1.531196789093072861e-03
5.364148494827359670e+00 4.011426515094822509e-01 1.531188145874311929e-03
5.364148494827359670e+00 4.032263341211623775e-01 1.531179053157141366e-03
5.364148494827359670e+00 4.053100167328425041e-01 1.531169515124242066e-03
5.364148494827359670e+00 4.073936993445226862e-01 1.531159539156890176e-03
5.364148494827359670e+00 4.094773819562028128e-01 1.531149135936686048e-03
5.364148494827359670e+00 4.115610645678829393e-01 1.531138319846369689e-03
5.364148494827359670e+00 4.136447471795631214e-01 1.531127109297224448e-03
5.364148494827359670e+00 4.157284297912432480e-01 1.531115526960544204e-03
5.364148494827359670e+00 4.178121124029233746e-01 1.531103600170646926e-03
5.364148494827359670e+00 4.198957950146035012e-01 1.531091361277733256e-03
5.364148494827359670e+00 4.219794776262836833e-01 1.531078847947096823e-03
5.364148494827359670e+00 4.240631602379638099e-01 1.531066103593414210e-03
5.364148494827359670e+00 4.261468428496439365e-01 1.531053177738058314e-03
5.364148494827359670e+00 4.282305254613241186e-01 1.531040126381514634e-03
5.364148494827359670e+00 4.303142080730042451e-01 1.531027012440259669e-03
5.364148494827359670e+00 4.323978906846843717e-01 1.531013906136934272e-03
5.364148494827359670e+00 4.344815732963644983e-01 1.531000885510338692e-03
5.364148494827359670e+00 4.365652559080446804e-01 1.530988036716916670e-03
5.364148494827359670e+00 4.386489385197248070e-01 1.530975454582127757e-03
5.364148494827359670e+00 4.407326211314049891e-01 1.530963243059463384e-03
5.364148494827359670e+00 4.428163037430851157e-01 1.530951515687400998e-03
5.364148494827359670e+00 4.448999863547652422e-01 1.530940396038675544e-03
5.364148494827359670e+00 4.469836689664453688e-01 1.530930018292335536e-03
5.364148494827359670e+00 4.490673515781254954e-01 1.530920527636446538e-03
5.364148494827359670e+00 4.511510341898056775e-01 1.530912080920347838e-03
5.364148494827359670e+00 4.532347168014858041e-01 1.530904847021678306e-03
5.364148494827359670e+00 4.553183994131659862e-01 1.530899007495727191e-03
5.364148494827359670e+00 4.574020820248461128e-01 1.530894757061203749e-03
5.364148494827359670e+00 4.594857646365262394e-01 1.530892304187324695e-03
5.364148494827359670e+00 4.615694472482063659e-01 1.530891871648243103e-03
5.364148494827359670e+00 4.636531298598864925e-01 1.530893697036813869e-03
5.364148494827359670e+00 4.657368124715666746e-01 1.530898033479803069e-03
5.364148494827359670e+00 4.678204950832468012e-01 1.530905150078025901e-03
5.364148494827359670e+00 4.699041776949269833e-01 1.530915332550324614e-03
5.364148494827359670e+00 4.719878603066071099e-01 1.530928883844200712e-03
5.364148494827359670e+00 4.740715429182872365e-01 1.530946124742758050e-03
5.364148494827359670e+00 4.761552255299673631e-01 1.530967394399543021e-03
5.364148494827359670e+00 4.782389081416474896e-01 1.530993051019414412e-03
5.364148494827359670e+00 4.803225907533276717e-01 1.531023472484301963e-03
5.364148494827359670e+00 4.824062733650077983e-01 1.531059056898850627e-03
5.364148494827359670e+00 4.844899559766879804e-01 1.531100223249917767e-03
5.364148494827359670e+00 4.865736385883681070e-01 1.531147412101869403e-03
5.364148494827359670e+00 4.886573212000482336e-01 1.531201086079148196e-03
5.364148494827359670e+00 4.907410038117283602e-01 1.531261730649436477e-03
5.364148494827359670e+00 4.928246864234084867e-01 1.531329854645832947e-03
5.364148494827359670e+00 4.949083690350886688e-01 1.531405990975749599e-03
5.364148494827359670e+00 4.969920516467687954e-01 1.531490697163543843e-03
5.364148494827359670e+00 4.990757342584489775e-01 1.531584556032667939e-03
5.364148494827359670e+00 5.011594168701291041e-01 1.531688176310437187e-03
5.364148494827359670e+00 5.032430994818092307e-01 1.531802193253081800e-03
5.364148494827359670e+00 5.053267820934893573e-01 1.531927269263837991e-03
5.364148494827359670e+00 5.074104647051694839e-01 1.532064094575816444e-03
5.364148494827359670e+00 5.094941473168497215e-01 1.532213387798246141e-03
5.364148494827359670e+00 5.115778299285298480e-01 1.532375896625228157e-03
5.364148494827359670e+00 5.136615125402099746e-01 1.532552398422952359e-03
5.364148494827359670e+00 5.157451951518901012e-01 1.532743700840382946e-03
5.364148494827359670e+00 5.178288777635702278e-01 1.532950642428215597e-03
5.364148494827359670e+00 5.199125603752503544e-01 1.533174093298369242e-03
5.364148494827359670e+00 5.219962429869304810e-01 1.533414955664180908e-03
5.364148494827359670e+00 5.240799255986106076e-01 1.533674164475533732e-03
5.364148494827359670e+00 5.261636082102908452e-01 1.533952688024857892e-03
5.364148494827359670e+00 5.282472908219709717e-01 1.534251528528449452e-03
5.364148494827359670e+00 5.303309734336510983e-01 1.534571722691628962e-03
5.364148494827359670e+00 5.324146560453312249e-01 1.534914342337836534e-03
5.364148494827359670e+00 5.344983386570113515e-01 1.535280494915424593e-03
5.364148494827359670e+00 5.365820212686914781e-01 1.535671324099049202e-03
5.364148494827359670e+00 5.386657038803717157e-01 1.536088010347717164e-03
5.364148494827359670e+00 5.407493864920518423e-01 1.536531771422412979e-03
5.364148494827359670e+00 5.428330691037319689e-01 1.537003862949469805e-03
5.364148494827359670e+00 5.449167517154120954e-01 1.537505578926188447e-03
5.364148494827359670e+00 5.470004343270922220e-01 1.538038252262364028e-03
5.364148494827359670e+00 5.490841169387723486e-01 1.538603255240939428e-03
5.364148494827359670e+00 5.511677995504524752e-01 1.539202000097702376e-03
5.364148494827359670e+00 5.532514821621326018e-01 1.539835939401631168e-03
5.364148494827359670e+00 5.553351647738128394e-01 1.540506566626440943e-03
5.364148494827359670e+00 5.574188473854929660e-01 1.541215416538225429e-03
5.364148494827359670e+00 5.595025299971730925e-01 1.541964065659442995e-03
5.364148494827359670e+00 5.615862126088532191e-01 1.542754132686015951e-03
5.364148494827359670e+00 5.636698952205333457e-01 1.543587278889896114e-03
5.364148494827359670e+00 5.657535778322135833e-01 1.544465208548469366e-03
5.364148494827359670e+00 5.678372604438937099e-01 1.545389669320195716e-03
5.364148494827359670e+00 5.699209430555738365e-01 1.546362452640740555e-03
5.364148494827359670e+00 5.720046256672539631e-01 1.547385394086686974e-03
5.364157771801698615e+00 3.657200471109198214e-01 1.382137133351065295e-03
5.364157771801698615e+00 3.678037297225999480e-01 1.382134879519589677e-03
5.364157771801698615e+00 3.698874123342801301e-01 1.382132356484267128e-03
5.364157771801698615e+00 3.719710949459602567e-01 1.382129548615596264e-03
5.364157771801698615e+00 3.740547775576403833e-01 1.382126440360347160e-03
5.364157771801698615e+00 3.761384601693205099e-01 1.382123016374446579e-03
5.364157771801698615e+00 3.782221427810006920e-01 1.382119261620540999e-03
5.364157771801698615e+00 3.803058253926808185e-01 1.382115161486196760e-03
5.364157771801698615e+00 3.823895080043609451e-01 1.382110701960332288e-03
5.364157771801698615e+00 3.844731906160411272e-01 1.382105869709082321e-03
5.364157771801698615e+00 3.865568732277212538e-01 1.382100652286144407e-03
5.364157771801698615e+00 3.886405558394013804e-01 1.382095038301485099e-03
5.364157771801698615e+00 3.907242384510815070e-01 1.382089017515870238e-03
5.364157771801698615e+00 3.928079210627616891e-01 1.382082581149268220e-03
5.364157771801698615e+00 3.948916036744418157e-01 1.382075721986731872e-03
5.364157771801698615e+00 3.969752862861219422e-01 1.382068434625626473e-03
5.364157771801698615e+00 3.990589688978021243e-01 1.382060715682430479e-03
5.364157771801698615e+00 4.011426515094822509e-01 1.382052564043281199e-03
5.364157771801698615e+00 4.032263341211623775e-01 1.382043981094264106e-03
5.364157771801698615e+00 4.053100167328425041e-01 1.382034970970319855e-03
5.364157771801698615e+00 4.073936993445226862e-01 1.382025540859053341e-03
5.364157771801698615e+00 4.094773819562028128e-01 1.382015701237989226e-03
5.364157771801698615e+00 4.115610645678829393e-01 1.382005466174920667e-03
5.364157771801698615e+00 4.136447471795631214e-01 1.381994853666823750e-03
5.364157771801698615e+00 4.157284297912432480e-01 1.381983885907184023e-03
5.364157771801698615e+00 4.178121124029233746e-01 1.381972589640136822e-03
5.364157771801698615e+00 4.198957950146035012e-01 1.381960996534359375e-03
5.364157771801698615e+00 4.219794776262836833e-01 1.381949143440651439e-03
5.364157771801698615e+00 4.240631602379638099e-01 1.381937072851285734e-03
5.364157771801698615e+00 4.261468428496439365e-01 1.381924833245270828e-03
5.364157771801698615e+00 4.282305254613241186e-01 1.381912479459350808e-03
5.364157771801698615e+00 4.303142080730042451e-01 1.381900073094698188e-03
5.364157771801698615e+00 4.323978906846843717e-01 1.381887682938776323e-03
5.364157771801698615e+00 4.344815732963644983e-01 1.381875385380627657e-03
5.364157771801698615e+00 4.365652559080446804e-01 1.381863264849105639e-03
5.364157771801698615e+00 4.386489385197248070e-01 1.381851414261914181e-03
5.364157771801698615e+00 4.407326211314049891e-01 1.381839935450202483e-03
5.364157771801698615e+00 4.428163037430851157e-01 1.381828939667097047e-03
5.364157771801698615e+00 4.448999863547652422e-01 1.381818548043098902e-03
5.364157771801698615e+00 4.469836689664453688e-01 1.381808892078136182e-03
5.364157771801698615e+00 4.490673515781254954e-01 1.381800114133137272e-03
5.364157771801698615e+00 4.511510341898056775e-01 1.381792367955308760e-03
5.364157771801698615e+00 4.532347168014858041e-01 1.381785819181149521e-03
5.364157771801698615e+00 4.553183994131659862e-01 1.381780645860524121e-03
5.364157771801698615e+00 4.574020820248461128e-01 1.381777039003155138e-03
5.364157771801698615e+00 4.594857646365262394e-01 1.381775203121458039e-03
5.364157771801698615e+00 4.615694472482063659e-01 1.381775356769442348e-03
5.364157771801698615e+00 4.636531298598864925e-01 1.381777733077970988e-03
5.364157771801698615e+00 4.657368124715666746e-01 1.381782580386115272e-03
5.364157771801698615e+00 4.678204950832468012e-01 1.381790162757673369e-03
5.364157771801698615e+00 4.699041776949269833e-01 1.381800760566761783e-03
5.364157771801698615e+00 4.719878603066071099e-01 1.381814671104128521e-03
5.364157771801698615e+00 4.740715429182872365e-01 1.381832209200347522e-03
5.364157771801698615e+00 4.761552255299673631e-01 1.381853707735966998e-03
5.364157771801698615e+00 4.782389081416474896e-01 1.381879518346796178e-03
5.364157771801698615e+00 4.803225907533276717e-01 1.381910011968856978e-03
5.364157771801698615e+00 4.824062733650077983e-01 1.381945579448315160e-03
5.364157771801698615e+00 4.844899559766879804e-01 1.381986632195024390e-03
5.364157771801698615e+00 4.865736385883681070e-01 1.382033602722734528e-03
5.364157771801698615e+00 4.886573212000482336e-01 1.382086945329287541e-03
5.364157771801698615e+00 4.907410038117283602e-01 1.382147136681479739e-03
5.364157771801698615e+00 4.928246864234084867e-01 1.382214676445106191e-03
5.364157771801698615e+00 4.949083690350886688e-01 1.382290087944778190e-03
5.364157771801698615e+00 4.969920516467687954e-01 1.382373918727511060e-03
5.364157771801698615e+00 4.990757342584489775e-01 1.382466741273489586e-03
5.364157771801698615e+00 5.011594168701291041e-01 1.382569153515769700e-03
5.364157771801698615e+00 5.032430994818092307e-01 1.382681779571127241e-03
5.364157771801698615e+00 5.053267820934893573e-01 1.382805270306811845e-03
5.364157771801698615e+00 5.074104647051694839e-01 1.382940303988852357e-03
5.364157771801698615e+00 5.094941473168497215e-01 1.383087586867218308e-03
5.364157771801698615e+00 5.115778299285298480e-01 1.383247853802444102e-03
5.364157771801698615e+00 5.136615125402099746e-01 1.383421868878503564e-03
5.364157771801698615e+00 5.157451951518901012e-01 1.383610425991317486e-03
5.364157771801698615e+00 5.178288777635702278e-01 1.383814349485057134e-03
5.364157771801698615e+00 5.199125603752503544e-01 1.384034494754675946e-03
5.364157771801698615e+00 5.219962429869304810e-01 1.384271748819387859e-03
5.364157771801698615e+00 5.240799255986106076e-01 1.384527030971318805e-03
5.364157771801698615e+00 5.261636082102908452e-01 1.384801293297941447e-03
5.364157771801698615e+00 5.282472908219709717e-01 1.385095521341841692e-03
5.364157771801698615e+00 5.303309734336510983e-01 1.385410734602880809e-03
5.364157771801698615e+00 5.324146560453312249e-01 1.385747987154998910e-03
5.364157771801698615e+00 5.344983386570113515e-01 1.386108368223521814e-03
5.364157771801698615e+00 5.365820212686914781e-01 1.386493002685926929e-03
5.364157771801698615e+00 5.386657038803717157e-01 1.386903051680516514e-03
5.364157771801698615e+00 5.407493864920518423e-01 1.387339713101172966e-03
5.364157771801698615e+00 5.428330691037319689e-01 1.387804222154185316e-03
5.364157771801698615e+00 5.449167517154120954e-01 1.388297851867117136e-03
5.364157771801698615e+00 5.470004343270922220e-01 1.388821913618163047e-03
5.364157771801698615e+00 5.490841169387723486e-01 1.389377757610887019e-03
5.364157771801698615e+00 5.511677995504524752e-01 1.389966773378364462e-03
5.364157771801698615e+00 5.532514821621326018e-01 1.390590390244033411e-03
5.364157771801698615e+00 5.553351647738128394e-01 1.391250077758234439e-03
5.364157771801698615e+00 5.574188473854929660e-01 1.391947346197388398e-03
5.364157771801698615e+00 5.595025299971730925e-01 1.392683746988681659e-03
5.364157771801698615e+00 5.615862126088532191e-01 1.393460873181405230e-03
5.364157771801698615e+00 5.636698952205333457e-01 1.394280359835073976e-03
5.364157771801698615e+00 5.657535778322135833e-01 1.395143884463055694e-03
5.364157771801698615e+00 5.678372604438937099e-01 1.396053167400084644e-03
5.364157771801698615e+00 5.699209430555738365e-01 1.397009972229939188e-03
5.364157771801698615e+00 5.720046256672539631e-01 1.398016106038241961e-03
5.364167048776037561e+00 3.657200471109198214e-01 1.241277760356225947e-03
5.364167048776037561e+00 3.678037297225999480e-01 1.241275731623445655e-03
5.364167048776037561e+00 3.698874123342801301e-01 1.241273446876130487e-03
5.364167048776037561e+00 3.719710949459602567e-01 1.241270890911437118e-03
5.364167048776037561e+00 3.740547775576403833e-01 1.241268048610825233e-03
5.364167048776037561e+00 3.761384601693205099e-01 1.241264905034056981e-03
5.364167048776037561e+00 3.782221427810006920e-01 1.241261445537908880e-03
5.364167048776037561e+00 3.803058253926808185e-01 1.241257655891334034e-03
5.364167048776037561e+00 3.823895080043609451e-01 1.241253522415530211e-03
5.364167048776037561e+00 3.844731906160411272e-01 1.241249032116788220e-03
5.364167048776037561e+00 3.865568732277212538e-01 1.241244172843012326e-03
5.364167048776037561e+00 3.886405558394013804e-01 1.241238933439817605e-03
5.364167048776037561e+00 3.907242384510815070e-01 1.241233303934235858e-03
5.364167048776037561e+00 3.928079210627616891e-01 1.241227275704061273e-03
5.364167048776037561e+00 3.948916036744418157e-01 1.241220841682835101e-03
5.364167048776037561e+00 3.969752862861219422e-01 1.241213996556452936e-03
5.364167048776037561e+00 3.990589688978021243e-01 1.241206736991285831e-03
5.364167048776037561e+00 4.011426515094822509e-01 1.241199061847623715e-03
5.364167048776037561e+00 4.032263341211623775e-01 1.241190972435483571e-03
5.364167048776037561e+00 4.053100167328425041e-01 1.241182472746054288e-03
5.364167048776037561e+00 4.073936993445226862e-01 1.241173569735035771e-03
5.364167048776037561e+00 4.094773819562028128e-01 1.241164273591119057e-03
5.364167048776037561e+00 4.115610645678829393e-01 1.241154598011681362e-03
5.364167048776037561e+00 4.136447471795631214e-01 1.241144560513784056e-03
5.364167048776037561e+00 4.157284297912432480e-01 1.241134182746244643e-03
5.364167048776037561e+00 4.178121124029233746e-01 1.241123490802374446e-03
5.364167048776037561e+00 4.198957950146035012e-01 1.241112515563302715e-03
5.364167048776037561e+00 4.219794776262836833e-01 1.241101293031798575e-03
5.364167048776037561e+00 4.240631602379638099e-01 1.241089864701658057e-03
5.364167048776037561e+00 4.261468428496439365e-01 1.241078277931683153e-03
5.364167048776037561e+00 4.282305254613241186e-01 1.241066586279818400e-03
5.364167048776037561e+00 4.303142080730042451e-01 1.241054849995745129e-03
5.364167048776037561e+00 4.323978906846843717e-01 1.241043136331076253e-03
5.364167048776037561e+00 4.344815732963644983e-01 1.241031519960077677e-03
5.364167048776037561e+00 4.365652559080446804e-01 1.241020083496558856e-03
5.364167048776037561e+00 4.386489385197248070e-01 1.241008917817817232e-03
5.364167048776037561e+00 4.407326211314049891e-01 1.240998122629840845e-03
5.364167048776037561e+00 4.428163037430851157e-01 1.240987806783135777e-03
5.364167048776037561e+00 4.448999863547652422e-01 1.240978088912263622e-03
5.364167048776037561e+00 4.469836689664453688e-01 1.240969097743658406e-03
5.364167048776037561e+00 4.490673515781254954e-01 1.240960972736281000e-03
5.364167048776037561e+00 4.511510341898056775e-01 1.240953864466373202e-03
5.364167048776037561e+00 4.532347168014858041e-01 1.240947935198752263e-03
5.364167048776037561e+00 4.553183994131659862e-01 1.240943359368120325e-03
5.364167048776037561e+00 4.574020820248461128e-01 1.240940324169755981e-03
5.364167048776037561e+00 4.594857646365262394e-01 1.240939029980716842e-03
5.364167048776037561e+00 4.615694472482063659e-01 1.240939691025192077e-03
5.364167048776037561e+00 4.636531298598864925e-01 1.240942535817334165e-03
5.364167048776037561e+00 4.657368124715666746e-01 1.240947807798076100e-03
5.364167048776037561e+00 4.678204950832468012e-01 1.240955765821627867e-03
5.364167048776037561e+00 4.699041776949269833e-01 1.240966684819163864e-03
5.364167048776037561e+00 4.719878603066071099e-01 1.240980856233691405e-03
5.364167048776037561e+00 4.740715429182872365e-01 1.240998588756748100e-03
5.364167048776037561e+00 4.761552255299673631e-01 1.241020208782848445e-03
5.364167048776037561e+00 4.782389081416474896e-01 1.241046061116248336e-03
5.364167048776037561e+00 4.803225907533276717e-01 1.241076509457648622e-03
5.364167048776037561e+00 4.824062733650077983e-01 1.241111937097941383e-03
5.364167048776037561e+00 4.844899559766879804e-01 1.241152747466113234e-03
5.364167048776037561e+00 4.865736385883681070e-01 1.241199364810757679e-03
5.364167048776037561e+00 4.886573212000482336e-01 1.241252234717636150e-03
5.364167048776037561e+00 4.907410038117283602e-01 1.241311824817068095e-03
5.364167048776037561e+00 4.928246864234084867e-01 1.241378625344290903e-03
5.364167048776037561e+00 4.949083690350886688e-01 1.241453149759302182e-03
5.364167048776037561e+00 4.969920516467687954e-01 1.241535935396478147e-03
5.364167048776037561e+00 4.990757342584489775e-01 1.241627544053027594e-03
5.364167048776037561e+00 5.011594168701291041e-01 1.241728562620784265e-03
5.364167048776037561e+00 5.032430994818092307e-01 1.241839603704178669e-03
5.364167048776037561e+00 5.053267820934893573e-01 1.241961306235308789e-03
5.364167048776037561e+00 5.074104647051694839e-01 1.242094336078980845e-03
5.364167048776037561e+00 5.094941473168497215e-01 1.242239386679109756e-03
5.364167048776037561e+00 5.115778299285298480e-01 1.242397179656700443e-03
5.364167048776037561e+00 5.136615125402099746e-01 1.242568465390968269e-03
5.364167048776037561e+00 5.157451951518901012e-01 1.242754023670189284e-03
5.364167048776037561e+00 5.178288777635702278e-01 1.242954664270913339e-03
5.364167048776037561e+00 5.199125603752503544e-01 1.243171227579539578e-03
5.364167048776037561e+00 5.219962429869304810e-01 1.243404585143122144e-03
5.364167048776037561e+00 5.240799255986106076e-01 1.243655640248104944e-03
5.364167048776037561e+00 5.261636082102908452e-01 1.243925328542011197e-03
5.364167048776037561e+00 5.282472908219709717e-01 1.244214618516824560e-03
5.364167048776037561e+00 5.303309734336510983e-01 1.244524512177339060e-03
5.364167048776037561e+00 5.324146560453312249e-01 1.244856045550153840e-03
5.364167048776037561e+00 5.344983386570113515e-01 1.245210289252380795e-03
5.364167048776037561e+00 5.365820212686914781e-01 1.245588349048808684e-03
5.364167048776037561e+00 5.386657038803717157e-01 1.245991366405182999e-03
5.364167048776037561e+00 5.407493864920518423e-01 1.246420518987243192e-03
5.364167048776037561e+00 5.428330691037319689e-01 1.246877021182829330e-03
5.364167048776037561e+00 5.449167517154120954e-01 1.247362124593886330e-03
5.364167048776037561e+00 5.470004343270922220e-01 1.247877118557058369e-03
5.364167048776037561e+00 5.490841169387723486e-01 1.248423330636487397e-03
5.364167048776037561e+00 5.511677995504524752e-01 1.249002127139999191e-03
5.364167048776037561e+00 5.532514821621326018e-01 1.249614913601791244e-03
5.364167048776037561e+00 5.553351647738128394e-01 1.250263135231672370e-03
5.364167048776037561e+00 5.574188473854929660e-01 1.250948277365320372e-03
5.364167048776037561e+00 5.595025299971730925e-01 1.251671865925929692e-03
5.364167048776037561e+00 5.615862126088532191e-01 1.252435467835192988e-03
5.364167048776037561e+00 5.636698952205333457e-01 1.253240691456455110e-03
5.364167048776037561e+00 5.657535778322135833e-01 1.254089186963666018e-03
5.364167048776037561e+00 5.678372604438937099e-01 1.254982646767556801e-03
5.364167048776037561e+00 5.699209430555738365e-01 1.255922805883411897e-03
5.364167048776037561e+00 5.720046256672539631e-01 1.256911442287460875e-03
5.364176325750376506e+00 3.657200471109198214e-01 1.108599733892612956e-03
5.364176325750376506e+00 3.678037297225999480e-01 1.108597927649188812e-03
5.364176325750376506e+00 3.698874123342801301e-01 1.108595878331761686e-03
5.364176325750376506e+00 3.719710949459602567e-01 1.108593571157966574e-03
5.364176325750376506e+00 3.740547775576403833e-01 1.108590991409930723e-03
5.364176325750376506e+00 3.761384601693205099e-01 1.108588124538042617e-03
5.364176325750376506e+00 3.782221427810006920e-01 1.108584956270897886e-03
5.364176325750376506e+00 3.803058253926808185e-01 1.108581472724514891e-03
5.364176325750376506e+00 3.823895080043609451e-01 1.108577660541706315e-03
5.364176325750376506e+00 3.844731906160411272e-01 1.108573507023036036e-03
5.364176325750376506e+00 3.865568732277212538e-01 1.108569000285850557e-03
5.364176325750376506e+00 3.886405558394013804e-01 1.108564129399365172e-03
5.364176325750376506e+00 3.907242384510815070e-01 1.108558884578414797e-03
5.364176325750376506e+00 3.928079210627616891e-01 1.108553257350169356e-03
5.364176325750376506e+00 3.948916036744418157e-01 1.108547240739773477e-03
5.364176325750376506e+00 3.969752862861219422e-01 1.108540829483983759e-03
5.364176325750376506e+00 3.990589688978021243e-01 1.108534020233954698e-03
5.364176325750376506e+00 4.011426515094822509e-01 1.108526811783089186e-03
5.364176325750376506e+00 4.032263341211623775e-01 1.108519205292260706e-03
5.364176325750376506e+00 4.053100167328425041e-01 1.108511204550527082e-03
5.364176325750376506e+00 4.073936993445226862e-01 1.108502816226020942e-03
5.364176325750376506e+00 4.094773819562028128e-01 1.108494050131328141e-03
5.364176325750376506e+00 4.115610645678829393e-01 1.108484919513436388e-03
5.364176325750376506e+00 4.136447471795631214e-01 1.108475441354762458e-03
5.364176325750376506e+00 4.157284297912432480e-01 1.108465636639747532e-03
5.364176325750376506e+00 4.178121124029233746e-01 1.108455530732957743e-03
5.364176325750376506e+00 4.198957950146035012e-01 1.108445153627778904e-03
5.364176325750376506e+00 4.219794776262836833e-01 1.108434540415705830e-03
5.364176325750376506e+00 4.240631602379638099e-01 1.108423731460055593e-03
5.364176325750376506e+00 4.261468428496439365e-01 1.108412772938590762e-03
5.364176325750376506e+00 4.282305254613241186e-01 1.108401717063208034e-03
5.364176325750376506e+00 4.303142080730042451e-01 1.108390622585659138e-03
5.364176325750376506e+00 4.323978906846843717e-01 1.108379555114278811e-03
5.364176325750376506e+00 4.344815732963644983e-01 1.108368587612724738e-03
5.364176325750376506e+00 4.365652559080446804e-01 1.108357800688612336e-03
5.364176325750376506e+00 4.386489385197248070e-01 1.108347283157805341e-03
5.364176325750376506e+00 4.407326211314049891e-01 1.108337132426145824e-03
5.364176325750376506e+00 4.428163037430851157e-01 1.108327454868403674e-03
5.364176325750376506e+00 4.448999863547652422e-01 1.108318366461523950e-03
5.364176325750376506e+00 4.469836689664453688e-01 1.108309993082460480e-03
5.364176325750376506e+00 4.490673515781254954e-01 1.108302471078916138e-03
5.364176325750376506e+00 4.511510341898056775e-01 1.108295947735077292e-03
5.364176325750376506e+00 4.532347168014858041e-01 1.108290581786392556e-03
5.364176325750376506e+00 4.553183994131659862e-01 1.108286543869429304e-03
5.364176325750376506e+00 4.574020820248461128e-01 1.108284017131180117e-03
5.364176325750376506e+00 4.594857646365262394e-01 1.108283197677745538e-03
5.364176325750376506e+00 4.615694472482063659e-01 1.108284295108895182e-03
5.364176325750376506e+00 4.636531298598864925e-01 1.108287533129142513e-03
5.364176325750376506e+00 4.657368124715666746e-01 1.108293150007311472e-03
5.364176325750376506e+00 4.678204950832468012e-01 1.108301399206862783e-03
5.364176325750376506e+00 4.699041776949269833e-01 1.108312549908328695e-03
5.364176325750376506e+00 4.719878603066071099e-01 1.108326887552646802e-03
5.364176325750376506e+00 4.740715429182872365e-01 1.108344714460718491e-03
5.364176325750376506e+00 4.761552255299673631e-01 1.108366350408453507e-03
5.364176325750376506e+00 4.782389081416474896e-01 1.108392133158098408e-03
5.364176325750376506e+00 4.803225907533276717e-01 1.108422419141551077e-03
5.364176325750376506e+00 4.824062733650077983e-01 1.108457583923189941e-03
5.364176325750376506e+00 4.844899559766879804e-01 1.108498022926429280e-03
5.364176325750376506e+00 4.865736385883681070e-01 1.108544151936287706e-03
5.364176325750376506e+00 4.886573212000482336e-01 1.108596407749782393e-03
5.364176325750376506e+00 4.907410038117283602e-01 1.108655248770670787e-03
5.364176325750376506e+00 4.928246864234084867e-01 1.108721155609279814e-03
5.364176325750376506e+00 4.949083690350886688e-01 1.108794631690758481e-03
5.364176325750376506e+00 4.969920516467687954e-01 1.108876203910405880e-03
5.364176325750376506e+00 4.990757342584489775e-01 1.108966423188406268e-03
5.364176325750376506e+00 5.011594168701291041e-01 1.109065865138048231e-03
5.364176325750376506e+00 5.032430994818092307e-01 1.109175130623905360e-03
5.364176325750376506e+00 5.053267820934893573e-01 1.109294846406289710e-03
5.364176325750376506e+00 5.074104647051694839e-01 1.109425665750846200e-03
5.364176325750376506e+00 5.094941473168497215e-01 1.109568269005498011e-03
5.364176325750376506e+00 5.115778299285298480e-01 1.109723364224063412e-03
5.364176325750376506e+00 5.136615125402099746e-01 1.109891687793578821e-03
5.364176325750376506e+00 5.157451951518901012e-01 1.110074004984916299e-03
5.364176325750376506e+00 5.178288777635702278e-01 1.110271110566855282e-03
5.364176325750376506e+00 5.199125603752503544e-01 1.110483829423718075e-03
5.364176325750376506e+00 5.219962429869304810e-01 1.110713017116394174e-03
5.364176325750376506e+00 5.240799255986106076e-01 1.110959560483431056e-03
5.364176325750376506e+00 5.261636082102908452e-01 1.111224378184484012e-03
5.364176325750376506e+00 5.282472908219709717e-01 1.111508421321627310e-03
5.364176325750376506e+00 5.303309734336510983e-01 1.111812673967920535e-03
5.364176325750376506e+00 5.324146560453312249e-01 1.112138153709267031e-03
5.364176325750376506e+00 5.344983386570113515e-01 1.112485912176710764e-03
5.364176325750376506e+00 5.365820212686914781e-01 1.112857035542774101e-03
5.364176325750376506e+00 5.386657038803717157e-01 1.113252645091869801e-03
5.364176325750376506e+00 5.407493864920518423e-01 1.113673897733971499e-03
5.364176325750376506e+00 5.428330691037319689e-01 1.114121986543919075e-03
5.364176325750376506e+00 5.449167517154120954e-01 1.114598141292667301e-03
5.364176325750376506e+00 5.470004343270922220e-01 1.115103628921298171e-03
5.364176325750376506e+00 5.490841169387723486e-01 1.115639754054332296e-03
5.364176325750376506e+00 5.511677995504524752e-01 1.116207859468515591e-03
5.364176325750376506e+00 5.532514821621326018e-01 1.116809326568177305e-03
5.364176325750376506e+00 5.553351647738128394e-01 1.117445575860552933e-03
5.364176325750376506e+00 5.574188473854929660e-01 1.118118067376005793e-03
5.364176325750376506e+00 5.595025299971730925e-01 1.118828301135983867e-03
5.364176325750376506e+00 5.615862126088532191e-01 1.119577817555570190e-03
5.364176325750376506e+00 5.636698952205333457e-01 1.120368197881805401e-03
5.364176325750376506e+00 5.657535778322135833e-01 1.121201064575867061e-03
5.364176325750376506e+00 5.678372604438937099e-01 1.122078081719286597e-03
5.364176325750376506e+00 5.699209430555738365e-01 1.123000955370044877e-03
5.364176325750376506e+00 5.720046256672539631e-01 1.123971433960723344e-03
5.364185602724715451e+00 3.657200471109198214e-01 9.840013895293579609e-04
5.364185602724715451e+00 3.678037297225999480e-01 9.839998031977729900e-04
5.364185602724715451e+00 3.698874123342801301e-01 9.839979864945565258e-04
5.364185602724715451e+00 3.719710949459602567e-01 9.839959250358088980e-04
5.364185602724715451e+00 3.740547775576403833e-01 9.839936044857499307e-04
5.364185602724715451e+00 3.761384601693205099e-01 9.839910106697142764e-04
5.364185602724715451e+00 3.782221427810006920e-01 9.839881296518171536e-04
5.364185602724715451e+00 3.803058253926808185e-01 9.839849478751629391e-04
5.364185602724715451e+00 3.823895080043609451e-01 9.839814522976898445e-04
5.364185602724715451e+00 3.844731906160411272e-01 9.839776304722636178e-04
5.364185602724715451e+00 3.865568732277212538e-01 9.839734707492633209e-04
5.364185602724715451e+00 3.886405558394013804e-01 9.839689624212993348e-04
5.364185602724715451e+00 3.907242384510815070e-01 9.839640958540505408e-04
5.364185602724715451e+00 3.928079210627616891e-01 9.839588626694550227e-04
5.364185602724715451e+00 3.948916036744418157e-01 9.839532560039550985e-04
5.364185602724715451e+00 3.969752862861219422e-01 9.839472705757996030e-04
5.364185602724715451e+00 3.990589688978021243e-01 9.839409030185438266e-04
5.364185602724715451e+00 4.011426515094822509e-01 9.839341520054974925e-04
5.364185602724715451e+00 4.032263341211623775e-01 9.839270185591547559e-04
5.364185602724715451e+00 4.053100167328425041e-01 9.839195062086522354e-04
5.364185602724715451e+00 4.073936993445226862e-01 9.839116212984676084e-04
5.364185602724715451e+00 4.094773819562028128e-01 9.839033732576846908e-04
5.364185602724715451e+00 4.115610645678829393e-01 9.838947748370709383e-04
5.364185602724715451e+00 4.136447471795631214e-01 9.838858424530288766e-04
5.364185602724715451e+00 4.157284297912432480e-01 9.838765963733721916e-04
5.364185602724715451e+00 4.178121124029233746e-01 9.838670611860634088e-04
5.364185602724715451e+00 4.198957950146035012e-01 9.838572659865056982e-04
5.364185602724715451e+00 4.219794776262836833e-01 9.838472447717702771e-04
5.364185602724715451e+00 4.240631602379638099e-01 9.838370367853961195e-04
5.364185602724715451e+00 4.261468428496439365e-01 9.838266868542374765e-04
5.364185602724715451e+00 4.282305254613241186e-01 9.838162457845396267e-04
5.364185602724715451e+00 4.303142080730042451e-01 9.838057706863020252e-04
5.364185602724715451e+00 4.323978906846843717e-01 9.837953254437782451e-04
5.364185602724715451e+00 4.344815732963644983e-01 9.837849810286417029e-04
5.364185602724715451e+00 4.365652559080446804e-01 9.837748159972172553e-04
5.364185602724715451e+00 4.386489385197248070e-01 9.837649168512444843e-04
5.364185602724715451e+00 4.407326211314049891e-01 9.837553784962068185e-04
5.364185602724715451e+00 4.428163037430851157e-01 9.837463046685741928e-04
5.364185602724715451e+00 4.448999863547652422e-01 9.837378084368172092e-04
5.364185602724715451e+00 4.469836689664453688e-01 9.837300125812599699e-04
5.364185602724715451e+00 4.490673515781254954e-01 9.837230501483628254e-04
5.364185602724715451e+00 4.511510341898056775e-01 9.837170648944292949e-04
5.364185602724715451e+00 4.532347168014858041e-01 9.837122117980314547e-04
5.364185602724715451e+00 4.553183994131659862e-01 9.837086575171542432e-04
5.364185602724715451e+00 4.574020820248461128e-01 9.837065809423473865e-04
5.364185602724715451e+00 4.594857646365262394e-01 9.837061736890056595e-04
5.364185602724715451e+00 4.615694472482063659e-01 9.837076406473193799e-04
5.364185602724715451e+00 4.636531298598864925e-01 9.837112004974100845e-04
5.364185602724715451e+00 4.657368124715666746e-01 9.837170862372110035e-04
5.364185602724715451e+00 4.678204950832468012e-01 9.837255457536726866e-04
5.364185602724715451e+00 4.699041776949269833e-01 9.837368423533045421e-04
5.364185602724715451e+00 4.719878603066071099e-01 9.837512553595303359e-04
5.364185602724715451e+00 4.740715429182872365e-01 9.837690805863765538e-04
5.364185602724715451e+00 4.761552255299673631e-01 9.837906310055236688e-04
5.364185602724715451e+00 4.782389081416474896e-01 9.838162372510939752e-04
5.364185602724715451e+00 4.803225907533276717e-01 9.838462482340175688e-04
5.364185602724715451e+00 4.824062733650077983e-01 9.838810317154996193e-04
5.364185602724715451e+00 4.844899559766879804e-01 9.839209748772391548e-04
5.364185602724715451e+00 4.865736385883681070e-01 9.839664849578535696e-04
5.364185602724715451e+00 4.886573212000482336e-01 9.840179897811066924e-04
5.364185602724715451e+00 4.907410038117283602e-01 9.840759384121984792e-04
5.364185602724715451e+00 4.928246864234084867e-01 9.841408017219103153e-04
5.364185602724715451e+00 4.949083690350886688e-01 9.842130729833991135e-04
5.364185602724715451e+00 4.969920516467687954e-01 9.842932684944549846e-04
5.364185602724715451e+00 4.990757342584489775e-01 9.843819281658886498e-04
5.364185602724715451e+00 5.011594168701291041e-01 9.844796161096133237e-04
5.364185602724715451e+00 5.032430994818092307e-01 9.845869212662115063e-04
5.364185602724715451e+00 5.053267820934893573e-01 9.847044579980375901e-04
5.364185602724715451e+00 5.074104647051694839e-01 9.848328666903626450e-04
5.364185602724715451e+00 5.094941473168497215e-01 9.849728143982536700e-04
5.364185602724715451e+00 5.115778299285298480e-01 9.851249953749256945e-04
5.364185602724715451e+00 5.136615125402099746e-01 9.852901317119959045e-04
5.364185602724715451e+00 5.157451951518901012e-01 9.854689739183871040e-04
5.364185602724715451e+00 5.178288777635702278e-01 9.856623015083790240e-04
5.364185602724715451e+00 5.199125603752503544e-01 9.858709235639896273e-04
5.364185602724715451e+00 5.219962429869304810e-01 9.860956792988883907e-04
5.364185602724715451e+00 5.240799255986106076e-01 9.863374386530055198e-04
5.364185602724715451e+00 5.261636082102908452e-01 9.865971028616248983e-04
5.364185602724715451e+00 5.282472908219709717e-01 9.868756049926136371e-04
5.364185602724715451e+00 5.303309734336510983e-01 9.871739105465596360e-04
5.364185602724715451e+00 5.324146560453312249e-01 9.874930179835953933e-04
5.364185602724715451e+00 5.344983386570113515e-01 9.878339593116004531e-04
5.364185602724715451e+00 5.365820212686914781e-01 9.881978006140760239e-04
5.364185602724715451e+00 5.386657038803717157e-01 9.885856425872986339e-04
5.364185602724715451e+00 5.407493864920518423e-01 9.889986210711743542e-04
5.364185602724715451e+00 5.428330691037319689e-01 9.894379075396999863e-04
5.364185602724715451e+00 5.449167517154120954e-01 9.899047096346693872e-04
5.364185602724715451e+00 5.470004343270922220e-01 9.904002715884737199e-04
5.364185602724715451e+00 5.490841169387723486e-01 9.909258747346262348e-04
5.364185602724715451e+00 5.511677995504524752e-01 9.914828379711535314e-04
5.364185602724715451e+00 5.532514821621326018e-01 9.920725182275061393e-04
5.364185602724715451e+00 5.553351647738128394e-01 9.926963109254511274e-04
5.364185602724715451e+00 5.574188473854929660e-01 9.933556504244718966e-04
5.364185602724715451e+00 5.595025299971730925e-01 9.940520104601783397e-04
5.364185602724715451e+00 5.615862126088532191e-01 9.947869045518597381e-04
5.364185602724715451e+00 5.636698952205333457e-01 9.955618864371132241e-04
5.364185602724715451e+00 5.657535778322135833e-01 9.963785504667180184e-04
5.364185602724715451e+00 5.678372604438937099e-01 9.972385319637056249e-04
5.364185602724715451e+00 5.699209430555738365e-01 9.981435076410760405e-04
5.364185602724715451e+00 5.720046256672539631e-01 9.990951959307524995e-04
5.364194879699053509e+00 3.657200471109198214e-01 8.673803022230871119e-04
5.364194879699053509e+00 3.678037297225999480e-01 8.673789334160215882e-04
5.364194879699053509e+00 3.698874123342801301e-01 8.673773467228529160e-04
5.364194879699053509e+00 3.719710949459602567e-01 8.673755281650153944e-04
5.364194879699053509e+00 3.740547775576403833e-01 8.673734637708727839e-04
5.364194879699053509e+00 3.761384601693205099e-01 8.673711397042819160e-04
5.364194879699053509e+00 3.782221427810006920e-01 8.673685423887081457e-04
5.364194879699053509e+00 3.803058253926808185e-01 8.673656585473314001e-04
5.364194879699053509e+00 3.823895080043609451e-01 8.673624754173355931e-04
5.364194879699053509e+00 3.844731906160411272e-01 8.673589808155959899e-04
5.364194879699053509e+00 3.865568732277212538e-01 8.673551632842593697e-04
5.364194879699053509e+00 3.886405558394013804e-01 8.673510123055850826e-04
5.364194879699053509e+00 3.907242384510815070e-01 8.673465183637870746e-04
5.364194879699053509e+00 3.928079210627616891e-01 8.673416731948871937e-04
5.364194879699053509e+00 3.948916036744418157e-01 8.673364699053462065e-04
5.364194879699053509e+00 3.969752862861219422e-01 8.673309032355408640e-04
5.364194879699053509e+00 3.990589688978021243e-01 8.673249697061278336e-04
5.364194879699053509e+00 4.011426515094822509e-01 8.673186678391550230e-04
5.364194879699053509e+00 4.032263341211623775e-01 8.673119984278770001e-04
5.364194879699053509e+00 4.053100167328425041e-01 8.673049646875379166e-04
5.364194879699053509e+00 4.073936993445226862e-01 8.672975725968521494e-04
5.364194879699053509e+00 4.094773819562028128e-01 8.672898310833610219e-04
5.364194879699053509e+00 4.115610645678829393e-01 8.672817523447274440e-04
5.364194879699053509e+00 4.136447471795631214e-01 8.672733520889879585e-04
5.364194879699053509e+00 4.157284297912432480e-01 8.672646498581973885e-04
5.364194879699053509e+00 4.178121124029233746e-01 8.672556693134661314e-04
5.364194879699053509e+00 4.198957950146035012e-01 8.672464385514283645e-04
5.364194879699053509e+00 4.219794776262836833e-01 8.672369904645494234e-04
5.364194879699053509e+00 4.240631602379638099e-01 8.672273629997396789e-04
5.364194879699053509e+00 4.261468428496439365e-01 8.672175996060402627e-04
5.364194879699053509e+00 4.282305254613241186e-01 8.672077495394790335e-04
5.364194879699053509e+00 4.303142080730042451e-01 8.671978682341054860e-04
5.364194879699053509e+00 4.323978906846843717e-01 8.671880176947039569e-04
5.364194879699053509e+00 4.344815732963644983e-01 8.671782668927959740e-04
5.364194879699053509e+00 4.365652559080446804e-01 8.671686921899909558e-04
5.364194879699053509e+00 4.386489385197248070e-01 8.671593777011281281e-04
5.364194879699053509e+00 4.407326211314049891e-01 8.671504157619859456e-04
5.364194879699053509e+00 4.428163037430851157e-01 8.671419073806414194e-04
5.364194879699053509e+00 4.448999863547652422e-01 8.671339626007354157e-04
5.364194879699053509e+00 4.469836689664453688e-01 8.671267010771224271e-04
5.364194879699053509e+00 4.490673515781254954e-01 8.671202524187769396e-04
5.364194879699053509e+00 4.511510341898056775e-01 8.671147567723554942e-04
5.364194879699053509e+00 4.532347168014858041e-01 8.671103652061856433e-04
5.364194879699053509e+00 4.553183994131659862e-01 8.671072402837839629e-04
5.364194879699053509e+00 4.574020820248461128e-01 8.671055565184233177e-04
5.364194879699053509e+00 4.594857646365262394e-01 8.671055008882635508e-04
5.364194879699053509e+00 4.615694472482063659e-01 8.671072733734187278e-04
5.364194879699053509e+00 4.636531298598864925e-01 8.671110874452134503e-04
5.364194879699053509e+00 4.657368124715666746e-01 8.671171706180290763e-04
5.364194879699053509e+00 4.678204950832468012e-01 8.671257650042881642e-04
5.364194879699053509e+00 4.699041776949269833e-01 8.671371278286853831e-04
5.364194879699053509e+00 4.719878603066071099e-01 8.671515319879389769e-04
5.364194879699053509e+00 4.740715429182872365e-01 8.671692665982124642e-04
5.364194879699053509e+00 4.761552255299673631e-01 8.671906375943370243e-04
5.364194879699053509e+00 4.782389081416474896e-01 8.672159682439499256e-04
5.364194879699053509e+00 4.803225907533276717e-01 8.672455997648391337e-04
5.364194879699053509e+00 4.824062733650077983e-01 8.672798918599087213e-04
5.364194879699053509e+00 4.844899559766879804e-01 8.673192233244781269e-04
5.364194879699053509e+00 4.865736385883681070e-01 8.673639926225414640e-04
5.364194879699053509e+00 4.886573212000482336e-01 8.674146184720615957e-04
5.364194879699053509e+00 4.907410038117283602e-01 8.674715403674401141e-04
5.364194879699053509e+00 4.928246864234084867e-01 8.675352192725574755e-04
5.364194879699053509e+00 4.949083690350886688e-01 8.676061381209891881e-04
5.364194879699053509e+00 4.969920516467687954e-01 8.676848024332670453e-04
5.364194879699053509e+00 4.990757342584489775e-01 8.677717409275035243e-04
5.364194879699053509e+00 5.011594168701291041e-01 8.678675060988271569e-04
5.364194879699053509e+00 5.032430994818092307e-01 8.679726748110932382e-04
5.364194879699053509e+00 5.053267820934893573e-01 8.680878488736202929e-04
5.364194879699053509e+00 5.074104647051694839e-01 8.682136556306312234e-04
5.364194879699053509e+00 5.094941473168497215e-01 8.683507485618940491e-04
5.364194879699053509e+00 5.115778299285298480e-01 8.684998078256132674e-04
5.364194879699053509e+00 5.136615125402099746e-01 8.686615408969075147e-04
5.364194879699053509e+00 5.157451951518901012e-01 8.688366831394931083e-04
5.364194879699053509e+00 5.178288777635702278e-01 8.690259983912185975e-04
5.364194879699053509e+00 5.199125603752503544e-01 8.692302795530931553e-04
5.364194879699053509e+00 5.219962429869304810e-01 8.694503491410271977e-04
5.364194879699053509e+00 5.240799255986106076e-01 8.696870598926137192e-04
5.364194879699053509e+00 5.261636082102908452e-01 8.699412953004290183e-04
5.364194879699053509e+00 5.282472908219709717e-01 8.702139702189022868e-04
5.364194879699053509e+00 5.303309734336510983e-01 8.705060313837989375e-04
5.364194879699053509e+00 5.324146560453312249e-01 8.708184579672073253e-04
5.364194879699053509e+00 5.344983386570113515e-01 8.711522621281794429e-04
5.364194879699053509e+00 5.365820212686914781e-01 8.715084895388959703e-04
5.364194879699053509e+00 5.386657038803717157e-01 8.718882199176011902e-04
5.364194879699053509e+00 5.407493864920518423e-01 8.722925675183569507e-04
5.364194879699053509e+00 5.428330691037319689e-01 8.727226816961203802e-04
5.364194879699053509e+00 5.449167517154120954e-01 8.731797473537429881e-04
5.364194879699053509e+00 5.470004343270922220e-01 8.736649854809881710e-04
5.364194879699053509e+00 5.490841169387723486e-01 8.741796536100174481e-04
5.364194879699053509e+00 5.511677995504524752e-01 8.747250462922828576e-04
5.364194879699053509e+00 5.532514821621326018e-01 8.753024955898046572e-04
5.364194879699053509e+00 5.553351647738128394e-01 8.759133714776766097e-04
5.364194879699053509e+00 5.574188473854929660e-01 8.765590822716296752e-04
5.364194879699053509e+00 5.595025299971730925e-01 8.772410750420893627e-04
5.364194879699053509e+00 5.615862126088532191e-01 8.779608360357941997e-04
5.364194879699053509e+00 5.636698952205333457e-01 8.787198910862011655e-04
5.364194879699053509e+00 5.657535778322135833e-01 8.795198060053189583e-04
5.364194879699053509e+00 5.678372604438937099e-01 8.803621869124375523e-04
5.364194879699053509e+00 5.699209430555738365e-01 8.812486806300238616e-04
5.364194879699053509e+00 5.720046256672539631e-01 8.821809750076925168e-04
5.364204156673392454e+00 3.657200471109198214e-01 7.586332929098764605e-04
5.364204156673392454e+00 3.678037297225999480e-01 7.586321387720923112e-04
5.364204156673392454e+00 3.698874123342801301e-01 7.586307789682304606e-04
5.364204156673392454e+00 3.719710949459602567e-01 7.586291998548852760e-04
5.364204156673392454e+00 3.740547775576403833e-01 7.586273878081640533e-04
5.364204156673392454e+00 3.761384601693205099e-01 7.586253293103656196e-04
5.364204156673392454e+00 3.782221427810006920e-01 7.586230110811095989e-04
5.364204156673392454e+00 3.803058253926808185e-01 7.586204201312960697e-04
5.364204156673392454e+00 3.823895080043609451e-01 7.586175439379158180e-04
5.364204156673392454e+00 3.844731906160411272e-01 7.586143705212978995e-04
5.364204156673392454e+00 3.865568732277212538e-01 7.586108886151343321e-04
5.364204156673392454e+00 3.886405558394013804e-01 7.586070878020084035e-04
5.364204156673392454e+00 3.907242384510815070e-01 7.586029586885064411e-04
5.364204156673392454e+00 3.928079210627616891e-01 7.585984930283716857e-04
5.364204156673392454e+00 3.948916036744418157e-01 7.585936839327583068e-04
5.364204156673392454e+00 3.969752862861219422e-01 7.585885260661856576e-04
5.364204156673392454e+00 3.990589688978021243e-01 7.585830158123919344e-04
5.364204156673392454e+00 4.011426515094822509e-01 7.585771514950946518e-04
5.364204156673392454e+00 4.032263341211623775e-01 7.585709336223475869e-04
5.364204156673392454e+00 4.053100167328425041e-01 7.585643650800589404e-04
5.364204156673392454e+00 4.073936993445226862e-01 7.585574513934105869e-04
5.364204156673392454e+00 4.094773819562028128e-01 7.585502009705361991e-04
5.364204156673392454e+00 4.115610645678829393e-01 7.585426253957508816e-04
5.364204156673392454e+00 4.136447471795631214e-01 7.585347396549410809e-04
5.364204156673392454e+00 4.157284297912432480e-01 7.585265624472618687e-04
5.364204156673392454e+00 4.178121124029233746e-01 7.585181165056484624e-04
5.364204156673392454e+00 4.198957950146035012e-01 7.585094288637781335e-04
5.364204156673392454e+00 4.219794776262836833e-01 7.585005312227706929e-04
5.364204156673392454e+00 4.240631602379638099e-01 7.584914602155049456e-04
5.364204156673392454e+00 4.261468428496439365e-01 7.584822578243643901e-04
5.364204156673392454e+00 4.282305254613241186e-01 7.584729716854555657e-04
5.364204156673392454e+00 4.303142080730042451e-01 7.584636554830996753e-04
5.364204156673392454e+00 4.323978906846843717e-01 7.584543692893510377e-04
5.364204156673392454e+00 4.344815732963644983e-01 7.584451799803688856e-04
5.364204156673392454e+00 4.365652559080446804e-01 7.584361616441404833e-04
5.364204156673392454e+00 4.386489385197248070e-01 7.584273959430075417e-04
5.364204156673392454e+00 4.407326211314049891e-01 7.584189725641387768e-04
5.364204156673392454e+00 4.428163037430851157e-01 7.584109896471975766e-04
5.364204156673392454e+00 4.448999863547652422e-01 7.584035542062871407e-04
5.364204156673392454e+00 4.469836689664453688e-01 7.583967825810365888e-04
5.364204156673392454e+00 4.490673515781254954e-01 7.583908009126507158e-04
5.364204156673392454e+00 4.511510341898056775e-01 7.583857455880973217e-04
5.364204156673392454e+00 4.532347168014858041e-01 7.583817637253495924e-04
5.364204156673392454e+00 4.553183994131659862e-01 7.583790136222459070e-04
5.364204156673392454e+00 4.574020820248461128e-01 7.583776653286153011e-04
5.364204156673392454e+00 4.594857646365262394e-01 7.583779010668423087e-04
5.364204156673392454e+00 4.615694472482063659e-01 7.583799157688579868e-04
5.364204156673392454e+00 4.636531298598864925e-01 7.583839175933077123e-04
5.364204156673392454e+00 4.657368124715666746e-01 7.583901284604853670e-04
5.364204156673392454e+00 4.678204950832468012e-01 7.583987845500091314e-04
5.364204156673392454e+00 4.699041776949269833e-01 7.584101368523630442e-04
5.364204156673392454e+00 4.719878603066071099e-01 7.584244517193631423e-04
5.364204156673392454e+00 4.740715429182872365e-01 7.584420113951098044e-04
5.364204156673392454e+00 4.761552255299673631e-01 7.584631145824586662e-04
5.364204156673392454e+00 4.782389081416474896e-01 7.584880770026014313e-04
5.364204156673392454e+00 4.803225907533276717e-01 7.585172319230212628e-04
5.364204156673392454e+00 4.824062733650077983e-01 7.585509307699776728e-04
5.364204156673392454e+00 4.844899559766879804e-01 7.585895436689771851e-04
5.364204156673392454e+00 4.865736385883681070e-01 7.586334600396192314e-04
5.364204156673392454e+00 4.886573212000482336e-01 7.586830891422427546e-04
5.364204156673392454e+00 4.907410038117283602e-01 7.587388606730608278e-04
5.364204156673392454e+00 4.928246864234084867e-01 7.588012253271428234e-04
5.364204156673392454e+00 4.949083690350886688e-01 7.588706553932042563e-04
5.364204156673392454e+00 4.969920516467687954e-01 7.589476453273880400e-04
5.364204156673392454e+00 4.990757342584489775e-01 7.590327123186824251e-04
5.364204156673392454e+00 5.011594168701291041e-01 7.591263969238832426e-04
5.364204156673392454e+00 5.032430994818092307e-01 7.592292635853601810e-04
5.364204156673392454e+00 5.053267820934893573e-01 7.593419012607132692e-04
5.364204156673392454e+00 5.074104647051694839e-01 7.594649239566631915e-04
5.364204156673392454e+00 5.094941473168497215e-01 7.595989713260700325e-04
5.364204156673392454e+00 5.115778299285298480e-01 7.597447092594273622e-04
5.364204156673392454e+00 5.136615125402099746e-01 7.599028304466325925e-04
5.364204156673392454e+00 5.157451951518901012e-01 7.600740549568705574e-04
5.364204156673392454e+00 5.178288777635702278e-01 7.602591308410274655e-04
5.364204156673392454e+00 5.199125603752503544e-01 7.604588346735198512e-04
5.364204156673392454e+00 5.219962429869304810e-01 7.606739721373402584e-04
5.364204156673392454e+00 5.240799255986106076e-01 7.609053785943517036e-04
5.364204156673392454e+00 5.261636082102908452e-01 7.611539196443964242e-04
5.364204156673392454e+00 5.282472908219709717e-01 7.614204916851234541e-04
5.364204156673392454e+00 5.303309734336510983e-01 7.617060224488817442e-04
5.364204156673392454e+00 5.324146560453312249e-01 7.620114715666106769e-04
5.364204156673392454e+00 5.344983386570113515e-01 7.623378310462080622e-04
5.364204156673392454e+00 5.365820212686914781e-01 7.626861258810647363e-04
5.364204156673392454e+00 5.386657038803717157e-01 7.630574144991053229e-04
5.364204156673392454e+00 5.407493864920518423e-01 7.634527893150171770e-04
5.364204156673392454e+00 5.428330691037319689e-01 7.638733772326035355e-04
5.364204156673392454e+00 5.449167517154120954e-01 7.643203401016292328e-04
5.364204156673392454e+00 5.470004343270922220e-01 7.647948752698871229e-04
5.364204156673392454e+00 5.490841169387723486e-01 7.652982160235628382e-04
5.364204156673392454e+00 5.511677995504524752e-01 7.658316320599456353e-04
5.364204156673392454e+00 5.532514821621326018e-01 7.663964299599859351e-04
5.364204156673392454e+00 5.553351647738128394e-01 7.669939536279077536e-04
5.364204156673392454e+00 5.574188473854929660e-01 7.676255846957773330e-04
5.364204156673392454e+00 5.595025299971730925e-01 7.682927429837473976e-04
5.364204156673392454e+00 5.615862126088532191e-01 7.689968868556240752e-04
5.364204156673392454e+00 5.636698952205333457e-01 7.697395136790670259e-04
5.364204156673392454e+00 5.657535778322135833e-01 7.705221601500601442e-04
5.364204156673392454e+00 5.678372604438937099e-01 7.713464026725690191e-04
5.364204156673392454e+00 5.699209430555738365e-01 7.722138576886758334e-04
5.364204156673392454e+00 5.720046256672539631e-01 7.731261821043516284e-04
5.364213433647731399e+00 3.657200471109198214e-01 6.576562876083564624e-04
5.364213433647731399e+00 3.678037297225999480e-01 6.576553451748655150e-04
5.364213433647731399e+00 3.698874123342801301e-01 6.576542089796928465e-04
5.364213433647731399e+00 3.719710949459602567e-01 6.576528657138862094e-04
5.364213433647731399e+00 3.740547775576403833e-01 6.576513020768729378e-04
5.364213433647731399e+00 3.761384601693205099e-01 6.576495048569903652e-04
5.364213433647731399e+00 3.782221427810006920e-01 6.576474610092810161e-04
5.364213433647731399e+00 3.803058253926808185e-01 6.576451578175814819e-04
5.364213433647731399e+00 3.823895080043609451e-01 6.576425829580612214e-04
5.364213433647731399e+00 3.844731906160411272e-01 6.576397246415330950e-04
5.364213433647731399e+00 3.865568732277212538e-01 6.576365717428223198e-04
5.364213433647731399e+00 3.886405558394013804e-01 6.576331139310151452e-04
5.364213433647731399e+00 3.907242384510815070e-01 6.576293418749563652e-04
5.364213433647731399e+00 3.928079210627616891e-01 6.576252473304068126e-04
5.364213433647731399e+00 3.948916036744418157e-01 6.576208233606149669e-04
5.364213433647731399e+00 3.969752862861219422e-01 6.576160645286273148e-04
5.364213433647731399e+00 3.990589688978021243e-01 6.576109670241974672e-04
5.364213433647731399e+00 4.011426515094822509e-01 6.576055289554428316e-04
5.364213433647731399e+00 4.032263341211623775e-01 6.575997504975650580e-04
5.364213433647731399e+00 4.053100167328425041e-01 6.575936341532133845e-04
5.364213433647731399e+00 4.073936993445226862e-01 6.575871849574012329e-04
5.364213433647731399e+00 4.094773819562028128e-01 6.575804107635793488e-04
5.364213433647731399e+00 4.115610645678829393e-01 6.575733224737340772e-04
5.364213433647731399e+00 4.136447471795631214e-01 6.575659343198754113e-04
5.364213433647731399e+00 4.157284297912432480e-01 6.575582641071269375e-04
5.364213433647731399e+00 4.178121124029233746e-01 6.575503336010523996e-04
5.364213433647731399e+00 4.198957950146035012e-01 6.575421686944013305e-04
5.364213433647731399e+00 4.219794776262836833e-01 6.575337998246727142e-04
5.364213433647731399e+00 4.240631602379638099e-01 6.575252622863458039e-04
5.364213433647731399e+00 4.261468428496439365e-01 6.575165965041906849e-04
5.364213433647731399e+00 4.282305254613241186e-01 6.575078484570054914e-04
5.364213433647731399e+00 4.303142080730042451e-01 6.574990699801252928e-04
5.364213433647731399e+00 4.323978906846843717e-01 6.574903191547863072e-04
5.364213433647731399e+00 4.344815732963644983e-01 6.574816607038023401e-04
5.364213433647731399e+00 4.365652559080446804e-01 6.574731663275967678e-04
5.364213433647731399e+00 4.386489385197248070e-01 6.574649151827747975e-04
5.364213433647731399e+00 4.407326211314049891e-01 6.574569942071751931e-04
5.364213433647731399e+00 4.428163037430851157e-01 6.574494986071783859e-04
5.364213433647731399e+00 4.448999863547652422e-01 6.574425322435152640e-04
5.364213433647731399e+00 4.469836689664453688e-01 6.574362080916408817e-04
5.364213433647731399e+00 4.490673515781254954e-01 6.574306486962002436e-04
5.364213433647731399e+00 4.511510341898056775e-01 6.574259865950138034e-04
5.364213433647731399e+00 4.532347168014858041e-01 6.574223648244051236e-04
5.364213433647731399e+00 4.553183994131659862e-01 6.574199373810965877e-04
5.364213433647731399e+00 4.574020820248461128e-01 6.574188696725433980e-04
5.364213433647731399e+00 4.594857646365262394e-01 6.574193390705163629e-04
5.364213433647731399e+00 4.615694472482063659e-01 6.574215353656777264e-04
5.364213433647731399e+00 4.636531298598864925e-01 6.574256612552929280e-04
5.364213433647731399e+00 4.657368124715666746e-01 6.574319329379892194e-04
5.364213433647731399e+00 4.678204950832468012e-01 6.574405805384364631e-04
5.364213433647731399e+00 4.699041776949269833e-01 6.574518486887805796e-04
5.364213433647731399e+00 4.719878603066071099e-01 6.574659970641189661e-04
5.364213433647731399e+00 4.740715429182872365e-01 6.574833008638343275e-04
5.364213433647731399e+00 4.761552255299673631e-01 6.575040514158342082e-04
5.364213433647731399e+00 4.782389081416474896e-01 6.575285566905795902e-04
5.364213433647731399e+00 4.803225907533276717e-01 6.575571418390687220e-04
5.364213433647731399e+00 4.824062733650077983e-01 6.575901497842516225e-04
5.364213433647731399e+00 4.844899559766879804e-01 6.576279417599232300e-04
5.364213433647731399e+00 4.865736385883681070e-01 6.576708978771830414e-04
5.364213433647731399e+00 4.886573212000482336e-01 6.577194177158144891e-04
5.364213433647731399e+00 4.907410038117283602e-01 6.577739208330453998e-04
5.364213433647731399e+00 4.928246864234084867e-01 6.578348474007690658e-04
5.364213433647731399e+00 4.949083690350886688e-01 6.579026587524591883e-04
5.364213433647731399e+00 4.969920516467687954e-01 6.579778379448904691e-04
5.364213433647731399e+00 4.990757342584489775e-01 6.580608903644675090e-04
5.364213433647731399e+00 5.011594168701291041e-01 6.581523442671552123e-04
5.364213433647731399e+00 5.032430994818092307e-01 6.582527513833331696e-04
5.364213433647731399e+00 5.053267820934893573e-01 6.583626874940439085e-04
5.364213433647731399e+00 5.074104647051694839e-01 6.584827529859215009e-04
5.364213433647731399e+00 5.094941473168497215e-01 6.586135734749730799e-04
5.364213433647731399e+00 5.115778299285298480e-01 6.587558003572081518e-04
5.364213433647731399e+00 5.136615125402099746e-01 6.589101113460176570e-04
5.364213433647731399e+00 5.157451951518901012e-01 6.590772111035192058e-04
5.364213433647731399e+00 5.178288777635702278e-01 6.592578317546719802e-04
5.364213433647731399e+00 5.199125603752503544e-01 6.594527334262110813e-04
5.364213433647731399e+00 5.219962429869304810e-01 6.596627048230261020e-04
5.364213433647731399e+00 5.240799255986106076e-01 6.598885637823705824e-04
5.364213433647731399e+00 5.261636082102908452e-01 6.601311578138984500e-04
5.364213433647731399e+00 5.282472908219709717e-01 6.603913646471336416e-04
5.364213433647731399e+00 5.303309734336510983e-01 6.606700927624808853e-04
5.364213433647731399e+00 5.324146560453312249e-01 6.609682819524477764e-04
5.364213433647731399e+00 5.344983386570113515e-01 6.612869038504729522e-04
5.364213433647731399e+00 5.365820212686914781e-01 6.616269624619791579e-04
5.364213433647731399e+00 5.386657038803717157e-01 6.619894946458205944e-04
5.364213433647731399e+00 5.407493864920518423e-01 6.623755706899414706e-04
5.364213433647731399e+00 5.428330691037319689e-01 6.627862947288892500e-04
5.364213433647731399e+00 5.449167517154120954e-01 6.632228052892778477e-04
5.364213433647731399e+00 5.470004343270922220e-01 6.636862757349378406e-04
5.364213433647731399e+00 5.490841169387723486e-01 6.641779147284066886e-04
5.364213433647731399e+00 5.511677995504524752e-01 6.646989666922563248e-04
5.364213433647731399e+00 5.532514821621326018e-01 6.652507122807783469e-04
5.364213433647731399e+00 5.553351647738128394e-01 6.658344688065930689e-04
5.364213433647731399e+00 5.574188473854929660e-01 6.664515906952062693e-04
5.364213433647731399e+00 5.595025299971730925e-01 6.671034698973731273e-04
5.364213433647731399e+00 5.615862126088532191e-01 6.677915363246774219e-04
5.364213433647731399e+00 5.636698952205333457e-01 6.685172582292422255e-04
5.364213433647731399e+00 5.657535778322135833e-01 6.692821426165669867e-04
5.364213433647731399e+00 5.678372604438937099e-01 6.700877356240931984e-04
5.364213433647731399e+00 5.699209430555738365e-01 6.709356228950716762e-04
5.364213433647731399e+00 5.720046256672539631e-01 6.718274299328870925e-04
5.364222710622070345e+00 3.657200471109198214e-01 5.643443766166122890e-04
5.364222710622070345e+00 3.678037297225999480e-01 5.643436436620853560e-04
5.364222710622070345e+00 3.698874123342801301e-01 5.643427286686498448e-04
5.364222710622070345e+00 3.719710949459602567e-01 5.643416186522125710e-04
5.364222710622070345e+00 3.740547775576403833e-01 5.643403006115721822e-04
5.364222710622070345e+00 3.761384601693205099e-01 5.643387616102134297e-04
5.364222710622070345e+00 3.782221427810006920e-01 5.643369888758270614e-04
5.364222710622070345e+00 3.803058253926808185e-01 5.643349699051978174e-04
5.364222710622070345e+00 3.823895080043609451e-01 5.643326925661574893e-04
5.364222710622070345e+00 3.844731906160411272e-01 5.643301452274973855e-04
5.364222710622070345e+00 3.865568732277212538e-01 5.643273168806940947e-04
5.364222710622070345e+00 3.886405558394013804e-01 5.643241972848835790e-04
5.364222710622070345e+00 3.907242384510815070e-01 5.643207771097110987e-04
5.364222710622070345e+00 3.928079210627616891e-01 5.643170480915820925e-04
5.364222710622070345e+00 3.948916036744418157e-01 5.643130032102255857e-04
5.364222710622070345e+00 3.969752862861219422e-01 5.643086368589632622e-04
5.364222710622070345e+00 3.990589688978021243e-01 5.643039450379574431e-04
5.364222710622070345e+00 4.011426515094822509e-01 5.642989255431711537e-04
5.364222710622070345e+00 4.032263341211623775e-01 5.642935781871112524e-04
5.364222710622070345e+00 4.053100167328425041e-01 5.642879050174330786e-04
5.364222710622070345e+00 4.073936993445226862e-01 5.642819105363662763e-04
5.364222710622070345e+00 4.094773819562028128e-01 5.642756019428600729e-04
5.364222710622070345e+00 4.115610645678829393e-01 5.642689894137896530e-04
5.364222710622070345e+00 4.136447471795631214e-01 5.642620863503961795e-04
5.364222710622070345e+00 4.157284297912432480e-01 5.642549095990046599e-04
5.364222710622070345e+00 4.178121124029233746e-01 5.642474798392670956e-04
5.364222710622070345e+00 4.198957950146035012e-01 5.642398218044758322e-04
5.364222710622070345e+00 4.219794776262836833e-01 5.642319646170856429e-04
5.364222710622070345e+00 4.240631602379638099e-01 5.642239420802827978e-04
5.364222710622070345e+00 4.261468428496439365e-01 5.642157930396823895e-04
5.364222710622070345e+00 4.282305254613241186e-01 5.642075617205536981e-04
5.364222710622070345e+00 4.303142080730042451e-01 5.641992980497474632e-04
5.364222710622070345e+00 4.323978906846843717e-01 5.641910580395428096e-04
5.364222710622070345e+00 4.344815732963644983e-01 5.641829041502226683e-04
5.364222710622070345e+00 4.365652559080446804e-01 5.641749056844814819e-04
5.364222710622070345e+00 4.386489385197248070e-01 5.641671391452802260e-04
5.364222710622070345e+00 4.407326211314049891e-01 5.641596887050085536e-04
5.364222710622070345e+00 4.428163037430851157e-01 5.641526465172884376e-04
5.364222710622070345e+00 4.448999863547652422e-01 5.641461132244671986e-04
5.364222710622070345e+00 4.469836689664453688e-01 5.641401983475146037e-04
5.364222710622070345e+00 4.490673515781254954e-01 5.641350207351503642e-04
5.364222710622070345e+00 4.511510341898056775e-01 5.641307089963096136e-04
5.364222710622070345e+00 4.532347168014858041e-01 5.641274019986012786e-04
5.364222710622070345e+00 4.553183994131659862e-01 5.641252492660065549e-04
5.364222710622070345e+00 4.574020820248461128e-01 5.641244115139350647e-04
5.364222710622070345e+00 4.594857646365262394e-01 5.641250610976783052e-04
5.364222710622070345e+00 4.615694472482063659e-01 5.641273825141337453e-04
5.364222710622070345e+00 4.636531298598864925e-01 5.641315728886365372e-04
5.364222710622070345e+00 4.657368124715666746e-01 5.641378424968125855e-04
5.364222710622070345e+00 4.678204950832468012e-01 5.641464152448885661e-04
5.364222710622070345e+00 4.699041776949269833e-01 5.641575292179137674e-04
5.364222710622070345e+00 4.719878603066071099e-01 5.641714372095986332e-04
5.364222710622070345e+00 4.740715429182872365e-01 5.641884071761667794e-04
5.364222710622070345e+00 4.761552255299673631e-01 5.642087228883743396e-04
5.364222710622070345e+00 4.782389081416474896e-01 5.642326843733317830e-04
5.364222710622070345e+00 4.803225907533276717e-01 5.642606084853135900e-04
5.364222710622070345e+00 4.824062733650077983e-01 5.642928294889175325e-04
5.364222710622070345e+00 4.844899559766879804e-01 5.643296995634462581e-04
5.364222710622070345e+00 4.865736385883681070e-01 5.643715893760512534e-04
5.364222710622070345e+00 4.886573212000482336e-01 5.644188886451227813e-04
5.364222710622070345e+00 4.907410038117283602e-01 5.644720066901580836e-04
5.364222710622070345e+00 4.928246864234084867e-01 5.645313730065585353e-04
5.364222710622070345e+00 4.949083690350886688e-01 5.645974378290938506e-04
5.364222710622070345e+00 4.969920516467687954e-01 5.646706726803702543e-04
5.364222710622070345e+00 4.990757342584489775e-01 5.647515709806707855e-04
5.364222710622070345e+00 5.011594168701291041e-01 5.648406485880198185e-04
5.364222710622070345e+00 5.032430994818092307e-01 5.649384443858157610e-04
5.364222710622070345e+00 5.053267820934893573e-01 5.650455208211507688e-04
5.364222710622070345e+00 5.074104647051694839e-01 5.651624645111431129e-04
5.364222710622070345e+00 5.094941473168497215e-01 5.652898867679475529e-04
5.364222710622070345e+00 5.115778299285298480e-01 5.654284242008991062e-04
5.364222710622070345e+00 5.136615125402099746e-01 5.655787392558110378e-04
5.364222710622070345e+00 5.157451951518901012e-01 5.657415207745313847e-04
5.364222710622070345e+00 5.178288777635702278e-01 5.659174845762061836e-04
5.364222710622070345e+00 5.199125603752503544e-01 5.661073739804159096e-04
5.364222710622070345e+00 5.219962429869304810e-01 5.663119603810204839e-04
5.364222710622070345e+00 5.240799255986106076e-01 5.665320437914282909e-04
5.364222710622070345e+00 5.261636082102908452e-01 5.667684533683892091e-04
5.364222710622070345e+00 5.282472908219709717e-01 5.670220479751043917e-04
5.364222710622070345e+00 5.303309734336510983e-01 5.672937166810433597e-04
5.364222710622070345e+00 5.324146560453312249e-01 5.675843792698978150e-04
5.364222710622070345e+00 5.344983386570113515e-01 5.678949867693716116e-04
5.364222710622070345e+00 5.365820212686914781e-01 5.682265219376508858e-04
5.364222710622070345e+00 5.386657038803717157e-01 5.685799997760853167e-04
5.364222710622070345e+00 5.407493864920518423e-01 5.689564680250776968e-04
5.364222710622070345e+00 5.428330691037319689e-01 5.693570076983606567e-04
5.364222710622070345e+00 5.449167517154120954e-01 5.697827335395771846e-04
5.364222710622070345e+00 5.470004343270922220e-01 5.702347945153629812e-04
5.364222710622070345e+00 5.490841169387723486e-01 5.707143742934773405e-04
5.364222710622070345e+00 5.511677995504524752e-01 5.712226916766264834e-04
5.364222710622070345e+00 5.532514821621326018e-01 5.717610010738367150e-04
5.364222710622070345e+00 5.553351647738128394e-01 5.723305929450809649e-04
5.364222710622070345e+00 5.574188473854929660e-01 5.729327942249915016e-04
5.364222710622070345e+00 5.595025299971730925e-01 5.735689687373270043e-04
5.364222710622070345e+00 5.615862126088532191e-01 5.742405176480179334e-04
5.364222710622070345e+00 5.636698952205333457e-01 5.749488798052815102e-04
5.364222710622070345e+00 5.657535778322135833e-01 5.756955321845959620e-04
5.364222710622070345e+00 5.678372604438937099e-01 5.764819902414848379e-04
5.364222710622070345e+00 5.699209430555738365e-01 5.773098082887472655e-04
5.364222710622070345e+00 5.720046256672539631e-01 5.781805798446301801e-04
5.364231987596409290e+00 3.657200471109198214e-01 4.785920447296390071e-04
5.364231987596409290e+00 3.678037297225999480e-01 4.785915188816231599e-04
5.364231987596409290e+00 3.698874123342801301e-01 4.785908225063830812e-04
5.364231987596409290e+00 3.719710949459602567e-01 4.785899429208187038e-04
5.364231987596409290e+00 3.740547775576403833e-01 4.785888674116294548e-04
5.364231987596409290e+00 3.761384601693205099e-01 4.785875833024347725e-04
5.364231987596409290e+00 3.782221427810006920e-01 4.785860780600514528e-04
5.364231987596409290e+00 3.803058253926808185e-01 4.785843393852084646e-04
5.364231987596409290e+00 3.823895080043609451e-01 4.785823553236918763e-04
5.364231987596409290e+00 3.844731906160411272e-01 4.785801143750555305e-04
5.364231987596409290e+00 3.865568732277212538e-01 4.785776056280175664e-04
5.364231987596409290e+00 3.886405558394013804e-01 4.785748188918022977e-04
5.364231987596409290e+00 3.907242384510815070e-01 4.785717448371359884e-04
5.364231987596409290e+00 3.928079210627616891e-01 4.785683751511469802e-04
5.364231987596409290e+00 3.948916036744418157e-01 4.785647027038098618e-04
5.364231987596409290e+00 3.969752862861219422e-01 4.785607217104544185e-04
5.364231987596409290e+00 3.990589688978021243e-01 4.785564279335451977e-04
5.364231987596409290e+00 4.011426515094822509e-01 4.785518188545361722e-04
5.364231987596409290e+00 4.032263341211623775e-01 4.785468938949211863e-04
5.364231987596409290e+00 4.053100167328425041e-01 4.785416546193308265e-04
5.364231987596409290e+00 4.073936993445226862e-01 4.785361049681687603e-04
5.364231987596409290e+00 4.094773819562028128e-01 4.785302514877022594e-04
5.364231987596409290e+00 4.115610645678829393e-01 4.785241035762548604e-04
5.364231987596409290e+00 4.136447471795631214e-01 4.785176737462714736e-04
5.364231987596409290e+00 4.157284297912432480e-01 4.785109778855733227e-04
5.364231987596409290e+00 4.178121124029233746e-01 4.785040355377670495e-04
5.364231987596409290e+00 4.198957950146035012e-01 4.784968701930038303e-04
5.364231987596409290e+00 4.219794776262836833e-01 4.784895095909406449e-04
5.364231987596409290e+00 4.240631602379638099e-01 4.784819860247902477e-04
5.364231987596409290e+00 4.261468428496439365e-01 4.784743366485721917e-04
5.364231987596409290e+00 4.282305254613241186e-01 4.784666038685324719e-04
5.364231987596409290e+00 4.303142080730042451e-01 4.784588355889065172e-04
5.364231987596409290e+00 4.323978906846843717e-01 4.784510856581717080e-04
5.364231987596409290e+00 4.344815732963644983e-01 4.784434141685230991e-04
5.364231987596409290e+00 4.365652559080446804e-01 4.784358878740969261e-04
5.364231987596409290e+00 4.386489385197248070e-01 4.784285805376538455e-04
5.364231987596409290e+00 4.407326211314049891e-01 4.784215733575169333e-04
5.364231987596409290e+00 4.428163037430851157e-01 4.784149553589424320e-04
5.364231987596409290e+00 4.448999863547652422e-01 4.784088237645223521e-04
5.364231987596409290e+00 4.469836689664453688e-01 4.784032845049816600e-04
5.364231987596409290e+00 4.490673515781254954e-01 4.783984525639533767e-04
5.364231987596409290e+00 4.511510341898056775e-01 4.783944524814546357e-04
5.364231987596409290e+00 4.532347168014858041e-01 4.783914187546246658e-04
5.364231987596409290e+00 4.553183994131659862e-01 4.783894963245618158e-04
5.364231987596409290e+00 4.574020820248461128e-01 4.783888410492555775e-04
5.364231987596409290e+00 4.594857646365262394e-01 4.783896201320598151e-04
5.364231987596409290e+00 4.615694472482063659e-01 4.783920126551210474e-04
5.364231987596409290e+00 4.636531298598864925e-01 4.783962100357541073e-04
5.364231987596409290e+00 4.657368124715666746e-01 4.784024165231867687e-04
5.364231987596409290e+00 4.678204950832468012e-01 4.784108497105235905e-04
5.364231987596409290e+00 4.699041776949269833e-01 4.784217410146493596e-04
5.364231987596409290e+00 4.719878603066071099e-01 4.784353362199479155e-04
5.364231987596409290e+00 4.740715429182872365e-01 4.784518959917678305e-04
5.364231987596409290e+00 4.761552255299673631e-01 4.784716963885914933e-04
5.364231987596409290e+00 4.782389081416474896e-01 4.784950293970989641e-04
5.364231987596409290e+00 4.803225907533276717e-01 4.785222034706573119e-04
5.364231987596409290e+00 4.824062733650077983e-01 4.785535440764565195e-04
5.364231987596409290e+00 4.844899559766879804e-01 4.785893942097451640e-04
5.364231987596409290e+00 4.865736385883681070e-01 4.786301149808076610e-04
5.364231987596409290e+00 4.886573212000482336e-01 4.786760861505121077e-04
5.364231987596409290e+00 4.907410038117283602e-01 4.787277066648404941e-04
5.364231987596409290e+00 4.928246864234084867e-01 4.787853952388124537e-04
5.364231987596409290e+00 4.949083690350886688e-01 4.788495908945358251e-04
5.364231987596409290e+00 4.969920516467687954e-01 4.789207535236974611e-04
5.364231987596409290e+00 4.990757342584489775e-01 4.789993644453699592e-04
5.364231987596409290e+00 5.011594168701291041e-01 4.790859269616439160e-04
5.364231987596409290e+00 5.032430994818092307e-01 4.791809669219290291e-04
5.364231987596409290e+00 5.053267820934893573e-01 4.792850332856915074e-04
5.364231987596409290e+00 5.074104647051694839e-01 4.793986986597080155e-04
5.364231987596409290e+00 5.094941473168497215e-01 4.795225598926419817e-04
5.364231987596409290e+00 5.115778299285298480e-01 4.796572386016453101e-04
5.364231987596409290e+00 5.136615125402099746e-01 4.798033817350331239e-04
5.364231987596409290e+00 5.157451951518901012e-01 4.799616621277920966e-04
5.364231987596409290e+00 5.178288777635702278e-01 4.801327790438071966e-04
5.364231987596409290e+00 5.199125603752503544e-01 4.803174587416216912e-04
5.364231987596409290e+00 5.219962429869304810e-01 4.805164549922279270e-04
5.364231987596409290e+00 5.240799255986106076e-01 4.807305496268140729e-04
5.364231987596409290e+00 5.261636082102908452e-01 4.809605530489266447e-04
5.364231987596409290e+00 5.282472908219709717e-01 4.812073047809925876e-04
5.364231987596409290e+00 5.303309734336510983e-01 4.814716739760298509e-04
5.364231987596409290e+00 5.324146560453312249e-01 4.817545599397450519e-04
5.364231987596409290e+00 5.344983386570113515e-01 4.820568926582411828e-04
5.364231987596409290e+00 5.365820212686914781e-01 4.823796332909831958e-04
5.364231987596409290e+00 5.386657038803717157e-01 4.827237746892586038e-04
5.364231987596409290e+00 5.407493864920518423e-01 4.830903418580022313e-04
5.364231987596409290e+00 5.428330691037319689e-01 4.834803924495631347e-04
5.364231987596409290e+00 5.449167517154120954e-01 4.838950172088933555e-04
5.364231987596409290e+00 5.470004343270922220e-01 4.843353404825236487e-04
5.364231987596409290e+00 5.490841169387723486e-01 4.848025206827096738e-04
5.364231987596409290e+00 5.511677995504524752e-01 4.852977507466231110e-04
5.364231987596409290e+00 5.532514821621326018e-01 4.858222585910041986e-04
5.364231987596409290e+00 5.553351647738128394e-01 4.863773075549823180e-04
5.364231987596409290e+00 5.574188473854929660e-01 4.869641968050015439e-04
5.364231987596409290e+00 5.595025299971730925e-01 4.875842617921933913e-04
5.364231987596409290e+00 5.615862126088532191e-01 4.882388746232775535e-04
5.364231987596409290e+00 5.636698952205333457e-01 4.889294444828588652e-04
5.364231987596409290e+00 5.657535778322135833e-01 4.896574180143706267e-04
5.364231987596409290e+00 5.678372604438937099e-01 4.904242796929536314e-04
5.364231987596409290e+00 5.699209430555738365e-01 4.912315522003919254e-04
5.364231987596409290e+00 5.720046256672539631e-01 4.920807967748431436e-04
5.364241264570748235e+00 3.657200471109198214e-01 4.002932026263575577e-04
5.364241264570748235e+00 3.678037297225999480e-01 4.002928815504009372e-04
5.364241264570748235e+00 3.698874123342801301e-01 4.002924012453439257e-04
5.364241264570748235e+00 3.719710949459602567e-01 4.002917493186906937e-04
5.364241264570748235e+00 3.740547775576403833e-01 4.002909133242268805e-04
5.364241264570748235e+00 3.761384601693205099e-01 4.002898808328461309e-04
5.364241264570748235e+00 3.782221427810006920e-01 4.002886395295212458e-04
5.364241264570748235e+00 3.803058253926808185e-01 4.002871772949443893e-04
5.364241264570748235e+00 3.823895080043609451e-01 4.002854823270967808e-04
5.364241264570748235e+00 3.844731906160411272e-01 4.002835432483113826e-04
5.364241264570748235e+00 3.865568732277212538e-01 4.002813492117875778e-04
5.364241264570748235e+00 3.886405558394013804e-01 4.002788900538494757e-04
5.364241264570748235e+00 3.907242384510815070e-01 4.002761564152985474e-04
5.364241264570748235e+00 3.928079210627616891e-01 4.002731399080199375e-04
5.364241264570748235e+00 3.948916036744418157e-01 4.002698332568541129e-04
5.364241264570748235e+00 3.969752862861219422e-01 4.002662304670519429e-04
5.364241264570748235e+00 3.990589688978021243e-01 4.002623270322828433e-04
5.364241264570748235e+00 4.011426515094822509e-01 4.002581200729411347e-04
5.364241264570748235e+00 4.032263341211623775e-01 4.002536085765393058e-04
5.364241264570748235e+00 4.053100167328425041e-01 4.002487935834395430e-04
5.364241264570748235e+00 4.073936993445226862e-01 4.002436784292003470e-04
5.364241264570748235e+00 4.094773819562028128e-01 4.002382689402134413e-04
5.364241264570748235e+00 4.115610645678829393e-01 4.002325736939277984e-04
5.364241264570748235e+00 4.136447471795631214e-01 4.002266042812142595e-04
5.364241264570748235e+00 4.157284297912432480e-01 4.002203755359631798e-04
5.364241264570748235e+00 4.178121124029233746e-01 4.002139058387637650e-04
5.364241264570748235e+00 4.198957950146035012e-01 4.002072173697778022e-04
5.364241264570748235e+00 4.219794776262836833e-01 4.002003364289228302e-04
5.364241264570748235e+00 4.240631602379638099e-01 4.001932937107459593e-04
5.364241264570748235e+00 4.261468428496439365e-01 4.001861246580700740e-04
5.364241264570748235e+00 4.282305254613241186e-01 4.001788697442609896e-04
5.364241264570748235e+00 4.303142080730042451e-01 4.001715748338956539e-04
5.364241264570748235e+00 4.323978906846843717e-01 4.001642915160690960e-04
5.364241264570748235e+00 4.344815732963644983e-01 4.001570774703052335e-04
5.364241264570748235e+00 4.365652559080446804e-01 4.001499968225674490e-04
5.364241264570748235e+00 4.386489385197248070e-01 4.001431205267202713e-04
5.364241264570748235e+00 4.407326211314049891e-01 4.001365267451531299e-04
5.364241264570748235e+00 4.428163037430851157e-01 4.001303012514810151e-04
5.364241264570748235e+00 4.448999863547652422e-01 4.001245378176877029e-04
5.364241264570748235e+00 4.469836689664453688e-01 4.001193386558633846e-04
5.364241264570748235e+00 4.490673515781254954e-01 4.001148148207613986e-04
5.364241264570748235e+00 4.511510341898056775e-01 4.001110866500166754e-04
5.364241264570748235e+00 4.532347168014858041e-01 4.001082841904869377e-04
5.364241264570748235e+00 4.553183994131659862e-01 4.001065476853608296e-04
5.364241264570748235e+00 4.574020820248461128e-01 4.001060279899202308e-04
5.364241264570748235e+00 4.594857646365262394e-01 4.001068870379844680e-04
5.364241264570748235e+00 4.615694472482063659e-01 4.001092983575417982e-04
5.364241264570748235e+00 4.636531298598864925e-01 4.001134474943669295e-04
5.364241264570748235e+00 4.657368124715666746e-01 4.001195325334054977e-04
5.364241264570748235e+00 4.678204950832468012e-01 4.001277645768287284e-04
5.364241264570748235e+00 4.699041776949269833e-01 4.001383682559616641e-04
5.364241264570748235e+00 4.719878603066071099e-01 4.001515822133128370e-04
5.364241264570748235e+00 4.740715429182872365e-01 4.001676596639385376e-04
5.364241264570748235e+00 4.761552255299673631e-01 4.001868688501663131e-04
5.364241264570748235e+00 4.782389081416474896e-01 4.002094936151605765e-04
5.364241264570748235e+00 4.803225907533276717e-01 4.002358338991986956e-04
5.364241264570748235e+00 4.824062733650077983e-01 4.002662062935030923e-04
5.364241264570748235e+00 4.844899559766879804e-01 4.003009445174358070e-04
5.364241264570748235e+00 4.865736385883681070e-01 4.003404000246474728e-04
5.364241264570748235e+00 4.886573212000482336e-01 4.003849424823697567e-04
5.364241264570748235e+00 4.907410038117283602e-01 4.004349603563569604e-04
5.364241264570748235e+00 4.928246864234084867e-01 4.004908614272287390e-04
5.364241264570748235e+00 4.949083690350886688e-01 4.005530733491385019e-04
5.364241264570748235e+00 4.969920516467687954e-01 4.006220441965822128e-04
5.364241264570748235e+00 4.990757342584489775e-01 4.006982430335343285e-04
5.364241264570748235e+00 5.011594168701291041e-01 4.007821604218021706e-04
5.364241264570748235e+00 5.032430994818092307e-01 4.008743090105802102e-04
5.364241264570748235e+00 5.053267820934893573e-01 4.009752240613262170e-04
5.364241264570748235e+00 5.074104647051694839e-01 4.010854640195431393e-04
5.364241264570748235e+00 5.094941473168497215e-01 4.012056110505519729e-04
5.364241264570748235e+00 5.115778299285298480e-01 4.013362715715634355e-04
5.364241264570748235e+00 5.136615125402099746e-01 4.014780768156246964e-04
5.364241264570748235e+00 5.157451951518901012e-01 4.016316833456185387e-04
5.364241264570748235e+00 5.178288777635702278e-01 4.017977736206717709e-04
5.364241264570748235e+00 5.199125603752503544e-01 4.019770565242047271e-04
5.364241264570748235e+00 5.219962429869304810e-01 4.021702679000692415e-04
5.364241264570748235e+00 5.240799255986106076e-01 4.023781710880448294e-04
5.364241264570748235e+00 5.261636082102908452e-01 4.026015574536580396e-04
5.364241264570748235e+00 5.282472908219709717e-01 4.028412468981928908e-04
5.364241264570748235e+00 5.303309734336510983e-01 4.030980883941834205e-04
5.364241264570748235e+00 5.324146560453312249e-01 4.033729604976593673e-04
5.364241264570748235e+00 5.344983386570113515e-01 4.036667718393963317e-04
5.364241264570748235e+00 5.365820212686914781e-01 4.039804616559272634e-04
5.364241264570748235e+00 5.386657038803717157e-01 4.043150002547355034e-04
5.364241264570748235e+00 5.407493864920518423e-01 4.046713895415742922e-04
5.364241264570748235e+00 5.428330691037319689e-01 4.050506634539684735e-04
5.364241264570748235e+00 5.449167517154120954e-01 4.054538884858571073e-04
5.364241264570748235e+00 5.470004343270922220e-01 4.058821641284683993e-04
5.364241264570748235e+00 5.490841169387723486e-01 4.063366233368254413e-04
5.364241264570748235e+00 5.511677995504524752e-01 4.068184329740015754e-04
5.364241264570748235e+00 5.532514821621326018e-01 4.073287942216959382e-04
5.364241264570748235e+00 5.553351647738128394e-01 4.078689430267351296e-04
5.364241264570748235e+00 5.574188473854929660e-01 4.084401505498111559e-04
5.364241264570748235e+00 5.595025299971730925e-01 4.090437235611898525e-04
5.364241264570748235e+00 5.615862126088532191e-01 4.096810048657899641e-04
5.364241264570748235e+00 5.636698952205333457e-01 4.103533736833739234e-04
5.364241264570748235e+00 5.657535778322135833e-01 4.110622460374478639e-04
5.364241264570748235e+00 5.678372604438937099e-01 4.118090751477434565e-04
5.364241264570748235e+00 5.699209430555738365e-01 4.125953517701603395e-04
5.364241264570748235e+00 5.720046256672539631e-01 4.134226045525938448e-04
5.364250541545086293e+00 3.657200471109198214e-01 3.293411978185649446e-04
5.364250541545086293e+00 3.678037297225999480e-01 3.293410788255592288e-04
5.364250541545086293e+00 3.698874123342801301e-01 3.293408116521220463e-04
5.364250541545086293e+00 3.719710949459602567e-01 3.293403841707780492e-04
5.364250541545086293e+00 3.740547775576403833e-01 3.293397841793133888e-04
5.364250541545086293e+00 3.761384601693205099e-01 3.293389994649180918e-04
5.364250541545086293e+00 3.782221427810006920e-01 3.293380179046354397e-04
5.364250541545086293e+00 3.803058253926808185e-01 3.293368275468122239e-04
5.364250541545086293e+00 3.823895080043609451e-01 3.293354167045722054e-04
5.364250541545086293e+00 3.844731906160411272e-01 3.293337740755030362e-04
5.364250541545086293e+00 3.865568732277212538e-01 3.293318888680540663e-04
5.364250541545086293e+00 3.886405558394013804e-01 3.293297508969732397e-04
5.364250541545086293e+00 3.907242384510815070e-01 3.293273507456117807e-04
5.364250541545086293e+00 3.928079210627616891e-01 3.293246799043750761e-04
5.364250541545086293e+00 3.948916036744418157e-01 3.293217309180538786e-04
5.364250541545086293e+00 3.969752862861219422e-01 3.293184975542383093e-04
5.364250541545086293e+00 3.990589688978021243e-01 3.293149749727822891e-04
5.364250541545086293e+00 4.011426515094822509e-01 3.293111599139601038e-04
5.364250541545086293e+00 4.032263341211623775e-01 3.293070508826979404e-04
5.364250541545086293e+00 4.053100167328425041e-01 3.293026483526044729e-04
5.364250541545086293e+00 4.073936993445226862e-01 3.292979550070174654e-04
5.364250541545086293e+00 4.094773819562028128e-01 3.292929759118431087e-04
5.364250541545086293e+00 4.115610645678829393e-01 3.292877187883717525e-04
5.364250541545086293e+00 4.136447471795631214e-01 3.292821942401544201e-04
5.364250541545086293e+00 4.157284297912432480e-01 3.292764160198140126e-04
5.364250541545086293e+00 4.178121124029233746e-01 3.292704012817747328e-04
5.364250541545086293e+00 4.198957950146035012e-01 3.292641708608534711e-04
5.364250541545086293e+00 4.219794776262836833e-01 3.292577495615066222e-04
5.364250541545086293e+00 4.240631602379638099e-01 3.292511664595391008e-04
5.364250541545086293e+00 4.261468428496439365e-01 3.292444551956167894e-04
5.364250541545086293e+00 4.282305254613241186e-01 3.292376543078011559e-04
5.364250541545086293e+00 4.303142080730042451e-01 3.292308075308064555e-04
5.364250541545086293e+00 4.323978906846843717e-01 3.292239641663812443e-04
5.364250541545086293e+00 4.344815732963644983e-01 3.292171794338562035e-04
5.364250541545086293e+00 4.365652559080446804e-01 3.292105147854704639e-04
5.364250541545086293e+00 4.386489385197248070e-01 3.292040382946858777e-04
5.364250541545086293e+00 4.407326211314049891e-01 3.291978250672534362e-04
5.364250541545086293e+00 4.428163037430851157e-01 3.291919575815445485e-04
5.364250541545086293e+00 4.448999863547652422e-01 3.291865261065941915e-04
5.364250541545086293e+00 4.469836689664453688e-01 3.291816290959827772e-04
5.364250541545086293e+00 4.490673515781254954e-01 3.291773736106426364e-04
5.364250541545086293e+00 4.511510341898056775e-01 3.291738757415753813e-04
5.364250541545086293e+00 4.532347168014858041e-01 3.291712610395257257e-04
5.364250541545086293e+00 4.553183994131659862e-01 3.291696649493236634e-04
5.364250541545086293e+00 4.574020820248461128e-01 3.291692332613257066e-04
5.364250541545086293e+00 4.594857646365262394e-01 3.291701225691384268e-04
5.364250541545086293e+00 4.615694472482063659e-01 3.291725007465138870e-04
5.364250541545086293e+00 4.636531298598864925e-01 3.291765473894202841e-04
5.364250541545086293e+00 4.657368124715666746e-01 3.291824543294813920e-04
5.364250541545086293e+00 4.678204950832468012e-01 3.291904261032889216e-04
5.364250541545086293e+00 4.699041776949269833e-01 3.292006804322841177e-04
5.364250541545086293e+00 4.719878603066071099e-01 3.292134487288299392e-04
5.364250541545086293e+00 4.740715429182872365e-01 3.292289766024127486e-04
5.364250541545086293e+00 4.761552255299673631e-01 3.292475243664533756e-04
5.364250541545086293e+00 4.782389081416474896e-01 3.292693675335617797e-04
5.364250541545086293e+00 4.803225907533276717e-01 3.292947973578221792e-04
5.364250541545086293e+00 4.824062733650077983e-01 3.293241213274217217e-04
5.364250541545086293e+00 4.844899559766879804e-01 3.293576637119217509e-04
5.364250541545086293e+00 4.865736385883681070e-01 3.293957660860790271e-04
5.364250541545086293e+00 4.886573212000482336e-01 3.294387878537219177e-04
5.364250541545086293e+00 4.907410038117283602e-01 3.294871067817336813e-04
5.364250541545086293e+00 4.928246864234084867e-01 3.295411195495715037e-04
5.364250541545086293e+00 4.949083690350886688e-01 3.296012422779515030e-04
5.364250541545086293e+00 4.969920516467687954e-01 3.296679110637029003e-04
5.364250541545086293e+00 4.990757342584489775e-01 3.297415824989284724e-04
5.364250541545086293e+00 5.011594168701291041e-01 3.298227342310467445e-04
5.364250541545086293e+00 5.032430994818092307e-01 3.299118654800381207e-04
5.364250541545086293e+00 5.053267820934893573e-01 3.300094975937485175e-04
5.364250541545086293e+00 5.074104647051694839e-01 3.301161745972125915e-04
5.364250541545086293e+00 5.094941473168497215e-01 3.302324637155917690e-04
5.364250541545086293e+00 5.115778299285298480e-01 3.303589559064537616e-04
5.364250541545086293e+00 5.136615125402099746e-01 3.304962664417921336e-04
5.364250541545086293e+00 5.157451951518901012e-01 3.306450353907707885e-04
5.364250541545086293e+00 5.178288777635702278e-01 3.308059281922431601e-04
5.364250541545086293e+00 5.199125603752503544e-01 3.309796361666777847e-04
5.364250541545086293e+00 5.219962429869304810e-01 3.311668770471518433e-04
5.364250541545086293e+00 5.240799255986106076e-01 3.313683955088232453e-04
5.364250541545086293e+00 5.261636082102908452e-01 3.315849636918005152e-04
5.364250541545086293e+00 5.282472908219709717e-01 3.318173817049997862e-04
5.364250541545086293e+00 5.303309734336510983e-01 3.320664781534768840e-04
5.364250541545086293e+00 5.324146560453312249e-01 3.323331106335075951e-04
5.364250541545086293e+00 5.344983386570113515e-01 3.326181662458256648e-04
5.364250541545086293e+00 5.365820212686914781e-01 3.329225620791128356e-04
5.364250541545086293e+00 5.386657038803717157e-01 3.332472457145934232e-04
5.364250541545086293e+00 5.407493864920518423e-01 3.335931956984437537e-04
5.364250541545086293e+00 5.428330691037319689e-01 3.339614220207772887e-04
5.364250541545086293e+00 5.449167517154120954e-01 3.343529665949183634e-04
5.364250541545086293e+00 5.470004343270922220e-01 3.347689037122731368e-04
5.364250541545086293e+00 5.490841169387723486e-01 3.352103404912244733e-04
5.364250541545086293e+00 5.511677995504524752e-01 3.356784173475393473e-04
5.364250541545086293e+00 5.532514821621326018e-01 3.361743084045257235e-04
5.364250541545086293e+00 5.553351647738128394e-01 3.366992219434919963e-04
5.364250541545086293e+00 5.574188473854929660e-01 3.372544008210417695e-04
5.364250541545086293e+00 5.595025299971730925e-01 3.378411228704218650e-04
5.364250541545086293e+00 5.615862126088532191e-01 3.384607012905665882e-04
5.364250541545086293e+00 5.636698952205333457e-01 3.391144850384281021e-04
5.364250541545086293e+00 5.657535778322135833e-01 3.398038592124419843e-04
5.364250541545086293e+00 5.678372604438937099e-01 3.405302454151671048e-04
5.364250541545086293e+00 5.699209430555738365e-01 3.412951021279378655e-04
5.364250541545086293e+00 5.720046256672539631e-01 3.420999250483230491e-04
5.364259818519425238e+00 3.657200471109198214e-01 2.656287548531845828e-04
5.364259818519425238e+00 3.678037297225999480e-01 2.656288340656021867e-04
5.364259818519425238e+00 3.698874123342801301e-01 2.656287758304316489e-04
5.364259818519425238e+00 3.719710949459602567e-01 2.656285682725111996e-04
5.364259818519425238e+00 3.740547775576403833e-01 2.656281994234147513e-04
5.364259818519425238e+00 3.761384601693205099e-01 2.656276572657486051e-04
5.364259818519425238e+00 3.782221427810006920e-01 2.656269298540260061e-04
5.364259818519425238e+00 3.803058253926808185e-01 2.656260053638687265e-04
5.364259818519425238e+00 3.823895080043609451e-01 2.656248722162804867e-04
5.364259818519425238e+00 3.844731906160411272e-01 2.656235191732276169e-04
5.364259818519425238e+00 3.865568732277212538e-01 2.656219354502131237e-04
5.364259818519425238e+00 3.886405558394013804e-01 2.656201108378084355e-04
5.364259818519425238e+00 3.907242384510815070e-01 2.656180358327740482e-04
5.364259818519425238e+00 3.928079210627616891e-01 2.656157017895284782e-04
5.364259818519425238e+00 3.948916036744418157e-01 2.656131010326174863e-04
5.364259818519425238e+00 3.969752862861219422e-01 2.656102270645987855e-04
5.364259818519425238e+00 3.990589688978021243e-01 2.656070747041244578e-04
5.364259818519425238e+00 4.011426515094822509e-01 2.656036402559339344e-04
5.364259818519425238e+00 4.032263341211623775e-01 2.655999217269232370e-04
5.364259818519425238e+00 4.053100167328425041e-01 2.655959190040888462e-04
5.364259818519425238e+00 4.073936993445226862e-01 2.655916340511678235e-04
5.364259818519425238e+00 4.094773819562028128e-01 2.655870711627141933e-04
5.364259818519425238e+00 4.115610645678829393e-01 2.655822371520599181e-04
5.364259818519425238e+00 4.136447471795631214e-01 2.655771416177511311e-04
5.364259818519425238e+00 4.157284297912432480e-01 2.655717971683305145e-04
5.364259818519425238e+00 4.178121124029233746e-01 2.655662196951608925e-04
5.364259818519425238e+00 4.198957950146035012e-01 2.655604286530747040e-04
5.364259818519425238e+00 4.219794776262836833e-01 2.655544473112099761e-04
5.364259818519425238e+00 4.240631602379638099e-01 2.655483030486104567e-04
5.364259818519425238e+00 4.261468428496439365e-01 2.655420276797543894e-04
5.364259818519425238e+00 4.282305254613241186e-01 2.655356577379279904e-04
5.364259818519425238e+00 4.303142080730042451e-01 2.655292347956119065e-04
5.364259818519425238e+00 4.323978906846843717e-01 2.655228058060807392e-04
5.364259818519425238e+00 4.344815732963644983e-01 2.655164234481178619e-04
5.364259818519425238e+00 4.365652559080446804e-01 2.655101464454976529e-04
5.364259818519425238e+00 4.386489385197248070e-01 2.655040399668560621e-04
5.364259818519425238e+00 4.407326211314049891e-01 2.654981759611355530e-04
5.364259818519425238e+00 4.428163037430851157e-01 2.654926335528789267e-04
5.364259818519425238e+00 4.448999863547652422e-01 2.654874994377917023e-04
5.364259818519425238e+00 4.469836689664453688e-01 2.654828682449329714e-04
5.364259818519425238e+00 4.490673515781254954e-01 2.654788430000504977e-04
5.364259818519425238e+00 4.511510341898056775e-01 2.654755354767986326e-04
5.364259818519425238e+00 4.532347168014858041e-01 2.654730666712411301e-04
5.364259818519425238e+00 4.553183994131659862e-01 2.654715671879811860e-04
5.364259818519425238e+00 4.574020820248461128e-01 2.654711777388168623e-04
5.364259818519425238e+00 4.594857646365262394e-01 2.654720495133982595e-04
5.364259818519425238e+00 4.615694472482063659e-01 2.654743446966863142e-04
5.364259818519425238e+00 4.636531298598864925e-01 2.654782368844792986e-04
5.364259818519425238e+00 4.657368124715666746e-01 2.654839115994370559e-04
5.364259818519425238e+00 4.678204950832468012e-01 2.654915667132314873e-04
5.364259818519425238e+00 4.699041776949269833e-01 2.655014129590070691e-04
5.364259818519425238e+00 4.719878603066071099e-01 2.655136744071821082e-04
5.364259818519425238e+00 4.740715429182872365e-01 2.655285889719331913e-04
5.364259818519425238e+00 4.761552255299673631e-01 2.655464088921903653e-04
5.364259818519425238e+00 4.782389081416474896e-01 2.655674012502075667e-04
5.364259818519425238e+00 4.803225907533276717e-01 2.655918484665267180e-04
5.364259818519425238e+00 4.824062733650077983e-01 2.656200488162498109e-04
5.364259818519425238e+00 4.844899559766879804e-01 2.656523169290699667e-04
5.364259818519425238e+00 4.865736385883681070e-01 2.656889843364094550e-04
5.364259818519425238e+00 4.886573212000482336e-01 2.657303999524524962e-04
5.364259818519425238e+00 4.907410038117283602e-01 2.657769306403829105e-04
5.364259818519425238e+00 4.928246864234084867e-01 2.658289617128921194e-04
5.364259818519425238e+00 4.949083690350886688e-01 2.658868974655782076e-04
5.364259818519425238e+00 4.969920516467687954e-01 2.659511617146700859e-04
5.364259818519425238e+00 4.990757342584489775e-01 2.660221983297278935e-04
5.364259818519425238e+00 5.011594168701291041e-01 2.661004717654833038e-04
5.364259818519425238e+00 5.032430994818092307e-01 2.661864675833708013e-04
5.364259818519425238e+00 5.053267820934893573e-01 2.662806930034335878e-04
5.364259818519425238e+00 5.074104647051694839e-01 2.663836774286701533e-04
5.364259818519425238e+00 5.094941473168497215e-01 2.664959729829946859e-04
5.364259818519425238e+00 5.115778299285298480e-01 2.666181550356809494e-04
5.364259818519425238e+00 5.136615125402099746e-01 2.667508227268094827e-04
5.364259818519425238e+00 5.157451951518901012e-01 2.668945994837765810e-04
5.364259818519425238e+00 5.178288777635702278e-01 2.670501335576955693e-04
5.364259818519425238e+00 5.199125603752503544e-01 2.672180985448523475e-04
5.364259818519425238e+00 5.219962429869304810e-01 2.673991938972398769e-04
5.364259818519425238e+00 5.240799255986106076e-01 2.675941454532974233e-04
5.364259818519425238e+00 5.261636082102908452e-01 2.678037059474548958e-04
5.364259818519425238e+00 5.282472908219709717e-01 2.680286555124245765e-04
5.364259818519425238e+00 5.303309734336510983e-01 2.682698021959812077e-04
5.364259818519425238e+00 5.324146560453312249e-01 2.685279824493204772e-04
5.364259818519425238e+00 5.344983386570113515e-01 2.688040616337701192e-04
5.364259818519425238e+00 5.365820212686914781e-01 2.690989345064835939e-04
5.364259818519425238e+00 5.386657038803717157e-01 2.694135257025316132e-04
5.364259818519425238e+00 5.407493864920518423e-01 2.697487902100893049e-04
5.364259818519425238e+00 5.428330691037319689e-01 2.701057138496659325e-04
5.364259818519425238e+00 5.449167517154120954e-01 2.704853137403620284e-04
5.364259818519425238e+00 5.470004343270922220e-01 2.708886387404347293e-04
5.364259818519425238e+00 5.490841169387723486e-01 2.713167699211112022e-04
5.364259818519425238e+00 5.511677995504524752e-01 2.717708209711629133e-04
5.364259818519425238e+00 5.532514821621326018e-01 2.722519386500240734e-04
5.364259818519425238e+00 5.553351647738128394e-01 2.727613032040295915e-04
5.364259818519425238e+00 5.574188473854929660e-01 2.733001287987546230e-04
5.364259818519425238e+00 5.595025299971730925e-01 2.738696639227312891e-04
5.364259818519425238e+00 5.615862126088532191e-01 2.744711917886369823e-04
5.364259818519425238e+00 5.636698952205333457e-01 2.751060307190148478e-04
5.364259818519425238e+00 5.657535778322135833e-01 2.757755345335018474e-04
5.364259818519425238e+00 5.678372604438937099e-01 2.764810929176960233e-04
5.364259818519425238e+00 5.699209430555738365e-01 2.772241317970718056e-04
5.364259818519425238e+00 5.720046256672539631e-01 2.780061136624219437e-04
5.364269095493764183e+00 3.657200471109198214e-01 2.090479428564868069e-04
5.364269095493764183e+00 3.678037297225999480e-01 2.090482182123461772e-04
5.364269095493764183e+00 3.698874123342801301e-01 2.090483666630537686e-04
5.364269095493764183e+00 3.719710949459602567e-01 2.090483765707584437e-04
5.364269095493764183e+00 3.740547775576403833e-01 2.090482361662675942e-04
5.364269095493764183e+00 3.761384601693205099e-01 2.090479336275580962e-04
5.364269095493764183e+00 3.782221427810006920e-01 2.090474571465099568e-04
5.364269095493764183e+00 3.803058253926808185e-01 2.090467950239073612e-04
5.364269095493764183e+00 3.823895080043609451e-01 2.090459357590719700e-04
5.364269095493764183e+00 3.844731906160411272e-01 2.090448681464492596e-04
5.364269095493764183e+00 3.865568732277212538e-01 2.090435813919640153e-04
5.364269095493764183e+00 3.886405558394013804e-01 2.090420652291485209e-04
5.364269095493764183e+00 3.907242384510815070e-01 2.090403100389741939e-04
5.364269095493764183e+00 3.928079210627616891e-01 2.090383069909264541e-04
5.364269095493764183e+00 3.948916036744418157e-01 2.090360481892517247e-04
5.364269095493764183e+00 3.969752862861219422e-01 2.090335268186660999e-04
5.364269095493764183e+00 3.990589688978021243e-01 2.090307373133505338e-04
5.364269095493764183e+00 4.011426515094822509e-01 2.090276755262529670e-04
5.364269095493764183e+00 4.032263341211623775e-01 2.090243389148060602e-04
5.364269095493764183e+00 4.053100167328425041e-01 2.090207267275317235e-04
5.364269095493764183e+00 4.073936993445226862e-01 2.090168402078699324e-04
5.364269095493764183e+00 4.094773819562028128e-01 2.090126828057304784e-04
5.364269095493764183e+00 4.115610645678829393e-01 2.090082603961517730e-04
5.364269095493764183e+00 4.136447471795631214e-01 2.090035815224425633e-04
5.364269095493764183e+00 4.157284297912432480e-01 2.089986576176214165e-04
5.364269095493764183e+00 4.178121124029233746e-01 2.089935032715406081e-04
5.364269095493764183e+00 4.198957950146035012e-01 2.089881364911361412e-04
5.364269095493764183e+00 4.219794776262836833e-01 2.089825789692520430e-04
5.364269095493764183e+00 4.240631602379638099e-01 2.089768563608403532e-04
5.364269095493764183e+00 4.261468428496439365e-01 2.089709985965787454e-04
5.364269095493764183e+00 4.282305254613241186e-01 2.089650401488294133e-04
5.364269095493764183e+00 4.303142080730042451e-01 2.089590204020215871e-04
5.364269095493764183e+00 4.323978906846843717e-01 2.089529839007456681e-04
5.364269095493764183e+00 4.344815732963644983e-01 2.089469807351066529e-04
5.364269095493764183e+00 4.365652559080446804e-01 2.089410668780282388e-04
5.364269095493764183e+00 4.386489385197248070e-01 2.089353045069904417e-04
5.364269095493764183e+00 4.407326211314049891e-01 2.089297623954309983e-04
5.364269095493764183e+00 4.428163037430851157e-01 2.089245162715265406e-04
5.364269095493764183e+00 4.448999863547652422e-01 2.089196491767866641e-04
5.364269095493764183e+00 4.469836689664453688e-01 2.089152519021236461e-04
5.364269095493764183e+00 4.490673515781254954e-01 2.089114233363772576e-04
5.364269095493764183e+00 4.511510341898056775e-01 2.089082708959424234e-04
5.364269095493764183e+00 4.532347168014858041e-01 2.089059109353863465e-04
5.364269095493764183e+00 4.553183994131659862e-01 2.089044691665251465e-04
5.364269095493764183e+00 4.574020820248461128e-01 2.089040810928357791e-04
5.364269095493764183e+00 4.594857646365262394e-01 2.089048924437692932e-04
5.364269095493764183e+00 4.615694472482063659e-01 2.089070596057490041e-04
5.364269095493764183e+00 4.636531298598864925e-01 2.089107500951855126e-04
5.364269095493764183e+00 4.657368124715666746e-01 2.089161429918421796e-04
5.364269095493764183e+00 4.678204950832468012e-01 2.089234294280438702e-04
5.364269095493764183e+00 4.699041776949269833e-01 2.089328130468499770e-04
5.364269095493764183e+00 4.719878603066071099e-01 2.089445104630409476e-04
5.364269095493764183e+00 4.740715429182872365e-01 2.089587517812408304e-04
5.364269095493764183e+00 4.761552255299673631e-01 2.089757810667860886e-04
5.364269095493764183e+00 4.782389081416474896e-01 2.089958568118320558e-04
5.364269095493764183e+00 4.803225907533276717e-01 2.090192524832714446e-04
5.364269095493764183e+00 4.824062733650077983e-01 2.090462569826770042e-04
5.364269095493764183e+00 4.844899559766879804e-01 2.090771751705015891e-04
5.364269095493764183e+00 4.865736385883681070e-01 2.091123283869819811e-04
5.364269095493764183e+00 4.886573212000482336e-01 2.091520549349637969e-04
5.364269095493764183e+00 4.907410038117283602e-01 2.091967106413265809e-04
5.364269095493764183e+00 4.928246864234084867e-01 2.092466693207038775e-04
5.364269095493764183e+00 4.949083690350886688e-01 2.093023233580730883e-04
5.364269095493764183e+00 4.969920516467687954e-01 2.093640841715133972e-04
5.364269095493764183e+00 4.990757342584489775e-01 2.094323827723218511e-04
5.364269095493764183e+00 5.011594168701291041e-01 2.095076702794514611e-04
5.364269095493764183e+00 5.032430994818092307e-01 2.095904184453007118e-04
5.364269095493764183e+00 5.053267820934893573e-01 2.096811201721343154e-04
5.364269095493764183e+00 5.074104647051694839e-01 2.097802900528194234e-04
5.364269095493764183e+00 5.094941473168497215e-01 2.098884648854301260e-04
5.364269095493764183e+00 5.115778299285298480e-01 2.100062041951258093e-04
5.364269095493764183e+00 5.136615125402099746e-01 2.101340907678766448e-04
5.364269095493764183e+00 5.157451951518901012e-01 2.102727311575272183e-04
5.364269095493764183e+00 5.178288777635702278e-01 2.104227562216462964e-04
5.364269095493764183e+00 5.199125603752503544e-01 2.105848216191078882e-04
5.364269095493764183e+00 5.219962429869304810e-01 2.107596083346878870e-04
5.364269095493764183e+00 5.240799255986106076e-01 2.109478231956775970e-04
5.364269095493764183e+00 5.261636082102908452e-01 2.111501993514444328e-04
5.364269095493764183e+00 5.282472908219709717e-01 2.113674967762749126e-04
5.364269095493764183e+00 5.303309734336510983e-01 2.116005027736637327e-04
5.364269095493764183e+00 5.324146560453312249e-01 2.118500324657143340e-04
5.364269095493764183e+00 5.344983386570113515e-01 2.121169292810531903e-04
5.364269095493764183e+00 5.365820212686914781e-01 2.124020654373632005e-04
5.364269095493764183e+00 5.386657038803717157e-01 2.127063424237035476e-04
5.364269095493764183e+00 5.407493864920518423e-01 2.130306914582964751e-04
5.364269095493764183e+00 5.428330691037319689e-01 2.133760739448359160e-04
5.364269095493764183e+00 5.449167517154120954e-01 2.137434819480808258e-04
5.364269095493764183e+00 5.470004343270922220e-01 2.141339386314744162e-04
5.364269095493764183e+00 5.490841169387723486e-01 2.145484987269366268e-04
5.364269095493764183e+00 5.511677995504524752e-01 2.149882489577225697e-04
5.364269095493764183e+00 5.532514821621326018e-01 2.154543084765423388e-04
5.364269095493764183e+00 5.553351647738128394e-01 2.159478292876538716e-04
5.364269095493764183e+00 5.574188473854929660e-01 2.164699966538830977e-04
5.364269095493764183e+00 5.595025299971730925e-01 2.170220295029379990e-04
5.364269095493764183e+00 5.615862126088532191e-01 2.176051808287930212e-04
5.364269095493764183e+00 5.636698952205333457e-01 2.182207380758128233e-04
5.364269095493764183e+00 5.657535778322135833e-01 2.188700235022680808e-04
5.364269095493764183e+00 5.678372604438937099e-01 2.195543945765577394e-04
5.364269095493764183e+00 5.699209430555738365e-01 2.202752442942843740e-04
5.364269095493764183e+00 5.720046256672539631e-01 2.210340015720979731e-04
5.364278372468103129e+00 3.657200471109198214e-01 1.594903857869543631e-04
5.364278372468103129e+00 3.678037297225999480e-01 1.594908554942782615e-04
5.364278372468103129e+00 3.698874123342801301e-01 1.594912086825971847e-04
5.364278372468103129e+00 3.719710949459602567e-01 1.594914339343018702e-04
5.364278372468103129e+00 3.740547775576403833e-01 1.594915196800503979e-04
5.364278372468103129e+00 3.761384601693205099e-01 1.594914542625278976e-04
5.364278372468103129e+00 3.782221427810006920e-01 1.594912260136064795e-04
5.364278372468103129e+00 3.803058253926808185e-01 1.594908233368340464e-04
5.364278372468103129e+00 3.823895080043609451e-01 1.594902347894608559e-04
5.364278372468103129e+00 3.844731906160411272e-01 1.594894491930028255e-04
5.364278372468103129e+00 3.865568732277212538e-01 1.594884557234563151e-04
5.364278372468103129e+00 3.886405558394013804e-01 1.594872440328680364e-04
5.364278372468103129e+00 3.907242384510815070e-01 1.594858043711770419e-04
5.364278372468103129e+00 3.928079210627616891e-01 1.594841277146209356e-04
5.364278372468103129e+00 3.948916036744418157e-01 1.594822059039140518e-04
5.364278372468103129e+00 3.969752862861219422e-01 1.594800317960937369e-04
5.364278372468103129e+00 3.990589688978021243e-01 1.594775994165249517e-04
5.364278372468103129e+00 4.011426515094822509e-01 1.594749041364281589e-04
5.364278372468103129e+00 4.032263341211623775e-01 1.594719428321191587e-04
5.364278372468103129e+00 4.053100167328425041e-01 1.594687140939693795e-04
5.364278372468103129e+00 4.073936993445226862e-01 1.594652183929421503e-04
5.364278372468103129e+00 4.094773819562028128e-01 1.594614583191803338e-04
5.364278372468103129e+00 4.115610645678829393e-01 1.594574387679396259e-04
5.364278372468103129e+00 4.136447471795631214e-01 1.594531671910420637e-04
5.364278372468103129e+00 4.157284297912432480e-01 1.594486537995677027e-04
5.364278372468103129e+00 4.178121124029233746e-01 1.594439118510662505e-04
5.364278372468103129e+00 4.198957950146035012e-01 1.594389578571065390e-04
5.364278372468103129e+00 4.219794776262836833e-01 1.594338118910887316e-04
5.364278372468103129e+00 4.240631602379638099e-01 1.594284978400775177e-04
5.364278372468103129e+00 4.261468428496439365e-01 1.594230436821140594e-04
5.364278372468103129e+00 4.282305254613241186e-01 1.594174818159064763e-04
5.364278372468103129e+00 4.303142080730042451e-01 1.594118493164818173e-04
5.364278372468103129e+00 4.323978906846843717e-01 1.594061882988850138e-04
5.364278372468103129e+00 4.344815732963644983e-01 1.594005462066796293e-04
5.364278372468103129e+00 4.365652559080446804e-01 1.593949761676950294e-04
5.364278372468103129e+00 4.386489385197248070e-01 1.593895373121894938e-04
5.364278372468103129e+00 4.407326211314049891e-01 1.593842951585866627e-04
5.364278372468103129e+00 4.428163037430851157e-01 1.593793219338310405e-04
5.364278372468103129e+00 4.448999863547652422e-01 1.593746969838428151e-04
5.364278372468103129e+00 4.469836689664453688e-01 1.593705071290618214e-04
5.364278372468103129e+00 4.490673515781254954e-01 1.593668470538880824e-04
5.364278372468103129e+00 4.511510341898056775e-01 1.593638197088705901e-04
5.364278372468103129e+00 4.532347168014858041e-01 1.593615367249303770e-04
5.364278372468103129e+00 4.553183994131659862e-01 1.593601187990499081e-04
5.364278372468103129e+00 4.574020820248461128e-01 1.593596961384109983e-04
5.364278372468103129e+00 4.594857646365262394e-01 1.593604088776765816e-04
5.364278372468103129e+00 4.615694472482063659e-01 1.593624075034833735e-04
5.364278372468103129e+00 4.636531298598864925e-01 1.593658533282209266e-04
5.364278372468103129e+00 4.657368124715666746e-01 1.593709189032148181e-04
5.364278372468103129e+00 4.678204950832468012e-01 1.593777884932108166e-04
5.364278372468103129e+00 4.699041776949269833e-01 1.593866585403490104e-04
5.364278372468103129e+00 4.719878603066071099e-01 1.593977381161818419e-04
5.364278372468103129e+00 4.740715429182872365e-01 1.594112494211833147e-04
5.364278372468103129e+00 4.761552255299673631e-01 1.594274282319302664e-04
5.364278372468103129e+00 4.782389081416474896e-01 1.594465244038433384e-04
5.364278372468103129e+00 4.803225907533276717e-01 1.594688023530749428e-04
5.364278372468103129e+00 4.824062733650077983e-01 1.594945415575013323e-04
5.364278372468103129e+00 4.844899559766879804e-01 1.595240370432175596e-04
5.364278372468103129e+00 4.865736385883681070e-01 1.595575998807050911e-04
5.364278372468103129e+00 4.886573212000482336e-01 1.595955577033279695e-04
5.364278372468103129e+00 4.907410038117283602e-01 1.596382551976552495e-04
5.364278372468103129e+00 4.928246864234084867e-01 1.596860546205397557e-04
5.364278372468103129e+00 4.949083690350886688e-01 1.597393363065820258e-04
5.364278372468103129e+00 4.969920516467687954e-01 1.597984991830218805e-04
5.364278372468103129e+00 4.990757342584489775e-01 1.598639612936738914e-04
5.364278372468103129e+00 5.011594168701291041e-01 1.599361603079546904e-04
5.364278372468103129e+00 5.032430994818092307e-01 1.600155540403340427e-04
5.364278372468103129e+00 5.053267820934893573e-01 1.601026209546209942e-04
5.364278372468103129e+00 5.074104647051694839e-01 1.601978607118812142e-04
5.364278372468103129e+00 5.094941473168497215e-01 1.603017946540649717e-04
5.364278372468103129e+00 5.115778299285298480e-01 1.604149663286401253e-04
5.364278372468103129e+00 5.136615125402099746e-01 1.605379420164384987e-04
5.364278372468103129e+00 5.157451951518901012e-01 1.606713112216387723e-04
5.364278372468103129e+00 5.178288777635702278e-01 1.608156872075142260e-04
5.364278372468103129e+00 5.199125603752503544e-01 1.609717074860299258e-04
5.364278372468103129e+00 5.219962429869304810e-01 1.611400343353338574e-04
5.364278372468103129e+00 5.240799255986106076e-01 1.613213552891678464e-04
5.364278372468103129e+00 5.261636082102908452e-01 1.615163836598850335e-04
5.364278372468103129e+00 5.282472908219709717e-01 1.617258590067333535e-04
5.364278372468103129e+00 5.303309734336510983e-01 1.619505476402741725e-04
5.364278372468103129e+00 5.324146560453312249e-01 1.621912430990348321e-04
5.364278372468103129e+00 5.344983386570113515e-01 1.624487666273470132e-04
5.364278372468103129e+00 5.365820212686914781e-01 1.627239676754329548e-04
5.364278372468103129e+00 5.386657038803717157e-01 1.630177243229648351e-04
5.364278372468103129e+00 5.407493864920518423e-01 1.633309437803864394e-04
5.364278372468103129e+00 5.428330691037319689e-01 1.636645628357821824e-04
5.364278372468103129e+00 5.449167517154120954e-01 1.640195483043904192e-04
5.364278372468103129e+00 5.470004343270922220e-01 1.643968974921470910e-04
5.364278372468103129e+00 5.490841169387723486e-01 1.647976386199311624e-04
5.364278372468103129e+00 5.511677995504524752e-01 1.652228312603346797e-04
5.364278372468103129e+00 5.532514821621326018e-01 1.656735667695053490e-04
5.364278372468103129e+00 5.553351647738128394e-01 1.661509686964916734e-04
5.364278372468103129e+00 5.574188473854929660e-01 1.666561931934469154e-04
5.364278372468103129e+00 5.595025299971730925e-01 1.671904294229594888e-04
5.364278372468103129e+00 5.615862126088532191e-01 1.677548999401257503e-04
5.364278372468103129e+00 5.636698952205333457e-01 1.683508610814721024e-04
5.364278372468103129e+00 5.657535778322135833e-01 1.689796033390673555e-04
5.364278372468103129e+00 5.678372604438937099e-01 1.696424517199395161e-04
5.364278372468103129e+00 5.699209430555738365e-01 1.703407661102247913e-04
5.364278372468103129e+00 5.720046256672539631e-01 1.710759416025356590e-04
5.364287649442442074e+00 3.657200471109198214e-01 1.168473496260598619e-04
5.364287649442442074e+00 3.678037297225999480e-01 1.168480119258895599e-04
5.364287649442442074e+00 3.698874123342801301e-01 1.168485679384259195e-04
5.364287649442442074e+00 3.719710949459602567e-01 1.168490064592474220e-04
5.364287649442442074e+00 3.740547775576403833e-01 1.168493160953545544e-04
5.364287649442442074e+00 3.761384601693205099e-01 1.168494853547512004e-04
5.364287649442442074e+00 3.782221427810006920e-01 1.168495026907578676e-04
5.364287649442442074e+00 3.803058253926808185e-01 1.168493565926346579e-04
5.364287649442442074e+00 3.823895080043609451e-01 1.168490356728393219e-04
5.364287649442442074e+00 3.844731906160411272e-01 1.168485287511724204e-04
5.364287649442442074e+00 3.865568732277212538e-01 1.168478249675456256e-04
5.364287649442442074e+00 3.886405558394013804e-01 1.168469138755595226e-04
5.364287649442442074e+00 3.907242384510815070e-01 1.168457855813393294e-04
5.364287649442442074e+00 3.928079210627616891e-01 1.168444308439580120e-04
5.364287649442442074e+00 3.948916036744418157e-01 1.168428412303271685e-04
5.364287649442442074e+00 3.969752862861219422e-01 1.168410092487461526e-04
5.364287649442442074e+00 3.990589688978021243e-01 1.168389285066496542e-04
5.364287649442442074e+00 4.011426515094822509e-01 1.168365938615500277e-04
5.364287649442442074e+00 4.032263341211623775e-01 1.168340015986954055e-04
5.364287649442442074e+00 4.053100167328425041e-01 1.168311496254938593e-04
5.364287649442442074e+00 4.073936993445226862e-01 1.168280376296889836e-04
5.364287649442442074e+00 4.094773819562028128e-01 1.168246673042421148e-04
5.364287649442442074e+00 4.115610645678829393e-01 1.168210425427492697e-04
5.364287649442442074e+00 4.136447471795631214e-01 1.168171696696284750e-04
5.364287649442442074e+00 4.157284297912432480e-01 1.168130576504036646e-04
5.364287649442442074e+00 4.178121124029233746e-01 1.168087183487809960e-04
5.364287649442442074e+00 4.198957950146035012e-01 1.168041667693033519e-04
5.364287649442442074e+00 4.219794776262836833e-01 1.167994213058126831e-04
5.364287649442442074e+00 4.240631602379638099e-01 1.167945040126250317e-04
5.364287649442442074e+00 4.261468428496439365e-01 1.167894408940735247e-04
5.364287649442442074e+00 4.282305254613241186e-01 1.167842621802679323e-04
5.364287649442442074e+00 4.303142080730042451e-01 1.167790026240870925e-04
5.364287649442442074e+00 4.323978906846843717e-01 1.167737018081617845e-04
5.364287649442442074e+00 4.344815732963644983e-01 1.167684044653809780e-04
5.364287649442442074e+00 4.365652559080446804e-01 1.167631608025152716e-04
5.364287649442442074e+00 4.386489385197248070e-01 1.167580268326336585e-04
5.364287649442442074e+00 4.407326211314049891e-01 1.167530647206256806e-04
5.364287649442442074e+00 4.428163037430851157e-01 1.167483431281380999e-04
5.364287649442442074e+00 4.448999863547652422e-01 1.167439376044333464e-04
5.364287649442442074e+00 4.469836689664453688e-01 1.167399309119445300e-04
5.364287649442442074e+00 4.490673515781254954e-01 1.167364134446073414e-04
5.364287649442442074e+00 4.511510341898056775e-01 1.167334835992990966e-04
5.364287649442442074e+00 4.532347168014858041e-01 1.167312481639594520e-04
5.364287649442442074e+00 4.553183994131659862e-01 1.167298227445205428e-04
5.364287649442442074e+00 4.574020820248461128e-01 1.167293321472912112e-04
5.364287649442442074e+00 4.594857646365262394e-01 1.167299108292902185e-04
5.364287649442442074e+00 4.615694472482063659e-01 1.167317032937228782e-04
5.364287649442442074e+00 4.636531298598864925e-01 1.167348645449176004e-04
5.364287649442442074e+00 4.657368124715666746e-01 1.167395605239716471e-04
5.364287649442442074e+00 4.678204950832468012e-01 1.167459685463397907e-04
5.364287649442442074e+00 4.699041776949269833e-01 1.167542777640791126e-04
5.364287649442442074e+00 4.719878603066071099e-01 1.167646896208047791e-04
5.364287649442442074e+00 4.740715429182872365e-01 1.167774183168611955e-04
5.364287649442442074e+00 4.761552255299673631e-01 1.167926912762165965e-04
5.364287649442442074e+00 4.782389081416474896e-01 1.168107496125594453e-04
5.364287649442442074e+00 4.803225907533276717e-01 1.168318486118995756e-04
5.364287649442442074e+00 4.824062733650077983e-01 1.168562582261656503e-04
5.364287649442442074e+00 4.844899559766879804e-01 1.168842635392875075e-04
5.364287649442442074e+00 4.865736385883681070e-01 1.169161652780346022e-04
5.364287649442442074e+00 4.886573212000482336e-01 1.169522802928409810e-04
5.364287649442442074e+00 4.907410038117283602e-01 1.169929420560615168e-04
5.364287649442442074e+00 4.928246864234084867e-01 1.170385011682038335e-04
5.364287649442442074e+00 4.949083690350886688e-01 1.170893258496376403e-04
5.364287649442442074e+00 4.969920516467687954e-01 1.171458024572458520e-04
5.364287649442442074e+00 4.990757342584489775e-01 1.172083359681155038e-04
5.364287649442442074e+00 5.011594168701291041e-01 1.172773505115081328e-04
5.364287649442442074e+00 5.032430994818092307e-01 1.173532898593645780e-04
5.364287649442442074e+00 5.053267820934893573e-01 1.174366179332726848e-04
5.364287649442442074e+00 5.074104647051694839e-01 1.175278193198268966e-04
5.364287649442442074e+00 5.094941473168497215e-01 1.176273997883604203e-04
5.364287649442442074e+00 5.115778299285298480e-01 1.177358867833179165e-04
5.364287649442442074e+00 5.136615125402099746e-01 1.178538299452320035e-04
5.364287649442442074e+00 5.157451951518901012e-01 1.179818015977551949e-04
5.364287649442442074e+00 5.178288777635702278e-01 1.181203972591886395e-04
5.364287649442442074e+00 5.199125603752503544e-01 1.182702361318704767e-04
5.364287649442442074e+00 5.219962429869304810e-01 1.184319616126961600e-04
5.364287649442442074e+00 5.240799255986106076e-01 1.186062417724601615e-04
5.364287649442442074e+00 5.261636082102908452e-01 1.187937698654094993e-04
5.364287649442442074e+00 5.282472908219709717e-01 1.189952648068342650e-04
5.364287649442442074e+00 5.303309734336510983e-01 1.192114716718109237e-04
5.364287649442442074e+00 5.324146560453312249e-01 1.194431621646541023e-04
5.364287649442442074e+00 5.344983386570113515e-01 1.196911351121964043e-04
5.364287649442442074e+00 5.365820212686914781e-01 1.199562169327685301e-04
5.364287649442442074e+00 5.386657038803717157e-01 1.202392620901324459e-04
5.364287649442442074e+00 5.407493864920518423e-01 1.205411535775144312e-04
5.364287649442442074e+00 5.428330691037319689e-01 1.208628033483088239e-04
5.364287649442442074e+00 5.449167517154120954e-01 1.212051527891833802e-04
5.364287649442442074e+00 5.470004343270922220e-01 1.215691731424716068e-04
5.364287649442442074e+00 5.490841169387723486e-01 1.219558659316467343e-04
5.364287649442442074e+00 5.511677995504524752e-01 1.223662633852343586e-04
5.364287649442442074e+00 5.532514821621326018e-01 1.228014288602296829e-04
5.364287649442442074e+00 5.553351647738128394e-01 1.232624572485975327e-04
5.364287649442442074e+00 5.574188473854929660e-01 1.237504753894727951e-04
5.364287649442442074e+00 5.595025299971730925e-01 1.242666424649386094e-04
5.364287649442442074e+00 5.615862126088532191e-01 1.248121503772117919e-04
5.364287649442442074e+00 5.636698952205333457e-01 1.253882241453300767e-04
5.364287649442442074e+00 5.657535778322135833e-01 1.259961222616448097e-04
5.364287649442442074e+00 5.678372604438937099e-01 1.266371370627170252e-04
5.364287649442442074e+00 5.699209430555738365e-01 1.273125950743751148e-04
5.364287649442442074e+00 5.720046256672539631e-01 1.280238573553174684e-04
5.364296926416781019e+00 3.657200471109198214e-01 8.100975734415713741e-05
5.364296926416781019e+00 3.678037297225999480e-01 8.101061059241995320e-05
5.364296926416781019e+00 3.698874123342801301e-01 8.101136764316717168e-05
5.364296926416781019e+00 3.719710949459602567e-01 8.101201749353539113e-05
5.364296926416781019e+00 3.740547775576403833e-01 8.101254893145675698e-05
5.364296926416781019e+00 3.761384601693205099e-01 8.101295059705989233e-05
5.364296926416781019e+00 3.782221427810006920e-01 8.101321106787211538e-05
5.364296926416781019e+00 3.803058253926808185e-01 8.101331889854369904e-05
5.364296926416781019e+00 3.823895080043609451e-01 8.101326273941582745e-05
5.364296926416781019e+00 3.844731906160411272e-01 8.101303140090266230e-05
5.364296926416781019e+00 3.865568732277212538e-01 8.101261395887239232e-05
5.364296926416781019e+00 3.886405558394013804e-01 8.101199986207075702e-05
5.364296926416781019e+00 3.907242384510815070e-01 8.101117903210974889e-05
5.364296926416781019e+00 3.928079210627616891e-01 8.101014200495983229e-05
5.364296926416781019e+00 3.948916036744418157e-01 8.100888004172030442e-05
5.364296926416781019e+00 3.969752862861219422e-01 8.100738527689206039e-05
5.364296926416781019e+00 3.990589688978021243e-01 8.100565086180725426e-05
5.364296926416781019e+00 4.011426515094822509e-01 8.100367111791648557e-05
5.364296926416781019e+00 4.032263341211623775e-01 8.100144171378579336e-05
5.364296926416781019e+00 4.053100167328425041e-01 8.099895982119020518e-05
5.364296926416781019e+00 4.073936993445226862e-01 8.099622431400005460e-05
5.364296926416781019e+00 4.094773819562028128e-01 8.099323595493853245e-05
5.364296926416781019e+00 4.115610645678829393e-01 8.098999759497955801e-05
5.364296926416781019e+00 4.136447471795631214e-01 8.098651439664957062e-05
5.364296926416781019e+00 4.157284297912432480e-01 8.098279403728331747e-05
5.364296926416781019e+00 4.178121124029233746e-01 8.097884696130867323e-05
5.364296926416781019e+00 4.198957950146035012e-01 8.097468660269683139e-05
5.364296926416781019e+00 4.219794776262836833e-01 8.097032964695296945e-05
5.364296926416781019e+00 4.240631602379638099e-01 8.096579629143492527e-05
5.364296926416781019e+00 4.261468428496439365e-01 8.096111050812146556e-05
5.364296926416781019e+00 4.282305254613241186e-01 8.095630032561726896e-05
5.364296926416781019e+00 4.303142080730042451e-01 8.095139812077279014e-05
5.364296926416781019e+00 4.323978906846843717e-01 8.094644092148060844e-05
5.364296926416781019e+00 4.344815732963644983e-01 8.094147069991176966e-05
5.364296926416781019e+00 4.365652559080446804e-01 8.093653470619502376e-05
5.364296926416781019e+00 4.386489385197248070e-01 8.093168578556784760e-05
5.364296926416781019e+00 4.407326211314049891e-01 8.092698271541482553e-05
5.364296926416781019e+00 4.428163037430851157e-01 8.092249055293706606e-05
5.364296926416781019e+00 4.448999863547652422e-01 8.091828097656661206e-05
5.364296926416781019e+00 4.469836689664453688e-01 8.091443267230052623e-05
5.364296926416781019e+00 4.490673515781254954e-01 8.091103167796871818e-05
5.364296926416781019e+00 4.511510341898056775e-01 8.090817177582818607e-05
5.364296926416781019e+00 4.532347168014858041e-01 8.090595488087419886e-05
5.364296926416781019e+00 4.553183994131659862e-01 8.090449142900200778e-05
5.364296926416781019e+00 4.574020820248461128e-01 8.090390077648726246e-05
5.364296926416781019e+00 4.594857646365262394e-01 8.090431162369681427e-05
5.364296926416781019e+00 4.615694472482063659e-01 8.090586241808097180e-05
5.364296926416781019e+00 4.636531298598864925e-01 8.090870178503066013e-05
5.364296926416781019e+00 4.657368124715666746e-01 8.091298895784762146e-05
5.364296926416781019e+00 4.678204950832468012e-01 8.091889421051443227e-05
5.364296926416781019e+00 4.699041776949269833e-01 8.092659931042488588e-05
5.364296926416781019e+00 4.719878603066071099e-01 8.093629795642724365e-05
5.364296926416781019e+00 4.740715429182872365e-01 8.094819624184315405e-05
5.364296926416781019e+00 4.761552255299673631e-01 8.096251310451180227e-05
5.364296926416781019e+00 4.782389081416474896e-01 8.097948081223694703e-05
5.364296926416781019e+00 4.803225907533276717e-01 8.099934539698525223e-05
5.364296926416781019e+00 4.824062733650077983e-01 8.102236717548378156e-05
5.364296926416781019e+00 4.844899559766879804e-01 8.104882117800393294e-05
5.364296926416781019e+00 4.865736385883681070e-01 8.107899766845651386e-05
5.364296926416781019e+00 4.886573212000482336e-01 8.111320260915954629e-05
5.364296926416781019e+00 4.907410038117283602e-01 8.115175815354022876e-05
5.364296926416781019e+00 4.928246864234084867e-01 8.119500313621883490e-05
5.364296926416781019e+00 4.949083690350886688e-01 8.124329355550258681e-05
5.364296926416781019e+00 4.969920516467687954e-01 8.129700307695921055e-05
5.364296926416781019e+00 4.990757342584489775e-01 8.135652352235704199e-05
5.364296926416781019e+00 5.011594168701291041e-01 8.142226537011536171e-05
5.364296926416781019e+00 5.032430994818092307e-01 8.149465824594898870e-05
5.364296926416781019e+00 5.053267820934893573e-01 8.157415143018101865e-05
5.364296926416781019e+00 5.074104647051694839e-01 8.166121433826007488e-05
5.364296926416781019e+00 5.094941473168497215e-01 8.175633703641499309e-05
5.364296926416781019e+00 5.115778299285298480e-01 8.186003073287100636e-05
5.364296926416781019e+00 5.136615125402099746e-01 8.197282827477093427e-05
5.364296926416781019e+00 5.157451951518901012e-01 8.209528464463653472e-05
5.364296926416781019e+00 5.178288777635702278e-01 8.222797746829499561e-05
5.364296926416781019e+00 5.199125603752503544e-01 8.237150749467504220e-05
5.364296926416781019e+00 5.219962429869304810e-01 8.252649910277092828e-05
5.364296926416781019e+00 5.240799255986106076e-01 8.269360078308022894e-05
5.364296926416781019e+00 5.261636082102908452e-01 8.287348562947539866e-05
5.364296926416781019e+00 5.282472908219709717e-01 8.306685181705372224e-05
5.364296926416781019e+00 5.303309734336510983e-01 8.327442308349564907e-05
5.364296926416781019e+00 5.324146560453312249e-01 8.349694920080966934e-05
5.364296926416781019e+00 5.344983386570113515e-01 8.373520644488069160e-05
5.364296926416781019e+00 5.365820212686914781e-01 8.398999806651910507e-05
5.364296926416781019e+00 5.386657038803717157e-01 8.426215474660038137e-05
5.364296926416781019e+00 5.407493864920518423e-01 8.455253504671300278e-05
5.364296926416781019e+00 5.428330691037319689e-01 8.486202587912799805e-05
5.364296926416781019e+00 5.449167517154120954e-01 8.519154292059939249e-05
5.364296926416781019e+00 5.470004343270922220e-01 8.554203107528469496e-05
5.364296926416781019e+00 5.490841169387723486e-01 8.591446489579174868e-05
5.364296926416781019e+00 5.511677995504524752e-01 8.630984900718161859e-05
5.364296926416781019e+00 5.532514821621326018e-01 8.672921852886147226e-05
5.364296926416781019e+00 5.553351647738128394e-01 8.717363947893203382e-05
5.364296926416781019e+00 5.574188473854929660e-01 8.764420917384322079e-05
5.364296926416781019e+00 5.595025299971730925e-01 8.814205660076599586e-05
5.364296926416781019e+00 5.615862126088532191e-01 8.866834281100127800e-05
5.364296926416781019e+00 5.636698952205333457e-01 8.922426128108122809e-05
5.364296926416781019e+00 5.657535778322135833e-01 8.981103828064408755e-05
5.364296926416781019e+00 5.678372604438937099e-01 9.042993323147821745e-05
5.364296926416781019e+00 5.699209430555738365e-01 9.108223905786664838e-05
5.364296926416781019e+00 5.720046256672539631e-01 9.176928252810158978e-05
5.364306203391119077e+00 3.657200471109198214e-01 5.186819430693078028e-05
5.364306203391119077e+00 3.678037297225999480e-01 5.186923656780658445e-05
5.364306203391119077e+00 3.698874123342801301e-01 5.187019254598921984e-05
5.364306203391119077e+00 3.719710949459602567e-01 5.187105143136324259e-05
5.364306203391119077e+00 3.740547775576403833e-01 5.187180216357888666e-05
5.364306203391119077e+00 3.761384601693205099e-01 5.187243352254883349e-05
5.364306203391119077e+00 3.782221427810006920e-01 5.187293417043839315e-05
5.364306203391119077e+00 3.803058253926808185e-01 5.187329273496098291e-05
5.364306203391119077e+00 3.823895080043609451e-01 5.187349787429774089e-05
5.364306203391119077e+00 3.844731906160411272e-01 5.187353837784849025e-05
5.364306203391119077e+00 3.865568732277212538e-01 5.187340323760482915e-05
5.364306203391119077e+00 3.886405558394013804e-01 5.187308177352693118e-05
5.364306203391119077e+00 3.907242384510815070e-01 5.187256372189173124e-05
5.364306203391119077e+00 3.928079210627616891e-01 5.187183935874871627e-05
5.364306203391119077e+00 3.948916036744418157e-01 5.187089962946929802e-05
5.364306203391119077e+00 3.969752862861219422e-01 5.186973626670386234e-05
5.364306203391119077e+00 3.990589688978021243e-01 5.186834195245918584e-05
5.364306203391119077e+00 4.011426515094822509e-01 5.186671045467293733e-05
5.364306203391119077e+00 4.032263341211623775e-01 5.186483678433425763e-05
5.364306203391119077e+00 4.053100167328425041e-01 5.186271737720988764e-05
5.364306203391119077e+00 4.073936993445226862e-01 5.186035025760473425e-05
5.364306203391119077e+00 4.094773819562028128e-01 5.185773523505182476e-05
5.364306203391119077e+00 4.115610645678829393e-01 5.185487409471212678e-05
5.364306203391119077e+00 4.136447471795631214e-01 5.185177080591452065e-05
5.364306203391119077e+00 4.157284297912432480e-01 5.184843173235362539e-05
5.364306203391119077e+00 4.178121124029233746e-01 5.184486586542981832e-05
5.364306203391119077e+00 4.198957950146035012e-01 5.184108504470492820e-05
5.364306203391119077e+00 4.219794776262836833e-01 5.183710421865426717e-05
5.364306203391119077e+00 4.240631602379638099e-01 5.183294168014542891e-05
5.364306203391119077e+00 4.261468428496439365e-01 5.182861934081780679e-05
5.364306203391119077e+00 4.282305254613241186e-01 5.182416299410117758e-05
5.364306203391119077e+00 4.303142080730042451e-01 5.181960261034428768e-05
5.364306203391119077e+00 4.323978906846843717e-01 5.181497261288974503e-05
5.364306203391119077e+00 4.344815732963644983e-01 5.181031217811703628e-05
5.364306203391119077e+00 4.365652559080446804e-01 5.180566555630658292e-05
5.364306203391119077e+00 4.386489385197248070e-01 5.180108238288088642e-05
5.364306203391119077e+00 4.407326211314049891e-01 5.179661800346001504e-05
5.364306203391119077e+00 4.428163037430851157e-01 5.179233381558114930e-05
5.364306203391119077e+00 4.448999863547652422e-01 5.178829760211502934e-05
5.364306203391119077e+00 4.469836689664453688e-01 5.178458390234749774e-05
5.364306203391119077e+00 4.490673515781254954e-01 5.178127435304666695e-05
5.364306203391119077e+00 4.511510341898056775e-01 5.177845808094339421e-05
5.364306203391119077e+00 4.532347168014858041e-01 5.177623205854889083e-05
5.364306203391119077e+00 4.553183994131659862e-01 5.177470150023278999e-05
5.364306203391119077e+00 4.574020820248461128e-01 5.177398025534120710e-05
5.364306203391119077e+00 4.594857646365262394e-01 5.177419121457983752e-05
5.364306203391119077e+00 4.615694472482063659e-01 5.177546670240395485e-05
5.364306203391119077e+00 4.636531298598864925e-01 5.177794889883135219e-05
5.364306203391119077e+00 4.657368124715666746e-01 5.178179027485078570e-05
5.364306203391119077e+00 4.678204950832468012e-01 5.178715399342536952e-05
5.364306203391119077e+00 4.699041776949269833e-01 5.179421436423228988e-05
5.364306203391119077e+00 4.719878603066071099e-01 5.180315727471761439e-05
5.364306203391119077e+00 4.740715429182872365e-01 5.181418063654114802e-05
5.364306203391119077e+00 4.761552255299673631e-01 5.182749483347521083e-05
5.364306203391119077e+00 4.782389081416474896e-01 5.184332318714810286e-05
5.364306203391119077e+00 4.803225907533276717e-01 5.186190240153537681e-05
5.364306203391119077e+00 4.824062733650077983e-01 5.188348303310776576e-05
5.364306203391119077e+00 4.844899559766879804e-01 5.190832997035559624e-05
5.364306203391119077e+00 4.865736385883681070e-01 5.193672288986125781e-05
5.364306203391119077e+00 4.886573212000482336e-01 5.196895673455421868e-05
5.364306203391119077e+00 4.907410038117283602e-01 5.200534219160073970e-05
5.364306203391119077e+00 4.928246864234084867e-01 5.204620618117392989e-05
5.364306203391119077e+00 4.949083690350886688e-01 5.209189232740609122e-05
5.364306203391119077e+00 4.969920516467687954e-01 5.214276145400884477e-05
5.364306203391119077e+00 4.990757342584489775e-01 5.219919206495243595e-05
5.364306203391119077e+00 5.011594168701291041e-01 5.226158083667445918e-05
5.364306203391119077e+00 5.032430994818092307e-01 5.233034310974272064e-05
5.364306203391119077e+00 5.053267820934893573e-01 5.240591337782921191e-05
5.364306203391119077e+00 5.074104647051694839e-01 5.248874576786706692e-05
5.364306203391119077e+00 5.094941473168497215e-01 5.257931454098163887e-05
5.364306203391119077e+00 5.115778299285298480e-01 5.267811456750575713e-05
5.364306203391119077e+00 5.136615125402099746e-01 5.278566183158892619e-05
5.364306203391119077e+00 5.157451951518901012e-01 5.290249390891003689e-05
5.364306203391119077e+00 5.178288777635702278e-01 5.302917046272107683e-05
5.364306203391119077e+00 5.199125603752503544e-01 5.316627372138115826e-05
5.364306203391119077e+00 5.219962429869304810e-01 5.331440896512256827e-05
5.364306203391119077e+00 5.240799255986106076e-01 5.347420500426878592e-05
5.364306203391119077e+00 5.261636082102908452e-01 5.364631466300606765e-05
5.364306203391119077e+00 5.282472908219709717e-01 5.383141525362827683e-05
5.364306203391119077e+00 5.303309734336510983e-01 5.403020905316326513e-05
5.364306203391119077e+00 5.324146560453312249e-01 5.424342376493017175e-05
5.364306203391119077e+00 5.344983386570113515e-01 5.447181298206179174e-05
5.364306203391119077e+00 5.365820212686914781e-01 5.471615665457896672e-05
5.364306203391119077e+00 5.386657038803717157e-01 5.497726152732173649e-05
5.364306203391119077e+00 5.407493864920518423e-01 5.525596160856900251e-05
5.364306203391119077e+00 5.428330691037319689e-01 5.555311859980549479e-05
5.364306203391119077e+00 5.449167517154120954e-01 5.586962233649834429e-05
5.364306203391119077e+00 5.470004343270922220e-01 5.620639122888994554e-05
5.364306203391119077e+00 5.490841169387723486e-01 5.656437267204163932e-05
5.364306203391119077e+00 5.511677995504524752e-01 5.694454348045650268e-05
5.364306203391119077e+00 5.532514821621326018e-01 5.734791029100468198e-05
5.364306203391119077e+00 5.553351647738128394e-01 5.777550996954986017e-05
5.364306203391119077e+00 5.574188473854929660e-01 5.822841000334841652e-05
5.364306203391119077e+00 5.595025299971730925e-01 5.870770890188986606e-05
5.364306203391119077e+00 5.615862126088532191e-01 5.921453656629794318e-05
5.364306203391119077e+00 5.636698952205333457e-01 5.975005468509318691e-05
5.364306203391119077e+00 5.657535778322135833e-01 6.031545708012135926e-05
5.364306203391119077e+00 5.678372604438937099e-01 6.091197006117401389e-05
5.364306203391119077e+00 5.699209430555738365e-01 6.154085276339480760e-05
5.364306203391119077e+00 5.720046256672539631e-01 6.220339748362147068e-05
5.364315480365458022e+00 3.657200471109198214e-01 2.931289237386135917e-05
5.364315480365458022e+00 3.678037297225999480e-01 2.931412198369224537e-05
5.364315480365458022e+00 3.698874123342801301e-01 2.931527508212738482e-05
5.364315480365458022e+00 3.719710949459602567e-01 2.931634102952739032e-05
5.364315480365458022e+00 3.740547775576403833e-01 2.931730892403324292e-05
5.364315480365458022e+00 3.761384601693205099e-01 2.931816765462841683e-05
5.364315480365458022e+00 3.782221427810006920e-01 2.931890597462840660e-05
5.364315480365458022e+00 3.803058253926808185e-01 2.931951254640335181e-05
5.364315480365458022e+00 3.823895080043609451e-01 2.931997604050928785e-05
5.364315480365458022e+00 3.844731906160411272e-01 2.932028519284233780e-05
5.364315480365458022e+00 3.865568732277212538e-01 2.932042891453204867e-05
5.364315480365458022e+00 3.886405558394013804e-01 2.932039636406232007e-05
5.364315480365458022e+00 3.907242384510815070e-01 2.932017708109586746e-05
5.364315480365458022e+00 3.928079210627616891e-01 2.931976106044578226e-05
5.364315480365458022e+00 3.948916036744418157e-01 2.931913891185815324e-05
5.364315480365458022e+00 3.969752862861219422e-01 2.931830195458619195e-05
5.364315480365458022e+00 3.990589688978021243e-01 2.931724237276450847e-05
5.364315480365458022e+00 4.011426515094822509e-01 2.931595335456541331e-05
5.364315480365458022e+00 4.032263341211623775e-01 2.931442924063043672e-05
5.364315480365458022e+00 4.053100167328425041e-01 2.931266570349638285e-05
5.364315480365458022e+00 4.073936993445226862e-01 2.931065989217570872e-05
5.364315480365458022e+00 4.094773819562028128e-01 2.930841064173800160e-05
5.364315480365458022e+00 4.115610645678829393e-01 2.930591864253062097e-05
5.364315480365458022e+00 4.136447471795631214e-01 2.930318664821070191e-05
5.364315480365458022e+00 4.157284297912432480e-01 2.930021967924784627e-05
5.364315480365458022e+00 4.178121124029233746e-01 2.929702524688343877e-05
5.364315480365458022e+00 4.198957950146035012e-01 2.929361357214263685e-05
5.364315480365458022e+00 4.219794776262836833e-01 2.928999782304590006e-05
5.364315480365458022e+00 4.240631602379638099e-01 2.928619436528861108e-05
5.364315480365458022e+00 4.261468428496439365e-01 2.928222302194088267e-05
5.364315480365458022e+00 4.282305254613241186e-01 2.927810731176416691e-05
5.364315480365458022e+00 4.303142080730042451e-01 2.927387476000775895e-05
5.364315480365458022e+00 4.323978906846843717e-01 2.926955714545455173e-05
5.364315480365458022e+00 4.344815732963644983e-01 2.926519082301888379e-05
5.364315480365458022e+00 4.365652559080446804e-01 2.926081699439269198e-05
5.364315480365458022e+00 4.386489385197248070e-01 2.925648204774113938e-05
5.364315480365458022e+00 4.407326211314049891e-01 2.925223785417808566e-05
5.364315480365458022e+00 4.428163037430851157e-01 2.924814210442353322e-05
5.364315480365458022e+00 4.448999863547652422e-01 2.924425864363571739e-05
5.364315480365458022e+00 4.469836689664453688e-01 2.924065781740989959e-05
5.364315480365458022e+00 4.490673515781254954e-01 2.923741681506565216e-05
5.364315480365458022e+00 4.511510341898056775e-01 2.923462004845618769e-05
5.364315480365458022e+00 4.532347168014858041e-01 2.923235950257855537e-05
5.364315480365458022e+00 4.553183994131659862e-01 2.923073512045645404e-05
5.364315480365458022e+00 4.574020820248461128e-01 2.922985518682129854e-05
5.364315480365458022e+00 4.594857646365262394e-01 2.922983672084841390e-05
5.364315480365458022e+00 4.615694472482063659e-01 2.923080586784733697e-05
5.364315480365458022e+00 4.636531298598864925e-01 2.923289831003771509e-05
5.364315480365458022e+00 4.657368124715666746e-01 2.923625968275948701e-05
5.364315480365458022e+00 4.678204950832468012e-01 2.924104598116206440e-05
5.364315480365458022e+00 4.699041776949269833e-01 2.924742398874299263e-05
5.364315480365458022e+00 4.719878603066071099e-01 2.925557171064362982e-05
5.364315480365458022e+00 4.740715429182872365e-01 2.926567880285201688e-05
5.364315480365458022e+00 4.761552255299673631e-01 2.927794701872035469e-05
5.364315480365458022e+00 4.782389081416474896e-01 2.929259064675661205e-05
5.364315480365458022e+00 4.803225907533276717e-01 2.930983697268162521e-05
5.364315480365458022e+00 4.824062733650077983e-01 2.932992672520036271e-05
5.364315480365458022e+00 4.844899559766879804e-01 2.935311453681706113e-05
5.364315480365458022e+00 4.865736385883681070e-01 2.937966940795199366e-05
5.364315480365458022e+00 4.886573212000482336e-01 2.940987516868130838e-05
5.364315480365458022e+00 4.907410038117283602e-01 2.944403096023454696e-05
5.364315480365458022e+00 4.928246864234084867e-01 2.948245169036064131e-05
5.364315480365458022e+00 4.949083690350886688e-01 2.952546851878256356e-05
5.364315480365458022e+00 4.969920516467687954e-01 2.957342932938297454e-05
5.364315480365458022e+00 4.990757342584489775e-01 2.962669921135413709e-05
5.364315480365458022e+00 5.011594168701291041e-01 2.968566093738213667e-05
5.364315480365458022e+00 5.032430994818092307e-01 2.975071544344905350e-05
5.364315480365458022e+00 5.053267820934893573e-01 2.982228231560191963e-05
5.364315480365458022e+00 5.074104647051694839e-01 2.990080026787110339e-05
5.364315480365458022e+00 5.094941473168497215e-01 2.998672763036939280e-05
5.364315480365458022e+00 5.115778299285298480e-01 3.008054282360922278e-05
5.364315480365458022e+00 5.136615125402099746e-01 3.018274484790749038e-05
5.364315480365458022e+00 5.157451951518901012e-01 3.029385375761120419e-05
5.364315480365458022e+00 5.178288777635702278e-01 3.041441114015322391e-05
5.364315480365458022e+00 5.199125603752503544e-01 3.054498059767726088e-05
5.364315480365458022e+00 5.219962429869304810e-01 3.068614820837974982e-05
5.364315480365458022e+00 5.240799255986106076e-01 3.083852300593603656e-05
5.364315480365458022e+00 5.261636082102908452e-01 3.100273744495523839e-05
5.364315480365458022e+00 5.282472908219709717e-01 3.117944786926305276e-05
5.364315480365458022e+00 5.303309734336510983e-01 3.136933497124774485e-05
5.364315480365458022e+00 5.324146560453312249e-01 3.157310426488249181e-05
5.364315480365458022e+00 5.344983386570113515e-01 3.179148652900182047e-05
5.364315480365458022e+00 5.365820212686914781e-01 3.202523827541576830e-05
5.364315480365458022e+00 5.386657038803717157e-01 3.227514218808600401e-05
5.364315480365458022e+00 5.407493864920518423e-01 3.254200757148289087e-05
5.364315480365458022e+00 5.428330691037319689e-01 3.282667078578158239e-05
5.364315480365458022e+00 5.449167517154120954e-01 3.312999567781026823e-05
5.364315480365458022e+00 5.470004343270922220e-01 3.345287400469766002e-05
5.364315480365458022e+00 5.490841169387723486e-01 3.379622585856663082e-05
5.364315480365458022e+00 5.511677995504524752e-01 3.416100008180827203e-05
5.364315480365458022e+00 5.532514821621326018e-01 3.454817467092337059e-05
5.364315480365458022e+00 5.553351647738128394e-01 3.495875718596067321e-05
5.364315480365458022e+00 5.574188473854929660e-01 3.539378513881095181e-05
5.364315480365458022e+00 5.595025299971730925e-01 3.585432638348080853e-05
5.364315480365458022e+00 5.615862126088532191e-01 3.634147949653230626e-05
5.364315480365458022e+00 5.636698952205333457e-01 3.685637414977260010e-05
5.364315480365458022e+00 5.657535778322135833e-01 3.740017147107902920e-05
5.364315480365458022e+00 5.678372604438937099e-01 3.797406440716157629e-05
5.364315480365458022e+00 5.699209430555738365e-01 3.857927806531221511e-05
5.364315480365458022e+00 5.720046256672539631e-01 3.921707005460500106e-05
5.364324757339796967e+00 3.657200471109198214e-01 1.323382360374719021e-05
5.364324757339796967e+00 3.678037297225999480e-01 1.323523897264942467e-05
5.364324757339796967e+00 3.698874123342801301e-01 1.323658747339794139e-05
5.364324757339796967e+00 3.719710949459602567e-01 1.323785863175681747e-05
5.364324757339796967e+00 3.740547775576403833e-01 1.323904168825349603e-05
5.364324757339796967e+00 3.761384601693205099e-01 1.324012563953977939e-05
5.364324757339796967e+00 3.782221427810006920e-01 1.324109930879242196e-05
5.364324757339796967e+00 3.803058253926808185e-01 1.324195140167249399e-05
5.364324757339796967e+00 3.823895080043609451e-01 1.324267057108794017e-05
5.364324757339796967e+00 3.844731906160411272e-01 1.324324550312003738e-05
5.364324757339796967e+00 3.865568732277212538e-01 1.324366500213843550e-05
5.364324757339796967e+00 3.886405558394013804e-01 1.324391807143722016e-05
5.364324757339796967e+00 3.907242384510815070e-01 1.324399401769759893e-05
5.364324757339796967e+00 3.928079210627616891e-01 1.324388255946762942e-05
5.364324757339796967e+00 3.948916036744418157e-01 1.324357394463921602e-05
5.364324757339796967e+00 3.969752862861219422e-01 1.324305906495277659e-05
5.364324757339796967e+00 3.990589688978021243e-01 1.324232958695288644e-05
5.364324757339796967e+00 4.011426515094822509e-01 1.324137810016691604e-05
5.364324757339796967e+00 4.032263341211623775e-01 1.324019826061124346e-05
5.364324757339796967e+00 4.053100167328425041e-01 1.323878494306549968e-05
5.364324757339796967e+00 4.073936993445226862e-01 1.323713441361898549e-05
5.364324757339796967e+00 4.094773819562028128e-01 1.323524449372203404e-05
5.364324757339796967e+00 4.115610645678829393e-01 1.323311476237053071e-05
5.364324757339796967e+00 4.136447471795631214e-01 1.323074672196199457e-05
5.364324757339796967e+00 4.157284297912432480e-01 1.322814402679947868e-05
5.364324757339796967e+00 4.178121124029233746e-01 1.322531267066513076e-05
5.364324757339796967e+00 4.198957950146035012e-01 1.322226121940856089e-05
5.364324757339796967e+00 4.219794776262836833e-01 1.321900104333924480e-05
5.364324757339796967e+00 4.240631602379638099e-01 1.321554654273669970e-05
5.364324757339796967e+00 4.261468428496439365e-01 1.321191540184432662e-05
5.364324757339796967e+00 4.282305254613241186e-01 1.320812884714395404e-05
5.364324757339796967e+00 4.303142080730042451e-01 1.320421190976427829e-05
5.364324757339796967e+00 4.323978906846843717e-01 1.320019370054826565e-05
5.364324757339796967e+00 4.344815732963644983e-01 1.319610769393702047e-05
5.364324757339796967e+00 4.365652559080446804e-01 1.319199202516034106e-05
5.364324757339796967e+00 4.386489385197248070e-01 1.318788978051040274e-05
5.364324757339796967e+00 4.407326211314049891e-01 1.318384931773810615e-05
5.364324757339796967e+00 4.428163037430851157e-01 1.317992458044691790e-05
5.364324757339796967e+00 4.448999863547652422e-01 1.317617543408407626e-05
5.364324757339796967e+00 4.469836689664453688e-01 1.317266797821987344e-05
5.364324757339796967e+00 4.490673515781254954e-01 1.316947491801928582e-05
5.364324757339796967e+00 4.511510341898056775e-01 1.316667589244515719e-05
5.364324757339796967e+00 4.532347168014858041e-01 1.316435785261090442e-05
5.364324757339796967e+00 4.553183994131659862e-01 1.316261541558525624e-05
5.364324757339796967e+00 4.574020820248461128e-01 1.316155124114806640e-05
5.364324757339796967e+00 4.594857646365262394e-01 1.316127642282325833e-05
5.364324757339796967e+00 4.615694472482063659e-01 1.316191086353775946e-05
5.364324757339796967e+00 4.636531298598864925e-01 1.316358368529289770e-05
5.364324757339796967e+00 4.657368124715666746e-01 1.316643361857121576e-05
5.364324757339796967e+00 4.678204950832468012e-01 1.317060942036279906e-05
5.364324757339796967e+00 4.699041776949269833e-01 1.317627028393094198e-05
5.364324757339796967e+00 4.719878603066071099e-01 1.318358626120707362e-05
5.364324757339796967e+00 4.740715429182872365e-01 1.319273869023529079e-05
5.364324757339796967e+00 4.761552255299673631e-01 1.320392062145234954e-05
5.364324757339796967e+00 4.782389081416474896e-01 1.321733726033181808e-05
5.364324757339796967e+00 4.803225907533276717e-01 1.323320640503841129e-05
5.364324757339796967e+00 4.824062733650077983e-01 1.325175888939062466e-05
5.364324757339796967e+00 4.844899559766879804e-01 1.327323904050298466e-05
5.364324757339796967e+00 4.865736385883681070e-01 1.329790512022780456e-05
5.364324757339796967e+00 4.886573212000482336e-01 1.332602979546269149e-05
5.364324757339796967e+00 4.907410038117283602e-01 1.335790058458660509e-05
5.364324757339796967e+00 4.928246864234084867e-01 1.339382032997654506e-05
5.364324757339796967e+00 4.949083690350886688e-01 1.343410765926173804e-05
5.364324757339796967e+00 4.969920516467687954e-01 1.347909745481160804e-05
5.364324757339796967e+00 4.990757342584489775e-01 1.352914132475424744e-05
5.364324757339796967e+00 5.011594168701291041e-01 1.358460806754888081e-05
5.364324757339796967e+00 5.032430994818092307e-01 1.364588415057200598e-05
5.364324757339796967e+00 5.053267820934893573e-01 1.371337417709966665e-05
5.364324757339796967e+00 5.074104647051694839e-01 1.378750136566155761e-05
5.364324757339796967e+00 5.094941473168497215e-01 1.386870801826030758e-05
5.364324757339796967e+00 5.115778299285298480e-01 1.395745599515253319e-05
5.364324757339796967e+00 5.136615125402099746e-01 1.405422718921805709e-05
5.364324757339796967e+00 5.157451951518901012e-01 1.415952399536564679e-05
5.364324757339796967e+00 5.178288777635702278e-01 1.427386978581854450e-05
5.364324757339796967e+00 5.199125603752503544e-01 1.439780937403561683e-05
5.364324757339796967e+00 5.219962429869304810e-01 1.453190948349207144e-05
5.364324757339796967e+00 5.240799255986106076e-01 1.467675921956626038e-05
5.364324757339796967e+00 5.261636082102908452e-01 1.483297052386340611e-05
5.364324757339796967e+00 5.282472908219709717e-01 1.500117863719662086e-05
5.364324757339796967e+00 5.303309734336510983e-01 1.518204256047904783e-05
5.364324757339796967e+00 5.324146560453312249e-01 1.537624550002622217e-05
5.364324757339796967e+00 5.344983386570113515e-01 1.558449531400869244e-05
5.364324757339796967e+00 5.365820212686914781e-01 1.580752496022386718e-05
5.364324757339796967e+00 5.386657038803717157e-01 1.604609292935308448e-05
5.364324757339796967e+00 5.407493864920518423e-01 1.630098369578627200e-05
5.364324757339796967e+00 5.428330691037319689e-01 1.657300813869258248e-05
5.364324757339796967e+00 5.449167517154120954e-01 1.686300398582227302e-05
5.364324757339796967e+00 5.470004343270922220e-01 1.717183622269943488e-05
5.364324757339796967e+00 5.490841169387723486e-01 1.750039751751041991e-05
5.364324757339796967e+00 5.511677995504524752e-01 1.784960862852192785e-05
5.364324757339796967e+00 5.532514821621326018e-01 1.822041880419721563e-05
5.364324757339796967e+00 5.553351647738128394e-01 1.861380618715995040e-05
5.364324757339796967e+00 5.574188473854929660e-01 1.903077820045866208e-05
5.364324757339796967e+00 5.595025299971730925e-01 1.947237193369018854e-05
5.364324757339796967e+00 5.615862126088532191e-01 1.993965451393348232e-05
5.364324757339796967e+00 5.636698952205333457e-01 2.043372348297929118e-05
5.364324757339796967e+00 5.657535778322135833e-01 2.095570715196804363e-05
5.364324757339796967e+00 5.678372604438937099e-01 2.150676495724390769e-05
5.364324757339796967e+00 5.699209430555738365e-01 2.208808780328732144e-05
5.364324757339796967e+00 5.720046256672539631e-01 2.270089840142210300e-05
5.364334034314135913e+00 3.657200471109198214e-01 3.520770269322854513e-06
5.364334034314135913e+00 3.678037297225999480e-01 3.522369821003509305e-06
5.364334034314135913e+00 3.698874123342801301e-01 3.523912018747993218e-06
5.364334034314135913e+00 3.719710949459602567e-01 3.525386543296683611e-06
5.364334034314135913e+00 3.740547775576403833e-01 3.526782764278905080e-06
5.364334034314135913e+00 3.761384601693205099e-01 3.528089781689397822e-06
5.364334034314135913e+00 3.782221427810006920e-01 3.529296476787690831e-06
5.364334034314135913e+00 3.803058253926808185e-01 3.530391582807661868e-06
5.364334034314135913e+00 3.823895080043609451e-01 3.531363729680114741e-06
5.364334034314135913e+00 3.844731906160411272e-01 3.532201538374922728e-06
5.364334034314135913e+00 3.865568732277212538e-01 3.532893693467265277e-06
5.364334034314135913e+00 3.886405558394013804e-01 3.533429024467813924e-06
5.364334034314135913e+00 3.907242384510815070e-01 3.533796603874709760e-06
5.364334034314135913e+00 3.928079210627616891e-01 3.533985851714812785e-06
5.364334034314135913e+00 3.948916036744418157e-01 3.533986638499712576e-06
5.364334034314135913e+00 3.969752862861219422e-01 3.533789411393395739e-06
5.364334034314135913e+00 3.990589688978021243e-01 3.533385309372355565e-06
5.364334034314135913e+00 4.011426515094822509e-01 3.532766306809178452e-06
5.364334034314135913e+00 4.032263341211623775e-01 3.531925352808113977e-06
5.364334034314135913e+00 4.053100167328425041e-01 3.530856514364793751e-06
5.364334034314135913e+00 4.073936993445226862e-01 3.529555148951336568e-06
5.364334034314135913e+00 4.094773819562028128e-01 3.528018057369824010e-06
5.364334034314135913e+00 4.115610645678829393e-01 3.526243675028425518e-06
5.364334034314135913e+00 4.136447471795631214e-01 3.524232247386852915e-06
5.364334034314135913e+00 4.157284297912432480e-01 3.521986026511543775e-06
5.364334034314135913e+00 4.178121124029233746e-01 3.519509481657507967e-06
5.364334034314135913e+00 4.198957950146035012e-01 3.516809504274218980e-06
5.364334034314135913e+00 4.219794776262836833e-01 3.513895626106172140e-06
5.364334034314135913e+00 4.240631602379638099e-01 3.510780258507681139e-06
5.364334034314135913e+00 4.261468428496439365e-01 3.507478932536718300e-06
5.364334034314135913e+00 4.282305254613241186e-01 3.504010539652843912e-06
5.364334034314135913e+00 4.303142080730042451e-01 3.500397588842033034e-06
5.364334034314135913e+00 4.323978906846843717e-01 3.496666486042303890e-06
5.364334034314135913e+00 4.344815732963644983e-01 3.492847799489656303e-06
5.364334034314135913e+00 4.365652559080446804e-01 3.488976542138089877e-06
5.364334034314135913e+00 4.386489385197248070e-01 3.485092469089192137e-06
5.364334034314135913e+00 4.407326211314049891e-01 3.481240382139317404e-06
5.364334034314135913e+00 4.428163037430851157e-01 3.477470429835669938e-06
5.364334034314135913e+00 4.448999863547652422e-01 3.473838439669154637e-06
5.364334034314135913e+00 4.469836689664453688e-01 3.470406233277776307e-06
5.364334034314135913e+00 4.490673515781254954e-01 3.467241963999312839e-06
5.364334034314135913e+00 4.511510341898056775e-01 3.464420465040593036e-06
5.364334034314135913e+00 4.532347168014858041e-01 3.462023592563825027e-06
5.364334034314135913e+00 4.553183994131659862e-01 3.460140589572610239e-06
5.364334034314135913e+00 4.574020820248461128e-01 3.458868447463295715e-06
5.364334034314135913e+00 4.594857646365262394e-01 3.458312279696446752e-06
5.364334034314135913e+00 4.615694472482063659e-01 3.458585707390013085e-06
5.364334034314135913e+00 4.636531298598864925e-01 3.459811234971479225e-06
5.364334034314135913e+00 4.657368124715666746e-01 3.462120650270486429e-06
5.364334034314135913e+00 4.678204950832468012e-01 3.465655424730082892e-06
5.364334034314135913e+00 4.699041776949269833e-01 3.470567114100150417e-06
5.364334034314135913e+00 4.719878603066071099e-01 3.477017770025713167e-06
5.364334034314135913e+00 4.740715429182872365e-01 3.485180359182023684e-06
5.364334034314135913e+00 4.761552255299673631e-01 3.495239185114898919e-06
5.364334034314135913e+00 4.782389081416474896e-01 3.507390310989117088e-06
5.364334034314135913e+00 4.803225907533276717e-01 3.521841995803486851e-06
5.364334034314135913e+00 4.824062733650077983e-01 3.538815128004452570e-06
5.364334034314135913e+00 4.844899559766879804e-01 3.558543666319009235e-06
5.364334034314135913e+00 4.865736385883681070e-01 3.581275082160190816e-06
5.364334034314135913e+00 4.886573212000482336e-01 3.607270812298202781e-06
5.364334034314135913e+00 4.907410038117283602e-01 3.636806699664488780e-06
5.364334034314135913e+00 4.928246864234084867e-01 3.670173455857562395e-06
5.364334034314135913e+00 4.949083690350886688e-01 3.707677112833074768e-06
5.364334034314135913e+00 4.969920516467687954e-01 3.749639480131933982e-06
5.364334034314135913e+00 4.990757342584489775e-01 3.796398607826034481e-06
5.364334034314135913e+00 5.011594168701291041e-01 3.848309245552880045e-06
5.364334034314135913e+00 5.032430994818092307e-01 3.905743306697085147e-06
5.364334034314135913e+00 5.053267820934893573e-01 3.969090333410933182e-06
5.364334034314135913e+00 5.074104647051694839e-01 4.038757957500862482e-06
5.364334034314135913e+00 5.094941473168497215e-01 4.115172368742664654e-06
5.364334034314135913e+00 5.115778299285298480e-01 4.198778776674307281e-06
5.364334034314135913e+00 5.136615125402099746e-01 4.290041877655042533e-06
5.364334034314135913e+00 5.157451951518901012e-01 4.389446319286720496e-06
5.364334034314135913e+00 5.178288777635702278e-01 4.497497156417823551e-06
5.364334034314135913e+00 5.199125603752503544e-01 4.614720321425055075e-06
5.364334034314135913e+00 5.219962429869304810e-01 4.741663077392643454e-06
5.364334034314135913e+00 5.240799255986106076e-01 4.878894480398046491e-06
5.364334034314135913e+00 5.261636082102908452e-01 5.027005832873659728e-06
5.364334034314135913e+00 5.282472908219709717e-01 5.186611137165552254e-06
5.364334034314135913e+00 5.303309734336510983e-01 5.358347547104691377e-06
5.364334034314135913e+00 5.324146560453312249e-01 5.542875816043728344e-06
5.364334034314135913e+00 5.344983386570113515e-01 5.740880736773967842e-06
5.364334034314135913e+00 5.365820212686914781e-01 5.953071587318078840e-06
5.364334034314135913e+00 5.386657038803717157e-01 6.180182563767592363e-06
5.364334034314135913e+00 5.407493864920518423e-01 6.422973209136288311e-06
5.364334034314135913e+00 5.428330691037319689e-01 6.682228847401715839e-06
5.364334034314135913e+00 5.449167517154120954e-01 6.958760988793040229e-06
5.364334034314135913e+00 5.470004343270922220e-01 7.253407755694025922e-06
5.364334034314135913e+00 5.490841169387723486e-01 7.567034287560662229e-06
5.364334034314135913e+00 5.511677995504524752e-01 7.900533152188759576e-06
5.364334034314135913e+00 5.532514821621326018e-01 8.254824745104092319e-06
5.364334034314135913e+00 5.553351647738128394e-01 8.630857681819087570e-06
5.364334034314135913e+00 5.574188473854929660e-01 9.029609187045647761e-06
5.364334034314135913e+00 5.595025299971730925e-01 9.452085465269545998e-06
5.364334034314135913e+00 5.615862126088532191e-01 9.899322088748671990e-06
5.364334034314135913e+00 5.636698952205333457e-01 1.037238434502222557e-05
5.364334034314135913e+00 5.657535778322135833e-01 1.087236760980747651e-05
5.364334034314135913e+00 5.678372604438937099e-01 1.140039768771313304e-05
5.364334034314135913e+00 5.699209430555738365e-01 1.195763115860330454e-05
5.364334034314135913e+00 5.720046256672539631e-01 1.254525570774953811e-05
5.364343311288474858e+00 3.657200471109198214e-01 6.333787613079224464e-08
5.364343311288474858e+00 3.678037297225999480e-01 6.512007075271830939e-08
5.364343311288474858e+00 3.698874123342801301e-01 6.685429284723992578e-08
5.364343311288474858e+00 3.719710949459602567e-01 6.853037611765660163e-08
5.364343311288474858e+00 3.740547775576403833e-01 7.013781283290124353e-08
5.364343311288474858e+00 3.761384601693205099e-01 7.166578840689482836e-08
5.364343311288474858e+00 3.782221427810006920e-01 7.310323773740756324e-08
5.364343311288474858e+00 3.803058253926808185e-01 7.443890571537685127e-08
5.364343311288474858e+00 3.823895080043609451e-01 7.566139358544613241e-08
5.364343311288474858e+00 3.844731906160411272e-01 7.675924413122731158e-08
5.364343311288474858e+00 3.865568732277212538e-01 7.772100592233230009e-08
5.364343311288474858e+00 3.886405558394013804e-01 7.853532472625212927e-08
5.364343311288474858e+00 3.907242384510815070e-01 7.919102367452370415e-08
5.364343311288474858e+00 3.928079210627616891e-01 7.967720597793620673e-08
5.364343311288474858e+00 3.948916036744418157e-01 7.998335640585098271e-08
5.364343311288474858e+00 3.969752862861219422e-01 8.009946024809026835e-08
5.364343311288474858e+00 3.990589688978021243e-01 8.001611175068371608e-08
5.364343311288474858e+00 4.011426515094822509e-01 7.972465060316105284e-08
5.364343311288474858e+00 4.032263341211623775e-01 7.921730100991517632e-08
5.364343311288474858e+00 4.053100167328425041e-01 7.848730601561227793e-08
5.364343311288474858e+00 4.073936993445226862e-01 7.752908801828612498e-08
5.364343311288474858e+00 4.094773819562028128e-01 7.633841302760282614e-08
5.364343311288474858e+00 4.115610645678829393e-01 7.491255148019550099e-08
5.364343311288474858e+00 4.136447471795631214e-01 7.325046587395742816e-08
5.364343311288474858e+00 4.157284297912432480e-01 7.135299341262953748e-08
5.364343311288474858e+00 4.178121124029233746e-01 6.922304473156964906e-08
5.364343311288474858e+00 4.198957950146035012e-01 6.686580763657978905e-08
5.364343311288474858e+00 4.219794776262836833e-01 6.428896587591488437e-08
5.364343311288474858e+00 4.240631602379638099e-01 6.150291707087746203e-08
5.364343311288474858e+00 4.261468428496439365e-01 5.852100669143379587e-08
5.364343311288474858e+00 4.282305254613241186e-01 5.535976873351385593e-08
5.364343311288474858e+00 4.303142080730042451e-01 5.203917388438966039e-08
5.364343311288474858e+00 4.323978906846843717e-01 4.858289237149399731e-08
5.364343311288474858e+00 4.344815732963644983e-01 4.501855974381260839e-08
5.364343311288474858e+00 4.365652559080446804e-01 4.137804799812686316e-08
5.364343311288474858e+00 4.386489385197248070e-01 3.769775820283403674e-08
5.364343311288474858e+00 4.407326211314049891e-01 3.401890468511676703e-08
5.364343311288474858e+00 4.428163037430851157e-01 3.038782292120111422e-08
5.364343311288474858e+00 4.448999863547652422e-01 2.685627903232799380e-08
5.364343311288474858e+00 4.469836689664453688e-01 2.348178199389701653e-08
5.364343311288474858e+00 4.490673515781254954e-01 2.032791481934671998e-08
5.364343311288474858e+00 4.511510341898056775e-01 1.746467295457285827e-08
5.364343311288474858e+00 4.532347168014858041e-01 1.496878769521030006e-08
5.364343311288474858e+00 4.553183994131659862e-01 1.292409563884716881e-08
5.364343311288474858e+00 4.574020820248461128e-01 1.142188576786778493e-08
5.364343311288474858e+00 4.594857646365262394e-01 1.056125740513967721e-08
5.364343311288474858e+00 4.615694472482063659e-01 1.044950199284646696e-08
5.364343311288474858e+00 4.636531298598864925e-01 1.120247325954374634e-08
5.364343311288474858e+00 4.657368124715666746e-01 1.294497174040718102e-08
5.364343311288474858e+00 4.678204950832468012e-01 1.581113529867916814e-08
5.364343311288474858e+00 4.699041776949269833e-01 1.994483240738340465e-08
5.364343311288474858e+00 4.719878603066071099e-01 2.550006772669289349e-08
5.364343311288474858e+00 4.740715429182872365e-01 3.264138832707879360e-08
5.364343311288474858e+00 4.761552255299673631e-01 4.154429221108096622e-08
5.364343311288474858e+00 4.782389081416474896e-01 5.239565129820855624e-08
5.364343311288474858e+00 4.803225907533276717e-01 6.539412706329340597e-08
5.364343311288474858e+00 4.824062733650077983e-01 8.075060352736511718e-08
5.364343311288474858e+00 4.844899559766879804e-01 9.868861298818683204e-08
5.364343311288474858e+00 4.865736385883681070e-01 1.194447724899862876e-07
5.364343311288474858e+00 4.886573212000482336e-01 1.432692209624365422e-07
5.364343311288474858e+00 4.907410038117283602e-01 1.704260583657391574e-07
5.364343311288474858e+00 4.928246864234084867e-01 2.011937942336344661e-07
5.364343311288474858e+00 4.949083690350886688e-01 2.358657890211120363e-07
5.364343311288474858e+00 4.969920516467687954e-01 2.747507075365657977e-07
5.364343311288474858e+00 4.990757342584489775e-01 3.181729658506435891e-07
5.364343311288474858e+00 5.011594168701291041e-01 3.664731887686489906e-07
5.364343311288474858e+00 5.032430994818092307e-01 4.200086554222773753e-07
5.364343311288474858e+00 5.053267820934893573e-01 4.791537647237164856e-07
5.364343311288474858e+00 5.074104647051694839e-01 5.443004816011679441e-07
5.364343311288474858e+00 5.094941473168497215e-01 6.158588034316406406e-07
5.364343311288474858e+00 5.115778299285298480e-01 6.942572053496892375e-07
5.364343311288474858e+00 5.136615125402099746e-01 7.799431065352527442e-07
5.364343311288474858e+00 5.157451951518901012e-01 8.733833213877626101e-07
5.364343311288474858e+00 5.178288777635702278e-01 9.750645138169932514e-07
5.364343311288474858e+00 5.199125603752503544e-01 1.085493653102636230e-06
5.364343311288474858e+00 5.219962429869304810e-01 1.205198466826191767e-06
5.364343311288474858e+00 5.240799255986106076e-01 1.334727887717030701e-06
5.364343311288474858e+00 5.261636082102908452e-01 1.474652504557309474e-06
5.364343311288474858e+00 5.282472908219709717e-01 1.625565010422365006e-06
5.364343311288474858e+00 5.303309734336510983e-01 1.788080641240717715e-06
5.364343311288474858e+00 5.324146560453312249e-01 1.962837620691337030e-06
5.364343311288474858e+00 5.344983386570113515e-01 2.150497593245331708e-06
5.364343311288474858e+00 5.365820212686914781e-01 2.351746064090379780e-06
5.364343311288474858e+00 5.386657038803717157e-01 2.567292819396872063e-06
5.364343311288474858e+00 5.407493864920518423e-01 2.797872360783331024e-06
5.364343311288474858e+00 5.428330691037319689e-01 3.044244321843880455e-06
5.364343311288474858e+00 5.449167517154120954e-01 3.307193884187528135e-06
5.364343311288474858e+00 5.470004343270922220e-01 3.587532191433037492e-06
5.364343311288474858e+00 5.490841169387723486e-01 3.886096753273887598e-06
5.364343311288474858e+00 5.511677995504524752e-01 4.203751846491376848e-06
5.364343311288474858e+00 5.532514821621326018e-01 4.541388909678239342e-06
5.364343311288474858e+00 5.553351647738128394e-01 4.899926924883027747e-06
5.364343311288474858e+00 5.574188473854929660e-01 5.280312805033221317e-06
5.364343311288474858e+00 5.595025299971730925e-01 5.683521766853978890e-06
5.364343311288474858e+00 5.615862126088532191e-01 6.110557700716845538e-06
5.364343311288474858e+00 5.636698952205333457e-01 6.562453536579164144e-06
5.364343311288474858e+00 5.657535778322135833e-01 7.040271589094678296e-06
5.364343311288474858e+00 5.678372604438937099e-01 7.545103912700625613e-06
5.364343311288474858e+00 5.699209430555738365e-01 8.078072641120162599e-06
5.364343311288474858e+00 5.720046256672539631e-01 8.640330318826304530e-06
5.364352588262813804e+00 3.657200471109198214e-01 2.750967904315651953e-06
5.364352588262813804e+00 3.678037297225999480e-01 2.752931280630236459e-06
5.364352588262813804e+00 3.698874123342801301e-01 2.754855953919187313e-06
5.364352588262813804e+00 3.719710949459602567e-01 2.756731892403930819e-06
5.364352588262813804e+00 3.740547775576403833e-01 2.758548703983351566e-06
5.364352588262813804e+00 3.761384601693205099e-01 2.760295653373853100e-06
5.364352588262813804e+00 3.782221427810006920e-01 2.761961719382044185e-06
5.364352588262813804e+00 3.803058253926808185e-01 2.763535647561127267e-06
5.364352588262813804e+00 3.823895080043609451e-01 2.765006000065675497e-06
5.364352588262813804e+00 3.844731906160411272e-01 2.766361231767203449e-06
5.364352588262813804e+00 3.865568732277212538e-01 2.767589747176740364e-06
5.364352588262813804e+00 3.886405558394013804e-01 2.768679991541456290e-06
5.364352588262813804e+00 3.907242384510815070e-01 2.769620530233886825e-06
5.364352588262813804e+00 3.928079210627616891e-01 2.770400134326686673e-06
5.364352588262813804e+00 3.948916036744418157e-01 2.771007894084836986e-06
5.364352588262813804e+00 3.969752862861219422e-01 2.771433314378287653e-06
5.364352588262813804e+00 3.990589688978021243e-01 2.771666433251329254e-06
5.364352588262813804e+00 4.011426515094822509e-01 2.771697941818255551e-06
5.364352588262813804e+00 4.032263341211623775e-01 2.771519324535461474e-06
5.364352588262813804e+00 4.053100167328425041e-01 2.771122985156325730e-06
5.364352588262813804e+00 4.073936993445226862e-01 2.770502399049610197e-06
5.364352588262813804e+00 4.094773819562028128e-01 2.769652272877515557e-06
5.364352588262813804e+00 4.115610645678829393e-01 2.768568701114465406e-06
5.364352588262813804e+00 4.136447471795631214e-01 2.767249343666217148e-06
5.364352588262813804e+00 4.157284297912432480e-01 2.765693601419733225e-06
5.364352588262813804e+00 4.178121124029233746e-01 2.763902814639346567e-06
5.364352588262813804e+00 4.198957950146035012e-01 2.761880452075236012e-06
5.364352588262813804e+00 4.219794776262836833e-01 2.759632321304085302e-06
5.364352588262813804e+00 4.240631602379638099e-01 2.757166784337133346e-06
5.364352588262813804e+00 4.261468428496439365e-01 2.754494986231264425e-06
5.364352588262813804e+00 4.282305254613241186e-01 2.751631079133974592e-06
5.364352588262813804e+00 4.303142080730042451e-01 2.748592472421510320e-06
5.364352588262813804e+00 4.323978906846843717e-01 2.745400080138657896e-06
5.364352588262813804e+00 4.344815732963644983e-01 2.742078578681490923e-06
5.364352588262813804e+00 4.365652559080446804e-01 2.738656676791048410e-06
5.364352588262813804e+00 4.386489385197248070e-01 2.735167390810786034e-06
5.364352588262813804e+00 4.407326211314049891e-01 2.731648327266689487e-06
5.364352588262813804e+00 4.428163037430851157e-01 2.728141981731674163e-06
5.364352588262813804e+00 4.448999863547652422e-01 2.724696028781622447e-06
5.364352588262813804e+00 4.469836689664453688e-01 2.721363645082526471e-06
5.364352588262813804e+00 4.490673515781254954e-01 2.718203813062017465e-06
5.364352588262813804e+00 4.511510341898056775e-01 2.715281656707128116e-06
5.364352588262813804e+00 4.532347168014858041e-01 2.712668761959935196e-06
5.364352588262813804e+00 4.553183994131659862e-01 2.710443528867708442e-06
5.364352588262813804e+00 4.574020820248461128e-01 2.708691509438900721e-06
5.364352588262813804e+00 4.594857646365262394e-01 2.707505767148793381e-06
5.364352588262813804e+00 4.615694472482063659e-01 2.706987231842777913e-06
5.364352588262813804e+00 4.636531298598864925e-01 2.707245074886622761e-06
5.364352588262813804e+00 4.657368124715666746e-01 2.708397070151272823e-06
5.364352588262813804e+00 4.678204950832468012e-01 2.710569993656945446e-06
5.364352588262813804e+00 4.699041776949269833e-01 2.713899991263880452e-06
5.364352588262813804e+00 4.719878603066071099e-01 2.718532978447864311e-06
5.364352588262813804e+00 4.740715429182872365e-01 2.724625039049411683e-06
5.364352588262813804e+00 4.761552255299673631e-01 2.732342825303683226e-06
5.364352588262813804e+00 4.782389081416474896e-01 2.741863964797670510e-06
5.364352588262813804e+00 4.803225907533276717e-01 2.753377476719298478e-06
5.364352588262813804e+00 4.824062733650077983e-01 2.767084182434478935e-06
5.364352588262813804e+00 4.844899559766879804e-01 2.783197134248781908e-06
5.364352588262813804e+00 4.865736385883681070e-01 2.801942031739456710e-06
5.364352588262813804e+00 4.886573212000482336e-01 2.823557657063285204e-06
5.364352588262813804e+00 4.907410038117283602e-01 2.848296303552515083e-06
5.364352588262813804e+00 4.928246864234084867e-01 2.876424211810942515e-06
5.364352588262813804e+00 4.949083690350886688e-01 2.908222004636556849e-06
5.364352588262813804e+00 4.969920516467687954e-01 2.943985132550990230e-06
5.364352588262813804e+00 4.990757342584489775e-01 2.984024312298999910e-06
5.364352588262813804e+00 5.011594168701291041e-01 3.028665974067567747e-06
5.364352588262813804e+00 5.032430994818092307e-01 3.078252700642170591e-06
5.364352588262813804e+00 5.053267820934893573e-01 3.133143681947642325e-06
5.364352588262813804e+00 5.074104647051694839e-01 3.193715157161341825e-06
5.364352588262813804e+00 5.094941473168497215e-01 3.260360865507348563e-06
5.364352588262813804e+00 5.115778299285298480e-01 3.333492489872248380e-06
5.364352588262813804e+00 5.136615125402099746e-01 3.413540110414590475e-06
5.364352588262813804e+00 5.157451951518901012e-01 3.500952648449219043e-06
5.364352588262813804e+00 5.178288777635702278e-01 3.596198312324174113e-06
5.364352588262813804e+00 5.199125603752503544e-01 3.699765050022407184e-06
5.364352588262813804e+00 5.219962429869304810e-01 3.812160984504276864e-06
5.364352588262813804e+00 5.240799255986106076e-01 3.933914862911039476e-06
5.364352588262813804e+00 5.261636082102908452e-01 4.065576497168547127e-06
5.364352588262813804e+00 5.282472908219709717e-01 4.207717197952307268e-06
5.364352588262813804e+00 5.303309734336510983e-01 4.360930218423122780e-06
5.364352588262813804e+00 5.324146560453312249e-01 4.525831180656682582e-06
5.364352588262813804e+00 5.344983386570113515e-01 4.703058511677264542e-06
5.364352588262813804e+00 5.365820212686914781e-01 4.893273864879933688e-06
5.364352588262813804e+00 5.386657038803717157e-01 5.097162550947865419e-06
5.364352588262813804e+00 5.407493864920518423e-01 5.315433948368802248e-06
5.364352588262813804e+00 5.428330691037319689e-01 5.548821924527593573e-06
5.364352588262813804e+00 5.449167517154120954e-01 5.798085245298032106e-06
5.364352588262813804e+00 5.470004343270922220e-01 6.064007976200701081e-06
5.364352588262813804e+00 5.490841169387723486e-01 6.347399894069970248e-06
5.364352588262813804e+00 5.511677995504524752e-01 6.649096869531850267e-06
5.364352588262813804e+00 5.532514821621326018e-01 6.969961266605598982e-06
5.364352588262813804e+00 5.553351647738128394e-01 7.310882320966179978e-06
5.364352588262813804e+00 5.574188473854929660e-01 7.672776523771171096e-06
5.364352588262813804e+00 5.595025299971730925e-01 8.056587995444506632e-06
5.364352588262813804e+00 5.615862126088532191e-01 8.463288851635217361e-06
5.364352588262813804e+00 5.636698952205333457e-01 8.893879557252363247e-06
5.364352588262813804e+00 5.657535778322135833e-01 9.349389285579034049e-06
5.364352588262813804e+00 5.678372604438937099e-01 9.830876252593427907e-06
5.364352588262813804e+00 5.699209430555738365e-01 1.033942806299085152e-05
5.364352588262813804e+00 5.720046256672539631e-01 1.087616203502400637e-05
5.364361865237151861e+00 3.657200471109198214e-01 1.147297411715878407e-05
5.364361865237151861e+00 3.678037297225999480e-01 1.147511756565639095e-05
5.364361865237151861e+00 3.698874123342801301e-01 1.147723148699856467e-05
5.364361865237151861e+00 3.719710949459602567e-01 1.147930599032145436e-05
5.364361865237151861e+00 3.740547775576403833e-01 1.148133078100403213e-05
5.364361865237151861e+00 3.761384601693205099e-01 1.148329520044561406e-05
5.364361865237151861e+00 3.782221427810006920e-01 1.148518826835253677e-05
5.364361865237151861e+00 3.803058253926808185e-01 1.148699871699428908e-05
5.364361865237151861e+00 3.823895080043609451e-01 1.148871506739632452e-05
5.364361865237151861e+00 3.844731906160411272e-01 1.149032567023791553e-05
5.364361865237151861e+00 3.865568732277212538e-01 1.149181878424752948e-05
5.364361865237151861e+00 3.886405558394013804e-01 1.149318264621824680e-05
5.364361865237151861e+00 3.907242384510815070e-01 1.149440554364965892e-05
5.364361865237151861e+00 3.928079210627616891e-01 1.149547591990524517e-05
5.364361865237151861e+00 3.948916036744418157e-01 1.149638244442187493e-05
5.364361865237151861e+00 3.969752862861219422e-01 1.149711414281475618e-05
5.364361865237151861e+00 3.990589688978021243e-01 1.149766047511319995e-05
5.364361865237151861e+00 4.011426515094822509e-01 1.149801147996722406e-05
5.364361865237151861e+00 4.032263341211623775e-01 1.149815788134253703e-05
5.364361865237151861e+00 4.053100167328425041e-01 1.149809122739709213e-05
5.364361865237151861e+00 4.073936993445226862e-01 1.149780404162852809e-05
5.364361865237151861e+00 4.094773819562028128e-01 1.149728995099714686e-05
5.364361865237151861e+00 4.115610645678829393e-01 1.149654385744990930e-05
5.364361865237151861e+00 4.136447471795631214e-01 1.149556210230260978e-05
5.364361865237151861e+00 4.157284297912432480e-01 1.149434264062666535e-05
5.364361865237151861e+00 4.178121124029233746e-01 1.149288521498468220e-05
5.364361865237151861e+00 4.198957950146035012e-01 1.149119155821735825e-05
5.364361865237151861e+00 4.219794776262836833e-01 1.148926558605117407e-05
5.364361865237151861e+00 4.240631602379638099e-01 1.148711360761061886e-05
5.364361865237151861e+00 4.261468428496439365e-01 1.148474454409250546e-05
5.364361865237151861e+00 4.282305254613241186e-01 1.148217014896631178e-05
5.364361865237151861e+00 4.303142080730042451e-01 1.147940524434680040e-05
5.364361865237151861e+00 4.323978906846843717e-01 1.147646796725729440e-05
5.364361865237151861e+00 4.344815732963644983e-01 1.147338001682538750e-05
5.364361865237151861e+00 4.365652559080446804e-01 1.147016690966071622e-05
5.364361865237151861e+00 4.386489385197248070e-01 1.146685825406653850e-05
5.364361865237151861e+00 4.407326211314049891e-01 1.146348802616573554e-05
5.364361865237151861e+00 4.428163037430851157e-01 1.146009485162230307e-05
5.364361865237151861e+00 4.448999863547652422e-01 1.145672229331732841e-05
5.364361865237151861e+00 4.469836689664453688e-01 1.145341915519095895e-05
5.364361865237151861e+00 4.490673515781254954e-01 1.145023979851194653e-05
5.364361865237151861e+00 4.511510341898056775e-01 1.144724443972757950e-05
5.364361865237151861e+00 4.532347168014858041e-01 1.144449948856872515e-05
5.364361865237151861e+00 4.553183994131659862e-01 1.144207787093649708e-05
5.364361865237151861e+00 4.574020820248461128e-01 1.144005937009224587e-05
5.364361865237151861e+00 4.594857646365262394e-01 1.143853097095565068e-05
5.364361865237151861e+00 4.615694472482063659e-01 1.143758720261926106e-05
5.364361865237151861e+00 4.636531298598864925e-01 1.143733051833009267e-05
5.364361865237151861e+00 4.657368124715666746e-01 1.143787163361654693e-05
5.364361865237151861e+00 4.678204950832468012e-01 1.143932991590874702e-05
5.364361865237151861e+00 4.699041776949269833e-01 1.144183374928823325e-05
5.364361865237151861e+00 4.719878603066071099e-01 1.144552092682775091e-05
5.364361865237151861e+00 4.740715429182872365e-01 1.145053902930739579e-05
5.364361865237151861e+00 4.761552255299673631e-01 1.145704582452279800e-05
5.364361865237151861e+00 4.782389081416474896e-01 1.146520966257883060e-05
5.364361865237151861e+00 4.803225907533276717e-01 1.147520988147682322e-05
5.364361865237151861e+00 4.824062733650077983e-01 1.148723720922652677e-05
5.364361865237151861e+00 4.844899559766879804e-01 1.150149418079184237e-05
5.364361865237151861e+00 4.865736385883681070e-01 1.151819555161982457e-05
5.364361865237151861e+00 4.886573212000482336e-01 1.153756871288851414e-05
5.364361865237151861e+00 4.907410038117283602e-01 1.155985412130675465e-05
5.364361865237151861e+00 4.928246864234084867e-01 1.158530571898320329e-05
5.364361865237151861e+00 4.949083690350886688e-01 1.161419136451359009e-05
5.364361865237151861e+00 4.969920516467687954e-01 1.164679326071531904e-05
5.364361865237151861e+00 4.990757342584489775e-01 1.168340839101649964e-05
5.364361865237151861e+00 5.011594168701291041e-01 1.172434895243240125e-05
5.364361865237151861e+00 5.032430994818092307e-01 1.176994279373488861e-05
5.364361865237151861e+00 5.053267820934893573e-01 1.182053384801675401e-05
5.364361865237151861e+00 5.074104647051694839e-01 1.187648257914422191e-05
5.364361865237151861e+00 5.094941473168497215e-01 1.193816641478444720e-05
5.364361865237151861e+00 5.115778299285298480e-01 1.200598019252620657e-05
5.364361865237151861e+00 5.136615125402099746e-01 1.208033658995232575e-05
5.364361865237151861e+00 5.157451951518901012e-01 1.216166657453439567e-05
5.364361865237151861e+00 5.178288777635702278e-01 1.225041984139495445e-05
5.364361865237151861e+00 5.199125603752503544e-01 1.234706524843601535e-05
5.364361865237151861e+00 5.219962429869304810e-01 1.245209125388883498e-05
5.364361865237151861e+00 5.240799255986106076e-01 1.256600635346828991e-05
5.364361865237151861e+00 5.261636082102908452e-01 1.268933951242287185e-05
5.364361865237151861e+00 5.282472908219709717e-01 1.282264059774385210e-05
5.364361865237151861e+00 5.303309734336510983e-01 1.296648080675849800e-05
5.364361865237151861e+00 5.324146560453312249e-01 1.312145309480416033e-05
5.364361865237151861e+00 5.344983386570113515e-01 1.328817259603157507e-05
5.364361865237151861e+00 5.365820212686914781e-01 1.346727704929615307e-05
5.364361865237151861e+00 5.386657038803717157e-01 1.365942720880856712e-05
5.364361865237151861e+00 5.407493864920518423e-01 1.386530726009933718e-05
5.364361865237151861e+00 5.428330691037319689e-01 1.408562523062343882e-05
5.364361865237151861e+00 5.449167517154120954e-01 1.432111339316732011e-05
5.364361865237151861e+00 5.470004343270922220e-01 1.457252866495955749e-05
5.364361865237151861e+00 5.490841169387723486e-01 1.484065301426177816e-05
5.364361865237151861e+00 5.511677995504524752e-01 1.512629385081883422e-05
5.364361865237151861e+00 5.532514821621326018e-01 1.543028440678216194e-05
5.364361865237151861e+00 5.553351647738128394e-01 1.575348411754796669e-05
5.364361865237151861e+00 5.574188473854929660e-01 1.609677899245979131e-05
5.364361865237151861e+00 5.595025299971730925e-01 1.646108198867463562e-05
5.364361865237151861e+00 5.615862126088532191e-01 1.684733336689223714e-05
5.364361865237151861e+00 5.636698952205333457e-01 1.725650105027800137e-05
5.364361865237151861e+00 5.657535778322135833e-01 1.768958097300435747e-05
5.364361865237151861e+00 5.678372604438937099e-01 1.814759742389325487e-05
5.364361865237151861e+00 5.699209430555738365e-01 1.863160337841734395e-05
5.364361865237151861e+00 5.720046256672539631e-01 1.914268083206414797e-05
5.364371142211490806e+00 3.657200471109198214e-01 2.611863128634596838e-05
5.364371142211490806e+00 3.678037297225999480e-01 2.612095371597489786e-05
5.364371142211490806e+00 3.698874123342801301e-01 2.612325570867354545e-05
5.364371142211490806e+00 3.719710949459602567e-01 2.612552750936033178e-05
5.364371142211490806e+00 3.740547775576403833e-01 2.612775892741377786e-05
5.364371142211490806e+00 3.761384601693205099e-01 2.612993936555973703e-05
5.364371142211490806e+00 3.782221427810006920e-01 2.613205787524914525e-05
5.364371142211490806e+00 3.803058253926808185e-01 2.613410318249496890e-05
5.364371142211490806e+00 3.823895080043609451e-01 2.613606375020179496e-05
5.364371142211490806e+00 3.844731906160411272e-01 2.613792782682568857e-05
5.364371142211490806e+00 3.865568732277212538e-01 2.613968351314531911e-05
5.364371142211490806e+00 3.886405558394013804e-01 2.614131882629169466e-05
5.364371142211490806e+00 3.907242384510815070e-01 2.614282178837724102e-05
5.364371142211490806e+00 3.928079210627616891e-01 2.614418048125802333e-05
5.364371142211490806e+00 3.948916036744418157e-01 2.614538317466829603e-05
5.364371142211490806e+00 3.969752862861219422e-01 2.614641838117677636e-05
5.364371142211490806e+00 3.990589688978021243e-01 2.614727499428460907e-05
5.364371142211490806e+00 4.011426515094822509e-01 2.614794238029997077e-05
5.364371142211490806e+00 4.032263341211623775e-01 2.614841050041132321e-05
5.364371142211490806e+00 4.053100167328425041e-01 2.614867004504039470e-05
5.364371142211490806e+00 4.073936993445226862e-01 2.614871256120695320e-05
5.364371142211490806e+00 4.094773819562028128e-01 2.614853059646007362e-05
5.364371142211490806e+00 4.115610645678829393e-01 2.614811784524230038e-05
5.364371142211490806e+00 4.136447471795631214e-01 2.614746932429409752e-05
5.364371142211490806e+00 4.157284297912432480e-01 2.614658151855664609e-05
5.364371142211490806e+00 4.178121124029233746e-01 2.614545257067101729e-05
5.364371142211490806e+00 4.198957950146035012e-01 2.614408246168773900e-05
5.364371142211490806e+00 4.219794776262836833e-01 2.614247319603139164e-05
5.364371142211490806e+00 4.240631602379638099e-01 2.614062901596351265e-05
5.364371142211490806e+00 4.261468428496439365e-01 2.613855660021781625e-05
5.364371142211490806e+00 4.282305254613241186e-01 2.613626528313316323e-05
5.364371142211490806e+00 4.303142080730042451e-01 2.613376727997802318e-05
5.364371142211490806e+00 4.323978906846843717e-01 2.613107792193038718e-05
5.364371142211490806e+00 4.344815732963644983e-01 2.612821590736408799e-05
5.364371142211490806e+00 4.365652559080446804e-01 2.612520353505426345e-05
5.364371142211490806e+00 4.386489385197248070e-01 2.612206698270411057e-05
5.364371142211490806e+00 4.407326211314049891e-01 2.611883655642980036e-05
5.364371142211490806e+00 4.428163037430851157e-01 2.611554698754467815e-05
5.364371142211490806e+00 4.448999863547652422e-01 2.611223769130875715e-05
5.364371142211490806e+00 4.469836689664453688e-01 2.610895307888110703e-05
5.364371142211490806e+00 4.490673515781254954e-01 2.610574284116564964e-05
5.364371142211490806e+00 4.511510341898056775e-01 2.610266226898197282e-05
5.364371142211490806e+00 4.532347168014858041e-01 2.609977255340501922e-05
5.364371142211490806e+00 4.553183994131659862e-01 2.609714111801191675e-05
5.364371142211490806e+00 4.574020820248461128e-01 2.609484193993092161e-05
5.364371142211490806e+00 4.594857646365262394e-01 2.609295589455443238e-05
5.364371142211490806e+00 4.615694472482063659e-01 2.609157108559449539e-05
5.364371142211490806e+00 4.636531298598864925e-01 2.609078320657977329e-05
5.364371142211490806e+00 4.657368124715666746e-01 2.609069588510146790e-05
5.364371142211490806e+00 4.678204950832468012e-01 2.609142105088010333e-05
5.364371142211490806e+00 4.699041776949269833e-01 2.609307929861039838e-05
5.364371142211490806e+00 4.719878603066071099e-01 2.609580026847584935e-05
5.364371142211490806e+00 4.740715429182872365e-01 2.609972301287594409e-05
5.364371142211490806e+00 4.761552255299673631e-01 2.610499638914957275e-05
5.364371142211490806e+00 4.782389081416474896e-01 2.611177944585276175e-05
5.364371142211490806e+00 4.803225907533276717e-01 2.612024181099174605e-05
5.364371142211490806e+00 4.824062733650077983e-01 2.613056409950240537e-05
5.364371142211490806e+00 4.844899559766879804e-01 2.614293830707438069e-05
5.364371142211490806e+00 4.865736385883681070e-01 2.615756821806484861e-05
5.364371142211490806e+00 4.886573212000482336e-01 2.617466981864339509e-05
5.364371142211490806e+00 4.907410038117283602e-01 2.619447169963173711e-05
5.364371142211490806e+00 4.928246864234084867e-01 2.621721548406805502e-05
5.364371142211490806e+00 4.949083690350886688e-01 2.624315623649960439e-05
5.364371142211490806e+00 4.969920516467687954e-01 2.627256288521544683e-05
5.364371142211490806e+00 4.990757342584489775e-01 2.630571865665168459e-05
5.364371142211490806e+00 5.011594168701291041e-01 2.634292148504147976e-05
5.364371142211490806e+00 5.032430994818092307e-01 2.638448445633678191e-05
5.364371142211490806e+00 5.053267820934893573e-01 2.643073622179142613e-05
5.364371142211490806e+00 5.074104647051694839e-01 2.648202144011898245e-05
5.364371142211490806e+00 5.094941473168497215e-01 2.653870119927044356e-05
5.364371142211490806e+00 5.115778299285298480e-01 2.660115345263635856e-05
5.364371142211490806e+00 5.136615125402099746e-01 2.666977344895644361e-05
5.364371142211490806e+00 5.157451951518901012e-01 2.674497416600852818e-05
5.364371142211490806e+00 5.178288777635702278e-01 2.682718673652924709e-05
5.364371142211490806e+00 5.199125603752503544e-01 2.691686088107553038e-05
5.364371142211490806e+00 5.219962429869304810e-01 2.701446534022047116e-05
5.364371142211490806e+00 5.240799255986106076e-01 2.712048829610483525e-05
5.364371142211490806e+00 5.261636082102908452e-01 2.723543780587796233e-05
5.364371142211490806e+00 5.282472908219709717e-01 2.735984222280663311e-05
5.364371142211490806e+00 5.303309734336510983e-01 2.749425062414179581e-05
5.364371142211490806e+00 5.324146560453312249e-01 2.763923322629997464e-05
5.364371142211490806e+00 5.344983386570113515e-01 2.779538180769464966e-05
5.364371142211490806e+00 5.365820212686914781e-01 2.796331011523201329e-05
5.364371142211490806e+00 5.386657038803717157e-01 2.814365429253393167e-05
5.364371142211490806e+00 5.407493864920518423e-01 2.833707328279653156e-05
5.364371142211490806e+00 5.428330691037319689e-01 2.854424923425739796e-05
5.364371142211490806e+00 5.449167517154120954e-01 2.876588789373684939e-05
5.364371142211490806e+00 5.470004343270922220e-01 2.900271900613899119e-05
5.364371142211490806e+00 5.490841169387723486e-01 2.925549669768850975e-05
5.364371142211490806e+00 5.511677995504524752e-01 2.952499986534475940e-05
5.364371142211490806e+00 5.532514821621326018e-01 2.981203255512746979e-05
5.364371142211490806e+00 5.553351647738128394e-01 3.011742433931993126e-05
5.364371142211490806e+00 5.574188473854929660e-01 3.044203068595069232e-05
5.364371142211490806e+00 5.595025299971730925e-01 3.078673332252299870e-05
5.364371142211490806e+00 5.615862126088532191e-01 3.115244059485986101e-05
5.364371142211490806e+00 5.636698952205333457e-01 3.154008781958546554e-05
5.364371142211490806e+00 5.657535778322135833e-01 3.195063762817462266e-05
5.364371142211490806e+00 5.678372604438937099e-01 3.238508030870974446e-05
5.364371142211490806e+00 5.699209430555738365e-01 3.284443413251515346e-05
5.364371142211490806e+00 5.720046256672539631e-01 3.332974568930718287e-05
5.364380419185829751e+00 3.657200471109198214e-01 4.657721906111925186e-05
5.364380419185829751e+00 3.678037297225999480e-01 4.657971939731890592e-05
5.364380419185829751e+00 3.698874123342801301e-01 4.658220831189280271e-05
5.364380419185829751e+00 3.719710949459602567e-01 4.658467616901387353e-05
5.364380419185829751e+00 3.740547775576403833e-01 4.658711287754192142e-05
5.364380419185829751e+00 3.761384601693205099e-01 4.658950790457961781e-05
5.364380419185829751e+00 3.782221427810006920e-01 4.659185032532829932e-05
5.364380419185829751e+00 3.803058253926808185e-01 4.659412885236161619e-05
5.364380419185829751e+00 3.823895080043609451e-01 4.659633187856928953e-05
5.364380419185829751e+00 3.844731906160411272e-01 4.659844754898647426e-05
5.364380419185829751e+00 3.865568732277212538e-01 4.660046380180769750e-05
5.364380419185829751e+00 3.886405558394013804e-01 4.660236842909541076e-05
5.364380419185829751e+00 3.907242384510815070e-01 4.660414916297556695e-05
5.364380419185829751e+00 3.928079210627616891e-01 4.660579374364570601e-05
5.364380419185829751e+00 3.948916036744418157e-01 4.660729000418044245e-05
5.364380419185829751e+00 3.969752862861219422e-01 4.660862596319752710e-05
5.364380419185829751e+00 3.990589688978021243e-01 4.660978992360710290e-05
5.364380419185829751e+00 4.011426515094822509e-01 4.661077057056990658e-05
5.364380419185829751e+00 4.032263341211623775e-01 4.661155709995127872e-05
5.364380419185829751e+00 4.053100167328425041e-01 4.661213932578073049e-05
5.364380419185829751e+00 4.073936993445226862e-01 4.661250781329159359e-05
5.364380419185829751e+00 4.094773819562028128e-01 4.661265401682473329e-05
5.364380419185829751e+00 4.115610645678829393e-01 4.661257041853717300e-05
5.364380419185829751e+00 4.136447471795631214e-01 4.661225068607266286e-05
5.364380419185829751e+00 4.157284297912432480e-01 4.661168983386687332e-05
5.364380419185829751e+00 4.178121124029233746e-01 4.661088438236952477e-05
5.364380419185829751e+00 4.198957950146035012e-01 4.660983255177738368e-05
5.364380419185829751e+00 4.219794776262836833e-01 4.660853442192905161e-05
5.364380419185829751e+00 4.240631602379638099e-01 4.660699214991905246e-05
5.364380419185829751e+00 4.261468428496439365e-01 4.660521015825939154e-05
5.364380419185829751e+00 4.282305254613241186e-01 4.660319534705445129e-05
5.364380419185829751e+00 4.303142080730042451e-01 4.660095731215803351e-05
5.364380419185829751e+00 4.323978906846843717e-01 4.659850857249104921e-05
5.364380419185829751e+00 4.344815732963644983e-01 4.659586480795040701e-05
5.364380419185829751e+00 4.365652559080446804e-01 4.659304509070780529e-05
5.364380419185829751e+00 4.386489385197248070e-01 4.659007215168125589e-05
5.364380419185829751e+00 4.407326211314049891e-01 4.658697262237353442e-05
5.364380419185829751e+00 4.428163037430851157e-01 4.658377732293788736e-05
5.364380419185829751e+00 4.448999863547652422e-01 4.658052151287406847e-05
5.364380419185829751e+00 4.469836689664453688e-01 4.657724518820689395e-05
5.364380419185829751e+00 4.490673515781254954e-01 4.657399336989520111e-05
5.364380419185829751e+00 4.511510341898056775e-01 4.657081639756070936e-05
5.364380419185829751e+00 4.532347168014858041e-01 4.656777023311683278e-05
5.364380419185829751e+00 4.553183994131659862e-01 4.656491678411013146e-05
5.364380419185829751e+00 4.574020820248461128e-01 4.656232420705672153e-05
5.364380419185829751e+00 4.594857646365262394e-01 4.656006724116447436e-05
5.364380419185829751e+00 4.615694472482063659e-01 4.655822754483296882e-05
5.364380419185829751e+00 4.636531298598864925e-01 4.655689403382804798e-05
5.364380419185829751e+00 4.657368124715666746e-01 4.655616322320425268e-05
5.364380419185829751e+00 4.678204950832468012e-01 4.655613958100178555e-05
5.364380419185829751e+00 4.699041776949269833e-01 4.655693589148579586e-05
5.364380419185829751e+00 4.719878603066071099e-01 4.655867360727243624e-05
5.364380419185829751e+00 4.740715429182872365e-01 4.656148322404482054e-05
5.364380419185829751e+00 4.761552255299673631e-01 4.656550466360519534e-05
5.364380419185829751e+00 4.782389081416474896e-01 4.657088763115034715e-05
5.364380419185829751e+00 4.803225907533276717e-01 4.657779202385757533e-05
5.364380419185829751e+00 4.824062733650077983e-01 4.658638829970147209e-05
5.364380419185829751e+00 4.844899559766879804e-01 4.659685788253593012e-05
5.364380419185829751e+00 4.865736385883681070e-01 4.660939354888078083e-05
5.364380419185829751e+00 4.886573212000482336e-01 4.662419983818393698e-05
5.364380419185829751e+00 4.907410038117283602e-01 4.664149344588180746e-05
5.364380419185829751e+00 4.928246864234084867e-01 4.666150363701584622e-05
5.364380419185829751e+00 4.949083690350886688e-01 4.668447265800098396e-05
5.364380419185829751e+00 4.969920516467687954e-01 4.671065614127268097e-05
5.364380419185829751e+00 4.990757342584489775e-01 4.674032351873117614e-05
5.364380419185829751e+00 5.011594168701291041e-01 4.677375845132966892e-05
5.364380419185829751e+00 5.032430994818092307e-01 4.681125922582447053e-05
5.364380419185829751e+00 5.053267820934893573e-01 4.685313919282963938e-05
5.364380419185829751e+00 5.074104647051694839e-01 4.689972717468265749e-05
5.364380419185829751e+00 5.094941473168497215e-01 4.695136789399365545e-05
5.364380419185829751e+00 5.115778299285298480e-01 4.700842239896342345e-05
5.364380419185829751e+00 5.136615125402099746e-01 4.707126847771555411e-05
5.364380419185829751e+00 5.157451951518901012e-01 4.714030108528743847e-05
5.364380419185829751e+00 5.178288777635702278e-01 4.721593277413730256e-05
5.364380419185829751e+00 5.199125603752503544e-01 4.729859410273993810e-05
5.364380419185829751e+00 5.219962429869304810e-01 4.738873406413293915e-05
5.364380419185829751e+00 5.240799255986106076e-01 4.748682050686586629e-05
5.364380419185829751e+00 5.261636082102908452e-01 4.759334055958738341e-05
5.364380419185829751e+00 5.282472908219709717e-01 4.770880104576954295e-05
5.364380419185829751e+00 5.303309734336510983e-01 4.783372890621498245e-05
5.364380419185829751e+00 5.324146560453312249e-01 4.796867161369371466e-05
5.364380419185829751e+00 5.344983386570113515e-01 4.811419757904664341e-05
5.364380419185829751e+00 5.365820212686914781e-01 4.827089656192703890e-05
5.364380419185829751e+00 5.386657038803717157e-01 4.843938007060941971e-05
5.364380419185829751e+00 5.407493864920518423e-01 4.862028176978730400e-05
5.364380419185829751e+00 5.428330691037319689e-01 4.881425787319257072e-05
5.364380419185829751e+00 5.449167517154120954e-01 4.902198754498142890e-05
5.364380419185829751e+00 5.470004343270922220e-01 4.924417328296422217e-05
5.364380419185829751e+00 5.490841169387723486e-01 4.948154130570437130e-05
5.364380419185829751e+00 5.511677995504524752e-01 4.973484193690645900e-05
5.364380419185829751e+00 5.532514821621326018e-01 5.000484997758026048e-05
5.364380419185829751e+00 5.553351647738128394e-01 5.029236507604083520e-05
5.364380419185829751e+00 5.574188473854929660e-01 5.059821209906272476e-05
5.364380419185829751e+00 5.595025299971730925e-01 5.092324148706686140e-05
5.364380419185829751e+00 5.615862126088532191e-01 5.126832960814073950e-05
5.364380419185829751e+00 5.636698952205333457e-01 5.163437911080789205e-05
5.364380419185829751e+00 5.657535778322135833e-01 5.202231926141437471e-05
5.364380419185829751e+00 5.678372604438937099e-01 5.243310628516979722e-05
5.364380419185829751e+00 5.699209430555738365e-01 5.286772368978686926e-05
5.364380419185829751e+00 5.720046256672539631e-01 5.332718258968162795e-05
5.364389696160168697e+00 3.657200471109198214e-01 7.273803217341786784e-05
5.364389696160168697e+00 3.678037297225999480e-01 7.274070936950420238e-05
5.364389696160168697e+00 3.698874123342801301e-01 7.274338407525530125e-05
5.364389696160168697e+00 3.719710949459602567e-01 7.274604678264623610e-05
5.364389696160168697e+00 3.740547775576403833e-01 7.274868748207964858e-05
5.364389696160168697e+00 3.761384601693205099e-01 7.275129570833127049e-05
5.364389696160168697e+00 3.782221427810006920e-01 7.275386054233316520e-05
5.364389696160168697e+00 3.803058253926808185e-01 7.275637067443928264e-05
5.364389696160168697e+00 3.823895080043609451e-01 7.275881444093062773e-05
5.364389696160168697e+00 3.844731906160411272e-01 7.276117986023821101e-05
5.364389696160168697e+00 3.865568732277212538e-01 7.276345469706810482e-05
5.364389696160168697e+00 3.886405558394013804e-01 7.276562651741939100e-05
5.364389696160168697e+00 3.907242384510815070e-01 7.276768275415283218e-05
5.364389696160168697e+00 3.928079210627616891e-01 7.276961078964757235e-05
5.364389696160168697e+00 3.948916036744418157e-01 7.277139801989187802e-05
5.364389696160168697e+00 3.969752862861219422e-01 7.277303194457006590e-05
5.364389696160168697e+00 3.990589688978021243e-01 7.277450027463280055e-05
5.364389696160168697e+00 4.011426515094822509e-01 7.277579099896278861e-05
5.364389696160168697e+00 4.032263341211623775e-01 7.277689253863025274e-05
5.364389696160168697e+00 4.053100167328425041e-01 7.277779382299930273e-05
5.364389696160168697e+00 4.073936993445226862e-01 7.277848442023328323e-05
5.364389696160168697e+00 4.094773819562028128e-01 7.277895468456574955e-05
5.364389696160168697e+00 4.115610645678829393e-01 7.277919587296381981e-05
5.364389696160168697e+00 4.136447471795631214e-01 7.277920030356137802e-05
5.364389696160168697e+00 4.157284297912432480e-01 7.277896150205481415e-05
5.364389696160168697e+00 4.178121124029233746e-01 7.277847436996991376e-05
5.364389696160168697e+00 4.198957950146035012e-01 7.277773534432175457e-05
5.364389696160168697e+00 4.219794776262836833e-01 7.277674258889397694e-05
5.364389696160168697e+00 4.240631602379638099e-01 7.277549616141957406e-05
5.364389696160168697e+00 4.261468428496439365e-01 7.277399823043246663e-05
5.364389696160168697e+00 4.282305254613241186e-01 7.277225324881723533e-05
5.364389696160168697e+00 4.303142080730042451e-01 7.277026820352931443e-05
5.364389696160168697e+00 4.323978906846843717e-01 7.276805278677994377e-05
5.364389696160168697e+00 4.344815732963644983e-01 7.276561965425608727e-05
5.364389696160168697e+00 4.365652559080446804e-01 7.276298465574195786e-05
5.364389696160168697e+00 4.386489385197248070e-01 7.276016706246283682e-05
5.364389696160168697e+00 4.407326211314049891e-01 7.275718983679540738e-05
5.364389696160168697e+00 4.428163037430851157e-01 7.275407987388708784e-05
5.364389696160168697e+00 4.448999863547652422e-01 7.275086827990386105e-05
5.364389696160168697e+00 4.469836689664453688e-01 7.274759063113150014e-05
5.364389696160168697e+00 4.490673515781254954e-01 7.274428727084415020e-05
5.364389696160168697e+00 4.511510341898056775e-01 7.274100358601793040e-05
5.364389696160168697e+00 4.532347168014858041e-01 7.273779031124500024e-05
5.364389696160168697e+00 4.553183994131659862e-01 7.273470382545819978e-05
5.364389696160168697e+00 4.574020820248461128e-01 7.273180646530173060e-05
5.364389696160168697e+00 4.594857646365262394e-01 7.272916682955604380e-05
5.364389696160168697e+00 4.615694472482063659e-01 7.272686013360563789e-05
5.364389696160168697e+00 4.636531298598864925e-01 7.272496850065718538e-05
5.364389696160168697e+00 4.657368124715666746e-01 7.272358132487186783e-05
5.364389696160168697e+00 4.678204950832468012e-01 7.272279559375042525e-05
5.364389696160168697e+00 4.699041776949269833e-01 7.272271626755121075e-05
5.364389696160168697e+00 4.719878603066071099e-01 7.272345659043576323e-05
5.364389696160168697e+00 4.740715429182872365e-01 7.272513847514387373e-05
5.364389696160168697e+00 4.761552255299673631e-01 7.272789288123015779e-05
5.364389696160168697e+00 4.782389081416474896e-01 7.273186014401697127e-05
5.364389696160168697e+00 4.803225907533276717e-01 7.273719038850702111e-05
5.364389696160168697e+00 4.824062733650077983e-01 7.274404388953005160e-05
5.364389696160168697e+00 4.844899559766879804e-01 7.275259146291188864e-05
5.364389696160168697e+00 4.865736385883681070e-01 7.276301484568339277e-05
5.364389696160168697e+00 4.886573212000482336e-01 7.277550709193383958e-05
5.364389696160168697e+00 4.907410038117283602e-01 7.279027297305966935e-05
5.364389696160168697e+00 4.928246864234084867e-01 7.280752935754930013e-05
5.364389696160168697e+00 4.949083690350886688e-01 7.282750562625504344e-05
5.364389696160168697e+00 4.969920516467687954e-01 7.285044406919479571e-05
5.364389696160168697e+00 4.990757342584489775e-01 7.287660030165347708e-05
5.364389696160168697e+00 5.011594168701291041e-01 7.290624364991305352e-05
5.364389696160168697e+00 5.032430994818092307e-01 7.293965758018705332e-05
5.364389696160168697e+00 5.053267820934893573e-01 7.297714010681826693e-05
5.364389696160168697e+00 5.074104647051694839e-01 7.301900419300347484e-05
5.364389696160168697e+00 5.094941473168497215e-01 7.306557817486953221e-05
5.364389696160168697e+00 5.115778299285298480e-01 7.311720616283816907e-05
5.364389696160168697e+00 5.136615125402099746e-01 7.317424847479214788e-05
5.364389696160168697e+00 5.157451951518901012e-01 7.323708203771562729e-05
5.364389696160168697e+00 5.178288777635702278e-01 7.330610081175945893e-05
5.364389696160168697e+00 5.199125603752503544e-01 7.338171621065234338e-05
5.364389696160168697e+00 5.219962429869304810e-01 7.346435750017280279e-05
5.364389696160168697e+00 5.240799255986106076e-01 7.355447222708953855e-05
5.364389696160168697e+00 5.261636082102908452e-01 7.365252662095766263e-05
5.364389696160168697e+00 5.282472908219709717e-01 7.375900600653721001e-05
5.364389696160168697e+00 5.303309734336510983e-01 7.387441520971990932e-05
5.364389696160168697e+00 5.324146560453312249e-01 7.399927895714212916e-05
5.364389696160168697e+00 5.344983386570113515e-01 7.413414228709198559e-05
5.364389696160168697e+00 5.365820212686914781e-01 7.427957094559571767e-05
5.364389696160168697e+00 5.386657038803717157e-01 7.443615178256775982e-05
5.364389696160168697e+00 5.407493864920518423e-01 7.460449315713251405e-05
5.364389696160168697e+00 5.428330691037319689e-01 7.478522531937182650e-05
5.364389696160168697e+00 5.449167517154120954e-01 7.497900080488835699e-05
5.364389696160168697e+00 5.470004343270922220e-01 7.518649482056858810e-05
5.364389696160168697e+00 5.490841169387723486e-01 7.540840561798102331e-05
5.364389696160168697e+00 5.511677995504524752e-01 7.564545489205863041e-05
5.364389696160168697e+00 5.532514821621326018e-01 7.589838813650543652e-05
5.364389696160168697e+00 5.553351647738128394e-01 7.616797501951447170e-05
5.364389696160168697e+00 5.574188473854929660e-01 7.645500974549112910e-05
5.364389696160168697e+00 5.595025299971730925e-01 7.676031140597872526e-05
5.364389696160168697e+00 5.615862126088532191e-01 7.708472433278579043e-05
5.364389696160168697e+00 5.636698952205333457e-01 7.742911844912159821e-05
5.364389696160168697e+00 5.657535778322135833e-01 7.779438959290776057e-05
5.364389696160168697e+00 5.678372604438937099e-01 7.818145986469892186e-05
5.364389696160168697e+00 5.699209430555738365e-01 7.859127795201942637e-05
5.364389696160168697e+00 5.720046256672539631e-01 7.902481945784883453e-05
5.364398973134507642e+00 3.657200471109198214e-01 1.044903900908017804e-04
5.364398973134507642e+00 3.678037297225999480e-01 1.044932430358973057e-04
5.364398973134507642e+00 3.698874123342801301e-01 1.044961023416997819e-04
5.364398973134507642e+00 3.719710949459602567e-01 1.044989586111575634e-04
5.364398973134507642e+00 3.740547775576403833e-01 1.045018019238085750e-04
5.364398973134507642e+00 3.761384601693205099e-01 1.045046218603518421e-04
5.364398973134507642e+00 3.782221427810006920e-01 1.045074075236235105e-04
5.364398973134507642e+00 3.803058253926808185e-01 1.045101475777760364e-04
5.364398973134507642e+00 3.823895080043609451e-01 1.045128302808681652e-04
5.364398973134507642e+00 3.844731906160411272e-01 1.045154435302792200e-04
5.364398973134507642e+00 3.865568732277212538e-01 1.045179749149535242e-04
5.364398973134507642e+00 3.886405558394013804e-01 1.045204117671873049e-04
5.364398973134507642e+00 3.907242384510815070e-01 1.045227412255245891e-04
5.364398973134507642e+00 3.928079210627616891e-01 1.045249503030807106e-04
5.364398973134507642e+00 3.948916036744418157e-01 1.045270259573474069e-04
5.364398973134507642e+00 3.969752862861219422e-01 1.045289551752603919e-04
5.364398973134507642e+00 3.990589688978021243e-01 1.045307250592796824e-04
5.364398973134507642e+00 4.011426515094822509e-01 1.045323229239495110e-04
5.364398973134507642e+00 4.032263341211623775e-01 1.045337363880489105e-04
5.364398973134507642e+00 4.053100167328425041e-01 1.045349534982658972e-04
5.364398973134507642e+00 4.073936993445226862e-01 1.045359628319902175e-04
5.364398973134507642e+00 4.094773819562028128e-01 1.045367536339529086e-04
5.364398973134507642e+00 4.115610645678829393e-01 1.045373159294713780e-04
5.364398973134507642e+00 4.136447471795631214e-01 1.045376406820319553e-04
5.364398973134507642e+00 4.157284297912432480e-01 1.045377199298765699e-04
5.364398973134507642e+00 4.178121124029233746e-01 1.045375469329121599e-04
5.364398973134507642e+00 4.198957950146035012e-01 1.045371163621919281e-04
5.364398973134507642e+00 4.219794776262836833e-01 1.045364244374524863e-04
5.364398973134507642e+00 4.240631602379638099e-01 1.045354691225482092e-04
5.364398973134507642e+00 4.261468428496439365e-01 1.045342503136605588e-04
5.364398973134507642e+00 4.282305254613241186e-01 1.045327700304249027e-04
5.364398973134507642e+00 4.303142080730042451e-01 1.045310326035494913e-04
5.364398973134507642e+00 4.323978906846843717e-01 1.045290449091872104e-04
5.364398973134507642e+00 4.344815732963644983e-01 1.045268165795064955e-04
5.364398973134507642e+00 4.365652559080446804e-01 1.045243602074080540e-04
5.364398973134507642e+00 4.386489385197248070e-01 1.045216916152578730e-04
5.364398973134507642e+00 4.407326211314049891e-01 1.045188300669410087e-04
5.364398973134507642e+00 4.428163037430851157e-01 1.045157985383955349e-04
5.364398973134507642e+00 4.448999863547652422e-01 1.045126239570623331e-04
5.364398973134507642e+00 4.469836689664453688e-01 1.045093374795976376e-04
5.364398973134507642e+00 4.490673515781254954e-01 1.045059747541228121e-04
5.364398973134507642e+00 4.511510341898056775e-01 1.045025762115153338e-04
5.364398973134507642e+00 4.532347168014858041e-01 1.044991873377637000e-04
5.364398973134507642e+00 4.553183994131659862e-01 1.044958589823534895e-04
5.364398973134507642e+00 4.574020820248461128e-01 1.044926476393008460e-04
5.364398973134507642e+00 4.594857646365262394e-01 1.044896157744434884e-04
5.364398973134507642e+00 4.615694472482063659e-01 1.044868321266099700e-04
5.364398973134507642e+00 4.636531298598864925e-01 1.044843720356464825e-04
5.364398973134507642e+00 4.657368124715666746e-01 1.044823177607201280e-04
5.364398973134507642e+00 4.678204950832468012e-01 1.044807588195598158e-04
5.364398973134507642e+00 4.699041776949269833e-01 1.044797923323706397e-04
5.364398973134507642e+00 4.719878603066071099e-01 1.044795233410960455e-04
5.364398973134507642e+00 4.740715429182872365e-01 1.044800651897748048e-04
5.364398973134507642e+00 4.761552255299673631e-01 1.044815398674495236e-04
5.364398973134507642e+00 4.782389081416474896e-01 1.044840783505177084e-04
5.364398973134507642e+00 4.803225907533276717e-01 1.044878209983027392e-04
5.364398973134507642e+00 4.824062733650077983e-01 1.044929179039519182e-04
5.364398973134507642e+00 4.844899559766879804e-01 1.044995292635871433e-04
5.364398973134507642e+00 4.865736385883681070e-01 1.045078257663399174e-04
5.364398973134507642e+00 4.886573212000482336e-01 1.045179889713858661e-04
5.364398973134507642e+00 4.907410038117283602e-01 1.045302116821204445e-04
5.364398973134507642e+00 4.928246864234084867e-01 1.045446983585889147e-04
5.364398973134507642e+00 4.949083690350886688e-01 1.045616654776343333e-04
5.364398973134507642e+00 4.969920516467687954e-01 1.045813419576241708e-04
5.364398973134507642e+00 4.990757342584489775e-01 1.046039695446001640e-04
5.364398973134507642e+00 5.011594168701291041e-01 1.046298032207496818e-04
5.364398973134507642e+00 5.032430994818092307e-01 1.046591116024971839e-04
5.364398973134507642e+00 5.053267820934893573e-01 1.046921773501150555e-04
5.364398973134507642e+00 5.074104647051694839e-01 1.047292975519699404e-04
5.364398973134507642e+00 5.094941473168497215e-01 1.047707841593149977e-04
5.364398973134507642e+00 5.115778299285298480e-01 1.048169643645952264e-04
5.364398973134507642e+00 5.136615125402099746e-01 1.048681810305034535e-04
5.364398973134507642e+00 5.157451951518901012e-01 1.049247930840798272e-04
5.364398973134507642e+00 5.178288777635702278e-01 1.049871759176759101e-04
5.364398973134507642e+00 5.199125603752503544e-01 1.050557218057683161e-04
5.364398973134507642e+00 5.219962429869304810e-01 1.051308402949406356e-04
5.364398973134507642e+00 5.240799255986106076e-01 1.052129586067255960e-04
5.364398973134507642e+00 5.261636082102908452e-01 1.053025220431803068e-04
5.364398973134507642e+00 5.282472908219709717e-01 1.053999943951853060e-04
5.364398973134507642e+00 5.303309734336510983e-01 1.055058583388916488e-04
5.364398973134507642e+00 5.324146560453312249e-01 1.056206158305252280e-04
5.364398973134507642e+00 5.344983386570113515e-01 1.057447885103218380e-04
5.364398973134507642e+00 5.365820212686914781e-01 1.058789180970842834e-04
5.364398973134507642e+00 5.386657038803717157e-01 1.060235667762924277e-04
5.364398973134507642e+00 5.407493864920518423e-01 1.061793175902550802e-04
5.364398973134507642e+00 5.428330691037319689e-01 1.063467748278504142e-04
5.364398973134507642e+00 5.449167517154120954e-01 1.065265644015336909e-04
5.364398973134507642e+00 5.470004343270922220e-01 1.067193342341978197e-04
5.364398973134507642e+00 5.490841169387723486e-01 1.069257546216811390e-04
5.364398973134507642e+00 5.511677995504524752e-01 1.071465186225664353e-04
5.364398973134507642e+00 5.532514821621326018e-01 1.073823424052179311e-04
5.364398973134507642e+00 5.553351647738128394e-01 1.076339656234219250e-04
5.364398973134507642e+00 5.574188473854929660e-01 1.079021517658130359e-04
5.364398973134507642e+00 5.595025299971730925e-01 1.081876885258697003e-04
5.364398973134507642e+00 5.615862126088532191e-01 1.084913881455082222e-04
5.364398973134507642e+00 5.636698952205333457e-01 1.088140877879750692e-04
5.364398973134507642e+00 5.657535778322135833e-01 1.091566498700113842e-04
5.364398973134507642e+00 5.678372604438937099e-01 1.095199624002809481e-04
5.364398973134507642e+00 5.699209430555738365e-01 1.099049393003742261e-04
5.364398973134507642e+00 5.720046256672539631e-01 1.103125207216411232e-04
5.364408250108846588e+00 3.657200471109198214e-01 1.417236711496256329e-04
5.364408250108846588e+00 3.678037297225999480e-01 1.417266992251360483e-04
5.364408250108846588e+00 3.698874123342801301e-01 1.417297424766173766e-04
5.364408250108846588e+00 3.719710949459602567e-01 1.417327916191137840e-04
5.364408250108846588e+00 3.740547775576403833e-01 1.417358368255339273e-04
5.364408250108846588e+00 3.761384601693205099e-01 1.417388677242315020e-04
5.364408250108846588e+00 3.782221427810006920e-01 1.417418734172265341e-04
5.364408250108846588e+00 3.803058253926808185e-01 1.417448425483420116e-04
5.364408250108846588e+00 3.823895080043609451e-01 1.417477632955258080e-04
5.364408250108846588e+00 3.844731906160411272e-01 1.417506234332516408e-04
5.364408250108846588e+00 3.865568732277212538e-01 1.417534103683412467e-04
5.364408250108846588e+00 3.886405558394013804e-01 1.417561111947616937e-04
5.364408250108846588e+00 3.907242384510815070e-01 1.417587127472229162e-04
5.364408250108846588e+00 3.928079210627616891e-01 1.417612016687825986e-04
5.364408250108846588e+00 3.948916036744418157e-01 1.417635644718032205e-04
5.364408250108846588e+00 3.969752862861219422e-01 1.417657876260368420e-04
5.364408250108846588e+00 3.990589688978021243e-01 1.417678576203205987e-04
5.364408250108846588e+00 4.011426515094822509e-01 1.417697610776624307e-04
5.364408250108846588e+00 4.032263341211623775e-01 1.417714848222229311e-04
5.364408250108846588e+00 4.053100167328425041e-01 1.417730160117460869e-04
5.364408250108846588e+00 4.073936993445226862e-01 1.417743422179623301e-04
5.364408250108846588e+00 4.094773819562028128e-01 1.417754515707074395e-04
5.364408250108846588e+00 4.115610645678829393e-01 1.417763328611975954e-04
5.364408250108846588e+00 4.136447471795631214e-01 1.417769756880669127e-04
5.364408250108846588e+00 4.157284297912432480e-01 1.417773705937487984e-04
5.364408250108846588e+00 4.178121124029233746e-01 1.417775092071128849e-04
5.364408250108846588e+00 4.198957950146035012e-01 1.417773843970233482e-04
5.364408250108846588e+00 4.219794776262836833e-01 1.417769904515142946e-04
5.364408250108846588e+00 4.240631602379638099e-01 1.417763232304544252e-04
5.364408250108846588e+00 4.261468428496439365e-01 1.417753803509612745e-04
5.364408250108846588e+00 4.282305254613241186e-01 1.417741613677818771e-04
5.364408250108846588e+00 4.303142080730042451e-01 1.417726679899951022e-04
5.364408250108846588e+00 4.323978906846843717e-01 1.417709042476366136e-04
5.364408250108846588e+00 4.344815732963644983e-01 1.417688767299526227e-04
5.364408250108846588e+00 4.365652559080446804e-01 1.417665947846792022e-04
5.364408250108846588e+00 4.386489385197248070e-01 1.417640707639116371e-04
5.364408250108846588e+00 4.407326211314049891e-01 1.417613202410044097e-04
5.364408250108846588e+00 4.428163037430851157e-01 1.417583622423187356e-04
5.364408250108846588e+00 4.448999863547652422e-01 1.417552195284377465e-04
5.364408250108846588e+00 4.469836689664453688e-01 1.417519188094021429e-04
5.364408250108846588e+00 4.490673515781254954e-01 1.417484910529719382e-04
5.364408250108846588e+00 4.511510341898056775e-01 1.417449717047084673e-04
5.364408250108846588e+00 4.532347168014858041e-01 1.417414010002264295e-04
5.364408250108846588e+00 4.553183994131659862e-01 1.417378242442250799e-04
5.364408250108846588e+00 4.574020820248461128e-01 1.417342920923294583e-04
5.364408250108846588e+00 4.594857646365262394e-01 1.417308608524158137e-04
5.364408250108846588e+00 4.615694472482063659e-01 1.417275927939016329e-04
5.364408250108846588e+00 4.636531298598864925e-01 1.417245564537033468e-04
5.364408250108846588e+00 4.657368124715666746e-01 1.417218269609552602e-04
5.364408250108846588e+00 4.678204950832468012e-01 1.417194863358514222e-04
5.364408250108846588e+00 4.699041776949269833e-01 1.417176238599485898e-04
5.364408250108846588e+00 4.719878603066071099e-01 1.417163363628769603e-04
5.364408250108846588e+00 4.740715429182872365e-01 1.417157286035828701e-04
5.364408250108846588e+00 4.761552255299673631e-01 1.417159135996212964e-04
5.364408250108846588e+00 4.782389081416474896e-01 1.417170129635229132e-04
5.364408250108846588e+00 4.803225907533276717e-01 1.417191572761094837e-04
5.364408250108846588e+00 4.824062733650077983e-01 1.417224864432608579e-04
5.364408250108846588e+00 4.844899559766879804e-01 1.417271500618280287e-04
5.364408250108846588e+00 4.865736385883681070e-01 1.417333077867269657e-04
5.364408250108846588e+00 4.886573212000482336e-01 1.417411297022753112e-04
5.364408250108846588e+00 4.907410038117283602e-01 1.417507967062499937e-04
5.364408250108846588e+00 4.928246864234084867e-01 1.417625008777077475e-04
5.364408250108846588e+00 4.949083690350886688e-01 1.417764458644303160e-04
5.364408250108846588e+00 4.969920516467687954e-01 1.417928472717636947e-04
5.364408250108846588e+00 4.990757342584489775e-01 1.418119330409908113e-04
5.364408250108846588e+00 5.011594168701291041e-01 1.418339438586326722e-04
5.364408250108846588e+00 5.032430994818092307e-01 1.418591335139058891e-04
5.364408250108846588e+00 5.053267820934893573e-01 1.418877693297195507e-04
5.364408250108846588e+00 5.074104647051694839e-01 1.419201325326627109e-04
5.364408250108846588e+00 5.094941473168497215e-01 1.419565186694081709e-04
5.364408250108846588e+00 5.115778299285298480e-01 1.419972379864388673e-04
5.364408250108846588e+00 5.136615125402099746e-01 1.420426158439164102e-04
5.364408250108846588e+00 5.157451951518901012e-01 1.420929931085383247e-04
5.364408250108846588e+00 5.178288777635702278e-01 1.421487265415451423e-04
5.364408250108846588e+00 5.199125603752503544e-01 1.422101892161714402e-04
5.364408250108846588e+00 5.219962429869304810e-01 1.422777708989693955e-04
5.364408250108846588e+00 5.240799255986106076e-01 1.423518784563402011e-04
5.364408250108846588e+00 5.261636082102908452e-01 1.424329362459917931e-04
5.364408250108846588e+00 5.282472908219709717e-01 1.425213865053993271e-04
5.364408250108846588e+00 5.303309734336510983e-01 1.426176897502934413e-04
5.364408250108846588e+00 5.324146560453312249e-01 1.427223251575380678e-04
5.364408250108846588e+00 5.344983386570113515e-01 1.428357909616999560e-04
5.364408250108846588e+00 5.365820212686914781e-01 1.429586048464953944e-04
5.364408250108846588e+00 5.386657038803717157e-01 1.430913043169044694e-04
5.364408250108846588e+00 5.407493864920518423e-01 1.432344470961373795e-04
5.364408250108846588e+00 5.428330691037319689e-01 1.433886115018130159e-04
5.364408250108846588e+00 5.449167517154120954e-01 1.435543968139329509e-04
5.364408250108846588e+00 5.470004343270922220e-01 1.437324236609458829e-04
5.364408250108846588e+00 5.490841169387723486e-01 1.439233343782963029e-04
5.364408250108846588e+00 5.511677995504524752e-01 1.441277933934008340e-04
5.364408250108846588e+00 5.532514821621326018e-01 1.443464875826754913e-04
5.364408250108846588e+00 5.553351647738128394e-01 1.445801266484997131e-04
5.364408250108846588e+00 5.574188473854929660e-01 1.448294434727471233e-04
5.364408250108846588e+00 5.595025299971730925e-01 1.450951944652742389e-04
5.364408250108846588e+00 5.615862126088532191e-01 1.453781599082184107e-04
5.364408250108846588e+00 5.636698952205333457e-01 1.456791442966394554e-04
5.364408250108846588e+00 5.657535778322135833e-01 1.459989766747186871e-04
5.364408250108846588e+00 5.678372604438937099e-01 1.463385109673566225e-04
5.364408250108846588e+00 5.699209430555738365e-01 1.466986263087658739e-04
5.364408250108846588e+00 5.720046256672539631e-01 1.470802273750798183e-04
5.364417527083185533e+00 3.657200471109198214e-01 1.843274273925240940e-04
5.364417527083185533e+00 3.678037297225999480e-01 1.843306295790326978e-04
5.364417527083185533e+00 3.698874123342801301e-01 1.843338556908850228e-04
5.364417527083185533e+00 3.719710949459602567e-01 1.843370965650986031e-04
5.364417527083185533e+00 3.740547775576403833e-01 1.843403424452791785e-04
5.364417527083185533e+00 3.761384601693205099e-01 1.843435830085370433e-04
5.364417527083185533e+00 3.782221427810006920e-01 1.843468073815908643e-04
5.364417527083185533e+00 3.803058253926808185e-01 1.843500041655997043e-04
5.364417527083185533e+00 3.823895080043609451e-01 1.843531614725028508e-04
5.364417527083185533e+00 3.844731906160411272e-01 1.843562669444457909e-04
5.364417527083185533e+00 3.865568732277212538e-01 1.843593078143706328e-04
5.364417527083185533e+00 3.886405558394013804e-01 1.843622709376861399e-04
5.364417527083185533e+00 3.907242384510815070e-01 1.843651428431588516e-04
5.364417527083185533e+00 3.928079210627616891e-01 1.843679098263025190e-04
5.364417527083185533e+00 3.948916036744418157e-01 1.843705579379104975e-04
5.364417527083185533e+00 3.969752862861219422e-01 1.843730731320297202e-04
5.364417527083185533e+00 3.990589688978021243e-01 1.843754412968461748e-04
5.364417527083185533e+00 4.011426515094822509e-01 1.843776483444206041e-04
5.364417527083185533e+00 4.032263341211623775e-01 1.843796803291579498e-04
5.364417527083185533e+00 4.053100167328425041e-01 1.843815235028221011e-04
5.364417527083185533e+00 4.073936993445226862e-01 1.843831644379380244e-04
5.364417527083185533e+00 4.094773819562028128e-01 1.843845901442490900e-04
5.364417527083185533e+00 4.115610645678829393e-01 1.843857881782317914e-04
5.364417527083185533e+00 4.136447471795631214e-01 1.843867467745685673e-04
5.364417527083185533e+00 4.157284297912432480e-01 1.843874549721246942e-04
5.364417527083185533e+00 4.178121124029233746e-01 1.843879027547463587e-04
5.364417527083185533e+00 4.198957950146035012e-01 1.843880812012594315e-04
5.364417527083185533e+00 4.219794776262836833e-01 1.843879826521257884e-04
5.364417527083185533e+00 4.240631602379638099e-01 1.843876008494556339e-04
5.364417527083185533e+00 4.261468428496439365e-01 1.843869311319216813e-04
5.364417527083185533e+00 4.282305254613241186e-01 1.843859705866928485e-04
5.364417527083185533e+00 4.303142080730042451e-01 1.843847182705104810e-04
5.364417527083185533e+00 4.323978906846843717e-01 1.843831753747312977e-04
5.364417527083185533e+00 4.344815732963644983e-01 1.843813454393361073e-04
5.364417527083185533e+00 4.365652559080446804e-01 1.843792345559405927e-04
5.364417527083185533e+00 4.386489385197248070e-01 1.843768515963026288e-04
5.364417527083185533e+00 4.407326211314049891e-01 1.843742084258719190e-04
5.364417527083185533e+00 4.428163037430851157e-01 1.843713201366116244e-04
5.364417527083185533e+00 4.448999863547652422e-01 1.843682052917786063e-04
5.364417527083185533e+00 4.469836689664453688e-01 1.843648861711405767e-04
5.364417527083185533e+00 4.490673515781254954e-01 1.843613890207587138e-04
5.364417527083185533e+00 4.511510341898056775e-01 1.843577443192891564e-04
5.364417527083185533e+00 4.532347168014858041e-01 1.843539870357625864e-04
5.364417527083185533e+00 4.553183994131659862e-01 1.843501569248880232e-04
5.364417527083185533e+00 4.574020820248461128e-01 1.843462987931796513e-04
5.364417527083185533e+00 4.594857646365262394e-01 1.843424627858404564e-04
5.364417527083185533e+00 4.615694472482063659e-01 1.843387046943940476e-04
5.364417527083185533e+00 4.636531298598864925e-01 1.843350862458365794e-04
5.364417527083185533e+00 4.657368124715666746e-01 1.843316754182992053e-04
5.364417527083185533e+00 4.678204950832468012e-01 1.843285467617046926e-04
5.364417527083185533e+00 4.699041776949269833e-01 1.843257817075198354e-04
5.364417527083185533e+00 4.719878603066071099e-01 1.843234688963940875e-04
5.364417527083185533e+00 4.740715429182872365e-01 1.843217045132996808e-04
5.364417527083185533e+00 4.761552255299673631e-01 1.843205926214954934e-04
5.364417527083185533e+00 4.782389081416474896e-01 1.843202454989092032e-04
5.364417527083185533e+00 4.803225907533276717e-01 1.843207839837921619e-04
5.364417527083185533e+00 4.824062733650077983e-01 1.843223378450212745e-04
5.364417527083185533e+00 4.844899559766879804e-01 1.843250461017589879e-04
5.364417527083185533e+00 4.865736385883681070e-01 1.843290574115267078e-04
5.364417527083185533e+00 4.886573212000482336e-01 1.843345304216609671e-04
5.364417527083185533e+00 4.907410038117283602e-01 1.843416341373146829e-04
5.364417527083185533e+00 4.928246864234084867e-01 1.843505482887268748e-04
5.364417527083185533e+00 4.949083690350886688e-01 1.843614637051195959e-04
5.364417527083185533e+00 4.969920516467687954e-01 1.843745826899043094e-04
5.364417527083185533e+00 4.990757342584489775e-01 1.843901194102030134e-04
5.364417527083185533e+00 5.011594168701291041e-01 1.844083002594968453e-04
5.364417527083185533e+00 5.032430994818092307e-01 1.844293642443753899e-04
5.364417527083185533e+00 5.053267820934893573e-01 1.844535633601989354e-04
5.364417527083185533e+00 5.074104647051694839e-01 1.844811630014912222e-04
5.364417527083185533e+00 5.094941473168497215e-01 1.845124423147004485e-04
5.364417527083185533e+00 5.115778299285298480e-01 1.845476946136038793e-04
5.364417527083185533e+00 5.136615125402099746e-01 1.845872277590213865e-04
5.364417527083185533e+00 5.157451951518901012e-01 1.846313645423212034e-04
5.364417527083185533e+00 5.178288777635702278e-01 1.846804430939767391e-04
5.364417527083185533e+00 5.199125603752503544e-01 1.847348172513152160e-04
5.364417527083185533e+00 5.219962429869304810e-01 1.847948569680043509e-04
5.364417527083185533e+00 5.240799255986106076e-01 1.848609487058406275e-04
5.364417527083185533e+00 5.261636082102908452e-01 1.849334958209296147e-04
5.364417527083185533e+00 5.282472908219709717e-01 1.850129189629960008e-04
5.364417527083185533e+00 5.303309734336510983e-01 1.850996564516896759e-04
5.364417527083185533e+00 5.324146560453312249e-01 1.851941646668362536e-04
5.364417527083185533e+00 5.344983386570113515e-01 1.852969184267276505e-04
5.364417527083185533e+00 5.365820212686914781e-01 1.854084113692870206e-04
5.364417527083185533e+00 5.386657038803717157e-01 1.855291563187829557e-04
5.364417527083185533e+00 5.407493864920518423e-01 1.856596856719060185e-04
5.364417527083185533e+00 5.428330691037319689e-01 1.858005517893195481e-04
5.364417527083185533e+00 5.449167517154120954e-01 1.859523273634024968e-04
5.364417527083185533e+00 5.470004343270922220e-01 1.861156057878044032e-04
5.364417527083185533e+00 5.490841169387723486e-01 1.862910015354346982e-04
5.364417527083185533e+00 5.511677995504524752e-01 1.864791505088299285e-04
5.364417527083185533e+00 5.532514821621326018e-01 1.866807103992686211e-04
5.364417527083185533e+00 5.553351647738128394e-01 1.868963610455926818e-04
5.364417527083185533e+00 5.574188473854929660e-01 1.871268047832394500e-04
5.364417527083185533e+00 5.595025299971730925e-01 1.873727667865538696e-04
5.364417527083185533e+00 5.615862126088532191e-01 1.876349954238787409e-04
5.364417527083185533e+00 5.636698952205333457e-01 1.879142625694025441e-04
5.364417527083185533e+00 5.657535778322135833e-01 1.882113639600353728e-04
5.364417527083185533e+00 5.678372604438937099e-01 1.885271194985386068e-04
5.364417527083185533e+00 5.699209430555738365e-01 1.888623735959196444e-04
5.364417527083185533e+00 5.720046256672539631e-01 1.892179954768647462e-04
5.364426804057523590e+00 3.657200471109198214e-01 2.321913904316914531e-04
5.364426804057523590e+00 3.678037297225999480e-01 2.321947657910648040e-04
5.364426804057523590e+00 3.698874123342801301e-01 2.321981737605889541e-04
5.364426804057523590e+00 3.719710949459602567e-01 2.322016052846028161e-04
5.364426804057523590e+00 3.740547775576403833e-01 2.322050506857640747e-04
5.364426804057523590e+00 3.761384601693205099e-01 2.322084996846287132e-04
5.364426804057523590e+00 3.782221427810006920e-01 2.322119414135539810e-04
5.364426804057523590e+00 3.803058253926808185e-01 2.322153644429581778e-04
5.364426804057523590e+00 3.823895080043609451e-01 2.322187567902816649e-04
5.364426804057523590e+00 3.844731906160411272e-01 2.322221059793805179e-04
5.364426804057523590e+00 3.865568732277212538e-01 2.322253990518040453e-04
5.364426804057523590e+00 3.886405558394013804e-01 2.322286226178876258e-04
5.364426804057523590e+00 3.907242384510815070e-01 2.322317629117434971e-04
5.364426804057523590e+00 3.928079210627616891e-01 2.322348058259041321e-04
5.364426804057523590e+00 3.948916036744418157e-01 2.322377369870515381e-04
5.364426804057523590e+00 3.969752862861219422e-01 2.322405418110875175e-04
5.364426804057523590e+00 3.990589688978021243e-01 2.322432055785179190e-04
5.364426804057523590e+00 4.011426515094822509e-01 2.322457135124991756e-04
5.364426804057523590e+00 4.032263341211623775e-01 2.322480508569652350e-04
5.364426804057523590e+00 4.053100167328425041e-01 2.322502029766870335e-04
5.364426804057523590e+00 4.073936993445226862e-01 2.322521554446284537e-04
5.364426804057523590e+00 4.094773819562028128e-01 2.322538941587664523e-04
5.364426804057523590e+00 4.115610645678829393e-01 2.322554054370551358e-04
5.364426804057523590e+00 4.136447471795631214e-01 2.322566761584595114e-04
5.364426804057523590e+00 4.157284297912432480e-01 2.322576938639357453e-04
5.364426804057523590e+00 4.178121124029233746e-01 2.322584469146281869e-04
5.364426804057523590e+00 4.198957950146035012e-01 2.322589246020166924e-04
5.364426804057523590e+00 4.219794776262836833e-01 2.322591173276156542e-04
5.364426804057523590e+00 4.240631602379638099e-01 2.322590167467554446e-04
5.364426804057523590e+00 4.261468428496439365e-01 2.322586159033119917e-04
5.364426804057523590e+00 4.282305254613241186e-01 2.322579094683715800e-04
5.364426804057523590e+00 4.303142080730042451e-01 2.322568938365784767e-04
5.364426804057523590e+00 4.323978906846843717e-01 2.322555673684514605e-04
5.364426804057523590e+00 4.344815732963644983e-01 2.322539305617637138e-04
5.364426804057523590e+00 4.365652559080446804e-01 2.322519862619627199e-04
5.364426804057523590e+00 4.386489385197248070e-01 2.322497398724340627e-04
5.364426804057523590e+00 4.407326211314049891e-01 2.322471995404233971e-04
5.364426804057523590e+00 4.428163037430851157e-01 2.322443764310771672e-04
5.364426804057523590e+00 4.448999863547652422e-01 2.322412849091496051e-04
5.364426804057523590e+00 4.469836689664453688e-01 2.322379428185626616e-04
5.364426804057523590e+00 4.490673515781254954e-01 2.322343717041663066e-04
5.364426804057523590e+00 4.511510341898056775e-01 2.322305970646850099e-04
5.364426804057523590e+00 4.532347168014858041e-01 2.322266486248720022e-04
5.364426804057523590e+00 4.553183994131659862e-01 2.322225605921406609e-04
5.364426804057523590e+00 4.574020820248461128e-01 2.322183719371529972e-04
5.364426804057523590e+00 4.594857646365262394e-01 2.322141266645464828e-04
5.364426804057523590e+00 4.615694472482063659e-01 2.322098741156392585e-04
5.364426804057523590e+00 4.636531298598864925e-01 2.322056692328985667e-04
5.364426804057523590e+00 4.657368124715666746e-01 2.322015728914215526e-04
5.364426804057523590e+00 4.678204950832468012e-01 2.321976521745295903e-04
5.364426804057523590e+00 4.699041776949269833e-01 2.321939806986969242e-04
5.364426804057523590e+00 4.719878603066071099e-01 2.321906389250523082e-04
5.364426804057523590e+00 4.740715429182872365e-01 2.321877144904216795e-04
5.364426804057523590e+00 4.761552255299673631e-01 2.321853025134021733e-04
5.364426804057523590e+00 4.782389081416474896e-01 2.321835059499562028e-04
5.364426804057523590e+00 4.803225907533276717e-01 2.321824359089593131e-04
5.364426804057523590e+00 4.824062733650077983e-01 2.321822120013193255e-04
5.364426804057523590e+00 4.844899559766879804e-01 2.321829626926454841e-04
5.364426804057523590e+00 4.865736385883681070e-01 2.321848256432479417e-04
5.364426804057523590e+00 4.886573212000482336e-01 2.321879480552560635e-04
5.364426804057523590e+00 4.907410038117283602e-01 2.321924870546819477e-04
5.364426804057523590e+00 4.928246864234084867e-01 2.321986100086819696e-04
5.364426804057523590e+00 4.949083690350886688e-01 2.322064949297156385e-04
5.364426804057523590e+00 4.969920516467687954e-01 2.322163308075288722e-04
5.364426804057523590e+00 4.990757342584489775e-01 2.322283179973127674e-04
5.364426804057523590e+00 5.011594168701291041e-01 2.322426685861063358e-04
5.364426804057523590e+00 5.032430994818092307e-01 2.322596067600080007e-04
5.364426804057523590e+00 5.053267820934893573e-01 2.322793691994502849e-04
5.364426804057523590e+00 5.074104647051694839e-01 2.323022054311374733e-04
5.364426804057523590e+00 5.094941473168497215e-01 2.323283782279401402e-04
5.364426804057523590e+00 5.115778299285298480e-01 2.323581639801313402e-04
5.364426804057523590e+00 5.136615125402099746e-01 2.323918530630074723e-04
5.364426804057523590e+00 5.157451951518901012e-01 2.324297502488432824e-04
5.364426804057523590e+00 5.178288777635702278e-01 2.324721750636012899e-04
5.364426804057523590e+00 5.199125603752503544e-01 2.325194621794555831e-04
5.364426804057523590e+00 5.219962429869304810e-01 2.325719617995976405e-04
5.364426804057523590e+00 5.240799255986106076e-01 2.326300400237831976e-04
5.364426804057523590e+00 5.261636082102908452e-01 2.326940792530000554e-04
5.364426804057523590e+00 5.282472908219709717e-01 2.327644785534451041e-04
5.364426804057523590e+00 5.303309734336510983e-01 2.328416540471591671e-04
5.364426804057523590e+00 5.324146560453312249e-01 2.329260393029705179e-04
5.364426804057523590e+00 5.344983386570113515e-01 2.330180857259500041e-04
5.364426804057523590e+00 5.365820212686914781e-01 2.331182629234782228e-04
5.364426804057523590e+00 5.386657038803717157e-01 2.332270591078761134e-04
5.364426804057523590e+00 5.407493864920518423e-01 2.333449814506945532e-04
5.364426804057523590e+00 5.428330691037319689e-01 2.334725564452582011e-04
5.364426804057523590e+00 5.449167517154120954e-01 2.336103302816155687e-04
5.364426804057523590e+00 5.470004343270922220e-01 2.337588691886296880e-04
5.364426804057523590e+00 5.490841169387723486e-01 2.339187598134203575e-04
5.364426804057523590e+00 5.511677995504524752e-01 2.340906095591162935e-04
5.364426804057523590e+00 5.532514821621326018e-01 2.342750469543951948e-04
5.364426804057523590e+00 5.553351647738128394e-01 2.344727220004709934e-04
5.364426804057523590e+00 5.574188473854929660e-01 2.346843065045569287e-04
5.364426804057523590e+00 5.595025299971730925e-01 2.349104944369588088e-04
5.364426804057523590e+00 5.615862126088532191e-01 2.351520022614805004e-04
5.364426804057523590e+00 5.636698952205333457e-01 2.354095692701954178e-04
5.364426804057523590e+00 5.657535778322135833e-01 2.356839579063623716e-04
5.364426804057523590e+00 5.678372604438937099e-01 2.359759540944544052e-04
5.364426804057523590e+00 5.699209430555738365e-01 2.362863675533043281e-04
5.364426804057523590e+00 5.720046256672539631e-01 2.366160321143140420e-04
5.364436081031862535e+00 3.657200471109198214e-01 2.852054492445272845e-04
5.364436081031862535e+00 3.678037297225999480e-01 2.852089968700792250e-04
5.364436081031862535e+00 3.698874123342801301e-01 2.852125857301514669e-04
5.364436081031862535e+00 3.719710949459602567e-01 2.852162068755152821e-04
5.364436081031862535e+00 3.740547775576403833e-01 2.852198507040572956e-04
5.364436081031862535e+00 3.761384601693205099e-01 2.852235069773851792e-04
5.364436081031862535e+00 3.782221427810006920e-01 2.852271648269291086e-04
5.364436081031862535e+00 3.803058253926808185e-01 2.852308127837553707e-04
5.364436081031862535e+00 3.823895080043609451e-01 2.852344387859817652e-04
5.364436081031862535e+00 3.844731906160411272e-01 2.852380302197503629e-04
5.364436081031862535e+00 3.865568732277212538e-01 2.852415739352948945e-04
5.364436081031862535e+00 3.886405558394013804e-01 2.852450562995371324e-04
5.364436081031862535e+00 3.907242384510815070e-01 2.852484632314242923e-04
5.364436081031862535e+00 3.928079210627616891e-01 2.852517802488499423e-04
5.364436081031862535e+00 3.948916036744418157e-01 2.852549925205189818e-04
5.364436081031862535e+00 3.969752862861219422e-01 2.852580849344179366e-04
5.364436081031862535e+00 3.990589688978021243e-01 2.852610421561676407e-04
5.364436081031862535e+00 4.011426515094822509e-01 2.852638487022445598e-04
5.364436081031862535e+00 4.032263341211623775e-01 2.852664890142826292e-04
5.364436081031862535e+00 4.053100167328425041e-01 2.852689475572403339e-04
5.364436081031862535e+00 4.073936993445226862e-01 2.852712088951724003e-04
5.364436081031862535e+00 4.094773819562028128e-01 2.852732578001639248e-04
5.364436081031862535e+00 4.115610645678829393e-01 2.852750793493843582e-04
5.364436081031862535e+00 4.136447471795631214e-01 2.852766590515367576e-04
5.364436081031862535e+00 4.157284297912432480e-01 2.852779829461129179e-04
5.364436081031862535e+00 4.178121124029233746e-01 2.852790377427651754e-04
5.364436081031862535e+00 4.198957950146035012e-01 2.852798109644110662e-04
5.364436081031862535e+00 4.219794776262836833e-01 2.852802910585786663e-04
5.364436081031862535e+00 4.240631602379638099e-01 2.852804675872791236e-04
5.364436081031862535e+00 4.261468428496439365e-01 2.852803313431333298e-04
5.364436081031862535e+00 4.282305254613241186e-01 2.852798745223866805e-04
5.364436081031862535e+00 4.303142080730042451e-01 2.852790909239080958e-04
5.364436081031862535e+00 4.323978906846843717e-01 2.852779760859243396e-04
5.364436081031862535e+00 4.344815732963644983e-01 2.852765275018641269e-04
5.364436081031862535e+00 4.365652559080446804e-01 2.852747447996274830e-04
5.364436081031862535e+00 4.386489385197248070e-01 2.852726299428976387e-04
5.364436081031862535e+00 4.407326211314049891e-01 2.852701874324209408e-04
5.364436081031862535e+00 4.428163037430851157e-01 2.852674245278432903e-04
5.364436081031862535e+00 4.448999863547652422e-01 2.852643514758950176e-04
5.364436081031862535e+00 4.469836689664453688e-01 2.852609817183496960e-04
5.364436081031862535e+00 4.490673515781254954e-01 2.852573321494784094e-04
5.364436081031862535e+00 4.511510341898056775e-01 2.852534233459082030e-04
5.364436081031862535e+00 4.532347168014858041e-01 2.852492798337454287e-04
5.364436081031862535e+00 4.553183994131659862e-01 2.852449303162204715e-04
5.364436081031862535e+00 4.574020820248461128e-01 2.852404079535112769e-04
5.364436081031862535e+00 4.594857646365262394e-01 2.852357506612475738e-04
5.364436081031862535e+00 4.615694472482063659e-01 2.852310013238771452e-04
5.364436081031862535e+00 4.636531298598864925e-01 2.852262081370370342e-04
5.364436081031862535e+00 4.657368124715666746e-01 2.852214248610840299e-04
5.364436081031862535e+00 4.678204950832468012e-01 2.852167111204478747e-04
5.364436081031862535e+00 4.699041776949269833e-01 2.852121327256843582e-04
5.364436081031862535e+00 4.719878603066071099e-01 2.852077619488907500e-04
5.364436081031862535e+00 4.740715429182872365e-01 2.852036778800899381e-04
5.364436081031862535e+00 4.761552255299673631e-01 2.851999666957356992e-04
5.364436081031862535e+00 4.782389081416474896e-01 2.851967220167824467e-04
5.364436081031862535e+00 4.803225907533276717e-01 2.851940452098046573e-04
5.364436081031862535e+00 4.824062733650077983e-01 2.851920457579738290e-04
5.364436081031862535e+00 4.844899559766879804e-01 2.851908415244424136e-04
5.364436081031862535e+00 4.865736385883681070e-01 2.851905591625999016e-04
5.364436081031862535e+00 4.886573212000482336e-01 2.851913344131841162e-04
5.364436081031862535e+00 4.907410038117283602e-01 2.851933124830604693e-04
5.364436081031862535e+00 4.928246864234084867e-01 2.851966483673144663e-04
5.364436081031862535e+00 4.949083690350886688e-01 2.852015072242405913e-04
5.364436081031862535e+00 4.969920516467687954e-01 2.852080647348329565e-04
5.364436081031862535e+00 4.990757342584489775e-01 2.852165074369574448e-04
5.364436081031862535e+00 5.011594168701291041e-01 2.852270331140494648e-04
5.364436081031862535e+00 5.032430994818092307e-01 2.852398511532824150e-04
5.364436081031862535e+00 5.053267820934893573e-01 2.852551828963483405e-04
5.364436081031862535e+00 5.074104647051694839e-01 2.852732620378721994e-04
5.364436081031862535e+00 5.094941473168497215e-01 2.852943349701341598e-04
5.364436081031862535e+00 5.115778299285298480e-01 2.853186611614693855e-04
5.364436081031862535e+00 5.136615125402099746e-01 2.853465135331353562e-04
5.364436081031862535e+00 5.157451951518901012e-01 2.853781788321393411e-04
5.364436081031862535e+00 5.178288777635702278e-01 2.854139580068402386e-04
5.364436081031862535e+00 5.199125603752503544e-01 2.854541665847154042e-04
5.364436081031862535e+00 5.219962429869304810e-01 2.854991350734711647e-04
5.364436081031862535e+00 5.240799255986106076e-01 2.855492093065714913e-04
5.364436081031862535e+00 5.261636082102908452e-01 2.856047508325271862e-04
5.364436081031862535e+00 5.282472908219709717e-01 2.856661372947293630e-04
5.364436081031862535e+00 5.303309734336510983e-01 2.857337627862721174e-04
5.364436081031862535e+00 5.324146560453312249e-01 2.858080382410265277e-04
5.364436081031862535e+00 5.344983386570113515e-01 2.858893917931842671e-04
5.364436081031862535e+00 5.365820212686914781e-01 2.859782691501655256e-04
5.364436081031862535e+00 5.386657038803717157e-01 2.860751339636240492e-04
5.364436081031862535e+00 5.407493864920518423e-01 2.861804681861854866e-04
5.364436081031862535e+00 5.428330691037319689e-01 2.862947724388434454e-04
5.364436081031862535e+00 5.449167517154120954e-01 2.864185663807450192e-04
5.364436081031862535e+00 5.470004343270922220e-01 2.865523890726811673e-04
5.364436081031862535e+00 5.490841169387723486e-01 2.866967993348903455e-04
5.364436081031862535e+00 5.511677995504524752e-01 2.868523761072927546e-04
5.364436081031862535e+00 5.532514821621326018e-01 2.870197187692166284e-04
5.364436081031862535e+00 5.553351647738128394e-01 2.871994474999471723e-04
5.364436081031862535e+00 5.574188473854929660e-01 2.873922036105656659e-04
5.364436081031862535e+00 5.595025299971730925e-01 2.875986498864205776e-04
5.364436081031862535e+00 5.615862126088532191e-01 2.878194709209297235e-04
5.364436081031862535e+00 5.636698952205333457e-01 2.880553734363503707e-04
5.364436081031862535e+00 5.657535778322135833e-01 2.883070866254818692e-04
5.364436081031862535e+00 5.678372604438937099e-01 2.885753624514835478e-04
5.364436081031862535e+00 5.699209430555738365e-01 2.888609759727763329e-04
5.364436081031862535e+00 5.720046256672539631e-01 2.891647256458191066e-04
5.364445358006201481e+00 3.657200471109198214e-01 3.432596597978643488e-04
5.364445358006201481e+00 3.678037297225999480e-01 3.432633788139569380e-04
5.364445358006201481e+00 3.698874123342801301e-01 3.432671476399381085e-04
5.364445358006201481e+00 3.719710949459602567e-01 3.432709574275625360e-04
5.364445358006201481e+00 3.740547775576403833e-01 3.432747986397430089e-04
5.364445358006201481e+00 3.761384601693205099e-01 3.432786610891422796e-04
5.364445358006201481e+00 3.782221427810006920e-01 3.432825339043165205e-04
5.364445358006201481e+00 3.803058253926808185e-01 3.432864055778292347e-04
5.364445358006201481e+00 3.823895080043609451e-01 3.432902639634797647e-04
5.364445358006201481e+00 3.844731906160411272e-01 3.432940963125372742e-04
5.364445358006201481e+00 3.865568732277212538e-01 3.432978892852602340e-04
5.364445358006201481e+00 3.886405558394013804e-01 3.433016290094938086e-04
5.364445358006201481e+00 3.907242384510815070e-01 3.433053011001473858e-04
5.364445358006201481e+00 3.928079210627616891e-01 3.433088906782629283e-04
5.364445358006201481e+00 3.948916036744418157e-01 3.433123824812717747e-04
5.364445358006201481e+00 3.969752862861219422e-01 3.433157608696492565e-04
5.364445358006201481e+00 3.990589688978021243e-01 3.433190099005449807e-04
5.364445358006201481e+00 4.011426515094822509e-01 3.433221133808068222e-04
5.364445358006201481e+00 4.032263341211623775e-01 3.433250549709971657e-04
5.364445358006201481e+00 4.053100167328425041e-01 3.433278182449928540e-04
5.364445358006201481e+00 4.073936993445226862e-01 3.433303867652702361e-04
5.364445358006201481e+00 4.094773819562028128e-01 3.433327441867776433e-04
5.364445358006201481e+00 4.115610645678829393e-01 3.433348743648618074e-04
5.364445358006201481e+00 4.136447471795631214e-01 3.433367614516001989e-04
5.364445358006201481e+00 4.157284297912432480e-01 3.433383899872013306e-04
5.364445358006201481e+00 4.178121124029233746e-01 3.433397450761106317e-04
5.364445358006201481e+00 4.198957950146035012e-01 3.433408124350248837e-04
5.364445358006201481e+00 4.219794776262836833e-01 3.433415786107974496e-04
5.364445358006201481e+00 4.240631602379638099e-01 3.433420310459581290e-04
5.364445358006201481e+00 4.261468428496439365e-01 3.433421582760799663e-04
5.364445358006201481e+00 4.282305254613241186e-01 3.433419500789717583e-04
5.364445358006201481e+00 4.303142080730042451e-01 3.433413976067494367e-04
5.364445358006201481e+00 4.323978906846843717e-01 3.433404935914774535e-04
5.364445358006201481e+00 4.344815732963644983e-01 3.433392325092956307e-04
5.364445358006201481e+00 4.365652559080446804e-01 3.433376107567978749e-04
5.364445358006201481e+00 4.386489385197248070e-01 3.433356268628441903e-04
5.364445358006201481e+00 4.407326211314049891e-01 3.433332816511041599e-04
5.364445358006201481e+00 4.428163037430851157e-01 3.433305785008220422e-04
5.364445358006201481e+00 4.448999863547652422e-01 3.433275235011115883e-04
5.364445358006201481e+00 4.469836689664453688e-01 3.433241257244416486e-04
5.364445358006201481e+00 4.490673515781254954e-01 3.433203974137790629e-04
5.364445358006201481e+00 4.511510341898056775e-01 3.433163542349613280e-04
5.364445358006201481e+00 4.532347168014858041e-01 3.433120155113087856e-04
5.364445358006201481e+00 4.553183994131659862e-01 3.433074044910599480e-04
5.364445358006201481e+00 4.574020820248461128e-01 3.433025485629670514e-04
5.364445358006201481e+00 4.594857646365262394e-01 3.432974795325993960e-04
5.364445358006201481e+00 4.615694472482063659e-01 3.432922339170639743e-04
5.364445358006201481e+00 4.636531298598864925e-01 3.432868531704839064e-04
5.364445358006201481e+00 4.657368124715666746e-01 3.432813840053990074e-04
5.364445358006201481e+00 4.678204950832468012e-01 3.432758786420798112e-04
5.364445358006201481e+00 4.699041776949269833e-01 3.432703951197964851e-04
5.364445358006201481e+00 4.719878603066071099e-01 3.432649975855728763e-04
5.364445358006201481e+00 4.740715429182872365e-01 3.432597566039532100e-04
5.364445358006201481e+00 4.761552255299673631e-01 3.432547494371812895e-04
5.364445358006201481e+00 4.782389081416474896e-01 3.432500603913383281e-04
5.364445358006201481e+00 4.803225907533276717e-01 3.432457811093495080e-04
5.364445358006201481e+00 4.824062733650077983e-01 3.432420108999520067e-04
5.364445358006201481e+00 4.844899559766879804e-01 3.432388570725108316e-04
5.364445358006201481e+00 4.865736385883681070e-01 3.432364352424625864e-04
5.364445358006201481e+00 4.886573212000482336e-01 3.432348697031421727e-04
5.364445358006201481e+00 4.907410038117283602e-01 3.432342937270843630e-04
5.364445358006201481e+00 4.928246864234084867e-01 3.432348499471843438e-04
5.364445358006201481e+00 4.949083690350886688e-01 3.432366906794916996e-04
5.364445358006201481e+00 4.969920516467687954e-01 3.432399782746001736e-04
5.364445358006201481e+00 4.990757342584489775e-01 3.432448854743250298e-04
5.364445358006201481e+00 5.011594168701291041e-01 3.432515957650508829e-04
5.364445358006201481e+00 5.032430994818092307e-01 3.432603037302798220e-04
5.364445358006201481e+00 5.053267820934893573e-01 3.432712154064378315e-04
5.364445358006201481e+00 5.074104647051694839e-01 3.432845486695105565e-04
5.364445358006201481e+00 5.094941473168497215e-01 3.433005335886282479e-04
5.364445358006201481e+00 5.115778299285298480e-01 3.433194127847687929e-04
5.364445358006201481e+00 5.136615125402099746e-01 3.433414417924612210e-04
5.364445358006201481e+00 5.157451951518901012e-01 3.433668894406349185e-04
5.364445358006201481e+00 5.178288777635702278e-01 3.433960382103415647e-04
5.364445358006201481e+00 5.199125603752503544e-01 3.434291845982963601e-04
5.364445358006201481e+00 5.219962429869304810e-01 3.434666394898843399e-04
5.364445358006201481e+00 5.240799255986106076e-01 3.435087285271121367e-04
5.364445358006201481e+00 5.261636082102908452e-01 3.435557924738208858e-04
5.364445358006201481e+00 5.282472908219709717e-01 3.436081875832188901e-04
5.364445358006201481e+00 5.303309734336510983e-01 3.436662859567227776e-04
5.364445358006201481e+00 5.324146560453312249e-01 3.437304759293089199e-04
5.364445358006201481e+00 5.344983386570113515e-01 3.438011624047465219e-04
5.364445358006201481e+00 5.365820212686914781e-01 3.438787672460450070e-04
5.364445358006201481e+00 5.386657038803717157e-01 3.439637296167968026e-04
5.364445358006201481e+00 5.407493864920518423e-01 3.440565063485404355e-04
5.364445358006201481e+00 5.428330691037319689e-01 3.441575723001593485e-04
5.364445358006201481e+00 5.449167517154120954e-01 3.442674207076762047e-04
5.364445358006201481e+00 5.470004343270922220e-01 3.443865635374948457e-04
5.364445358006201481e+00 5.490841169387723486e-01 3.445155318372096248e-04
5.364445358006201481e+00 5.511677995504524752e-01 3.446548760843663045e-04
5.364445358006201481e+00 5.532514821621326018e-01 3.448051665242870384e-04
5.364445358006201481e+00 5.553351647738128394e-01 3.449669935223167072e-04
5.364445358006201481e+00 5.574188473854929660e-01 3.451409679116907575e-04
5.364445358006201481e+00 5.595025299971730925e-01 3.453277213210094150e-04
5.364445358006201481e+00 5.615862126088532191e-01 3.455279064941126164e-04
5.364445358006201481e+00 5.636698952205333457e-01 3.457421976160971085e-04
5.364445358006201481e+00 5.657535778322135833e-01 3.459712906477459813e-04
5.364445358006201481e+00 5.678372604438937099e-01 3.462159036387565730e-04
5.364445358006201481e+00 5.699209430555738365e-01 3.464767770544662580e-04
5.364445358006201481e+00 5.720046256672539631e-01 3.467546740741879680e-04
5.364454634980540426e+00 3.657200471109198214e-01 4.062442745988629035e-04
5.364454634980540426e+00 3.678037297225999480e-01 4.062481653881242069e-04
5.364454634980540426e+00 3.698874123342801301e-01 4.062521146025464326e-04
5.364454634980540426e+00 3.719710949459602567e-01 4.062561134930670168e-04
5.364454634980540426e+00 3.740547775576403833e-01 4.062601526163450477e-04
5.364454634980540426e+00 3.761384601693205099e-01 4.062642218229772892e-04
5.364454634980540426e+00 3.782221427810006920e-01 4.062683102464291810e-04
5.364454634980540426e+00 3.803058253926808185e-01 4.062724063439769693e-04
5.364454634980540426e+00 3.823895080043609451e-01 4.062764978798489050e-04
5.364454634980540426e+00 3.844731906160411272e-01 4.062805719976798186e-04
5.364454634980540426e+00 3.865568732277212538e-01 4.062846151507171232e-04
5.364454634980540426e+00 3.886405558394013804e-01 4.062886132371203011e-04
5.364454634980540426e+00 3.907242384510815070e-01 4.062925515566239332e-04
5.364454634980540426e+00 3.928079210627616891e-01 4.062964148780758510e-04
5.364454634980540426e+00 3.948916036744418157e-01 4.063001874767660005e-04
5.364454634980540426e+00 3.969752862861219422e-01 4.063038531935559555e-04
5.364454634980540426e+00 3.990589688978021243e-01 4.063073954757885219e-04
5.364454634980540426e+00 4.011426515094822509e-01 4.063107974416161087e-04
5.364454634980540426e+00 4.032263341211623775e-01 4.063140419632213225e-04
5.364454634980540426e+00 4.053100167328425041e-01 4.063171117190911784e-04
5.364454634980540426e+00 4.073936993445226862e-01 4.063199892741100423e-04
5.364454634980540426e+00 4.094773819562028128e-01 4.063226571784293818e-04
5.364454634980540426e+00 4.115610645678829393e-01 4.063250980605949869e-04
5.364454634980540426e+00 4.136447471795631214e-01 4.063272946999119898e-04
5.364454634980540426e+00 4.157284297912432480e-01 4.063292301683448654e-04
5.364454634980540426e+00 4.178121124029233746e-01 4.063308879305810523e-04
5.364454634980540426e+00 4.198957950146035012e-01 4.063322519457788812e-04
5.364454634980540426e+00 4.219794776262836833e-01 4.063333068075224088e-04
5.364454634980540426e+00 4.240631602379638099e-01 4.063340378862103936e-04
5.364454634980540426e+00 4.261468428496439365e-01 4.063344314565181395e-04
5.364454634980540426e+00 4.282305254613241186e-01 4.063344748529845187e-04
5.364454634980540426e+00 4.303142080730042451e-01 4.063341566251096946e-04
5.364454634980540426e+00 4.323978906846843717e-01 4.063334666836846310e-04
5.364454634980540426e+00 4.344815732963644983e-01 4.063323964779895709e-04
5.364454634980540426e+00 4.365652559080446804e-01 4.063309391991542607e-04
5.364454634980540426e+00 4.386489385197248070e-01 4.063290899423569261e-04
5.364454634980540426e+00 4.407326211314049891e-01 4.063268458524028079e-04
5.364454634980540426e+00 4.428163037430851157e-01 4.063242064138987853e-04
5.364454634980540426e+00 4.448999863547652422e-01 4.063211735879908933e-04
5.364454634980540426e+00 4.469836689664453688e-01 4.063177520417276178e-04
5.364454634980540426e+00 4.490673515781254954e-01 4.063139493717839298e-04
5.364454634980540426e+00 4.511510341898056775e-01 4.063097763138307536e-04
5.364454634980540426e+00 4.532347168014858041e-01 4.063052470035945327e-04
5.364454634980540426e+00 4.553183994131659862e-01 4.063003791892364435e-04
5.364454634980540426e+00 4.574020820248461128e-01 4.062951944783129419e-04
5.364454634980540426e+00 4.594857646365262394e-01 4.062897185932370513e-04
5.364454634980540426e+00 4.615694472482063659e-01 4.062839816357743071e-04
5.364454634980540426e+00 4.636531298598864925e-01 4.062780183389959462e-04
5.364454634980540426e+00 4.657368124715666746e-01 4.062718683410978518e-04
5.364454634980540426e+00 4.678204950832468012e-01 4.062655764603320522e-04
5.364454634980540426e+00 4.699041776949269833e-01 4.062591929759604755e-04
5.364454634980540426e+00 4.719878603066071099e-01 4.062527739041805531e-04
5.364454634980540426e+00 4.740715429182872365e-01 4.062463812972061839e-04
5.364454634980540426e+00 4.761552255299673631e-01 4.062400835604453335e-04
5.364454634980540426e+00 4.782389081416474896e-01 4.062339557090933377e-04
5.364454634980540426e+00 4.803225907533276717e-01 4.062280797225236817e-04
5.364454634980540426e+00 4.824062733650077983e-01 4.062225448100271444e-04
5.364454634980540426e+00 4.844899559766879804e-01 4.062174477789780172e-04
5.364454634980540426e+00 4.865736385883681070e-01 4.062128933116593245e-04
5.364454634980540426e+00 4.886573212000482336e-01 4.062089943151862555e-04
5.364454634980540426e+00 4.907410038117283602e-01 4.062058722392267326e-04
5.364454634980540426e+00 4.928246864234084867e-01 4.062036574374155973e-04
5.364454634980540426e+00 4.949083690350886688e-01 4.062024894657328489e-04
5.364454634980540426e+00 4.969920516467687954e-01 4.062025174520881611e-04
5.364454634980540426e+00 4.990757342584489775e-01 4.062039004397425710e-04
5.364454634980540426e+00 5.011594168701291041e-01 4.062068076942655756e-04
5.364454634980540426e+00 5.032430994818092307e-01 4.062114191000821303e-04
5.364454634980540426e+00 5.053267820934893573e-01 4.062179254796096186e-04
5.364454634980540426e+00 5.074104647051694839e-01 4.062265289822119120e-04
5.364454634980540426e+00 5.094941473168497215e-01 4.062374434128656633e-04
5.364454634980540426e+00 5.115778299285298480e-01 4.062508945940285568e-04
5.364454634980540426e+00 5.136615125402099746e-01 4.062671207448623830e-04
5.364454634980540426e+00 5.157451951518901012e-01 4.062863727926908745e-04
5.364454634980540426e+00 5.178288777635702278e-01 4.063089147775631881e-04
5.364454634980540426e+00 5.199125603752503544e-01 4.063350241816953475e-04
5.364454634980540426e+00 5.219962429869304810e-01 4.063649923104120502e-04
5.364454634980540426e+00 5.240799255986106076e-01 4.063991246395272654e-04
5.364454634980540426e+00 5.261636082102908452e-01 4.064377411647031226e-04
5.364454634980540426e+00 5.282472908219709717e-01 4.064811767879584993e-04
5.364454634980540426e+00 5.303309734336510983e-01 4.065297816581293737e-04
5.364454634980540426e+00 5.324146560453312249e-01 4.065839215297244028e-04
5.364454634980540426e+00 5.344983386570113515e-01 4.066439781277467560e-04
5.364454634980540426e+00 5.365820212686914781e-01 4.067103494992293762e-04
5.364454634980540426e+00 5.386657038803717157e-01 4.067834503639674443e-04
5.364454634980540426e+00 5.407493864920518423e-01 4.068637124749860021e-04
5.364454634980540426e+00 5.428330691037319689e-01 4.069515849664030217e-04
5.364454634980540426e+00 5.449167517154120954e-01 4.070475347043182651e-04
5.364454634980540426e+00 5.470004343270922220e-01 4.071520466266500583e-04
5.364454634980540426e+00 5.490841169387723486e-01 4.072656240972905820e-04
5.364454634980540426e+00 5.511677995504524752e-01 4.073887892347634364e-04
5.364454634980540426e+00 5.532514821621326018e-01 4.075220832721792512e-04
5.364454634980540426e+00 5.553351647738128394e-01 4.076660668731104525e-04
5.364454634980540426e+00 5.574188473854929660e-01 4.078213205039860328e-04
5.364454634980540426e+00 5.595025299971730925e-01 4.079884447454488810e-04
5.364454634980540426e+00 5.615862126088532191e-01 4.081680606150268724e-04
5.364454634980540426e+00 5.636698952205333457e-01 4.083608098913158227e-04
5.364454634980540426e+00 5.657535778322135833e-01 4.085673554331618320e-04
5.364454634980540426e+00 5.678372604438937099e-01 4.087883815001821294e-04
5.364454634980540426e+00 5.699209430555738365e-01 4.090245940705974220e-04
5.364454634980540426e+00 5.720046256672539631e-01 4.092767211417939880e-04
5.364463911954879372e+00 3.657200471109198214e-01 4.740499155912471208e-04
5.364463911954879372e+00 3.678037297225999480e-01 4.740539787892736399e-04
5.364463911954879372e+00 3.698874123342801301e-01 4.740581090986354198e-04
5.364463911954879372e+00 3.719710949459602567e-01 4.740622978934568390e-04
5.364463911954879372e+00 3.740547775576403833e-01 4.740665358041858883e-04
5.364463911954879372e+00 3.761384601693205099e-01 4.740708127268219237e-04
5.364463911954879372e+00 3.782221427810006920e-01 4.740751178130320795e-04
5.364463911954879372e+00 3.803058253926808185e-01 4.740794394872176404e-04
5.364463911954879372e+00 3.823895080043609451e-01 4.740837654530045638e-04
5.364463911954879372e+00 3.844731906160411272e-01 4.740880826977605369e-04
5.364463911954879372e+00 3.865568732277212538e-01 4.740923775349978526e-04
5.364463911954879372e+00 3.886405558394013804e-01 4.740966356017101212e-04
5.364463911954879372e+00 3.907242384510815070e-01 4.741008419041336250e-04
5.364463911954879372e+00 3.928079210627616891e-01 4.741049808442021770e-04
5.364463911954879372e+00 3.948916036744418157e-01 4.741090362599417285e-04
5.364463911954879372e+00 3.969752862861219422e-01 4.741129914713870905e-04
5.364463911954879372e+00 3.990589688978021243e-01 4.741168293255353951e-04
5.364463911954879372e+00 4.011426515094822509e-01 4.741205322554699710e-04
5.364463911954879372e+00 4.032263341211623775e-01 4.741240823361256860e-04
5.364463911954879372e+00 4.053100167328425041e-01 4.741274613605609973e-04
5.364463911954879372e+00 4.073936993445226862e-01 4.741306509017085245e-04
5.364463911954879372e+00 4.094773819562028128e-01 4.741336324079062706e-04
5.364463911954879372e+00 4.115610645678829393e-01 4.741363872591217448e-04
5.364463911954879372e+00 4.136447471795631214e-01 4.741388969073955548e-04
5.364463911954879372e+00 4.157284297912432480e-01 4.741411429318959461e-04
5.364463911954879372e+00 4.178121124029233746e-01 4.741431071524678919e-04
5.364463911954879372e+00 4.198957950146035012e-01 4.741447717659986755e-04
5.364463911954879372e+00 4.219794776262836833e-01 4.741461194584437847e-04
5.364463911954879372e+00 4.240631602379638099e-01 4.741471335055541178e-04
5.364463911954879372e+00 4.261468428496439365e-01 4.741477979163214070e-04
5.364463911954879372e+00 4.282305254613241186e-01 4.741480976093407230e-04
5.364463911954879372e+00 4.303142080730042451e-01 4.741480184999157118e-04
5.364463911954879372e+00 4.323978906846843717e-01 4.741475477039292603e-04
5.364463911954879372e+00 4.344815732963644983e-01 4.741466736847314237e-04
5.364463911954879372e+00 4.365652559080446804e-01 4.741453863928022294e-04
5.364463911954879372e+00 4.386489385197248070e-01 4.741436774744898683e-04
5.364463911954879372e+00 4.407326211314049891e-01 4.741415404502154771e-04
5.364463911954879372e+00 4.428163037430851157e-01 4.741389708944616487e-04
5.364463911954879372e+00 4.448999863547652422e-01 4.741359666104535573e-04
5.364463911954879372e+00 4.469836689664453688e-01 4.741325278682893829e-04
5.364463911954879372e+00 4.490673515781254954e-01 4.741286576084051060e-04
5.364463911954879372e+00 4.511510341898056775e-01 4.741243616422670523e-04
5.364463911954879372e+00 4.532347168014858041e-01 4.741196488745130994e-04
5.364463911954879372e+00 4.553183994131659862e-01 4.741145315542436359e-04
5.364463911954879372e+00 4.574020820248461128e-01 4.741090254852577406e-04
5.364463911954879372e+00 4.594857646365262394e-01 4.741031502934202032e-04
5.364463911954879372e+00 4.615694472482063659e-01 4.740969296509192567e-04
5.364463911954879372e+00 4.636531298598864925e-01 4.740903915438807420e-04
5.364463911954879372e+00 4.657368124715666746e-01 4.740835685392470202e-04
5.364463911954879372e+00 4.678204950832468012e-01 4.740764980267658021e-04
5.364463911954879372e+00 4.699041776949269833e-01 4.740692225209685879e-04
5.364463911954879372e+00 4.719878603066071099e-01 4.740617899308619465e-04
5.364463911954879372e+00 4.740715429182872365e-01 4.740542538155331103e-04
5.364463911954879372e+00 4.761552255299673631e-01 4.740466737342696486e-04
5.364463911954879372e+00 4.782389081416474896e-01 4.740391154897962670e-04
5.364463911954879372e+00 4.803225907533276717e-01 4.740316514428156817e-04
5.364463911954879372e+00 4.824062733650077983e-01 4.740243608059828829e-04
5.364463911954879372e+00 4.844899559766879804e-01 4.740173299643947002e-04
5.364463911954879372e+00 4.865736385883681070e-01 4.740106527562269159e-04
5.364463911954879372e+00 4.886573212000482336e-01 4.740044308177162832e-04
5.364463911954879372e+00 4.907410038117283602e-01 4.739987739022951643e-04
5.364463911954879372e+00 4.928246864234084867e-01 4.739938001892418261e-04
5.364463911954879372e+00 4.949083690350886688e-01 4.739896366019794830e-04
5.364463911954879372e+00 4.969920516467687954e-01 4.739864191788968053e-04
5.364463911954879372e+00 4.990757342584489775e-01 4.739842933534353956e-04
5.364463911954879372e+00 5.011594168701291041e-01 4.739834143335568627e-04
5.364463911954879372e+00 5.032430994818092307e-01 4.739839474074162228e-04
5.364463911954879372e+00 5.053267820934893573e-01 4.739860683136411733e-04
5.364463911954879372e+00 5.074104647051694839e-01 4.739899635582922556e-04
5.364463911954879372e+00 5.094941473168497215e-01 4.739958307816869928e-04
5.364463911954879372e+00 5.115778299285298480e-01 4.740038790783226356e-04
5.364463911954879372e+00 5.136615125402099746e-01 4.740143293765214242e-04
5.364463911954879372e+00 5.157451951518901012e-01 4.740274147561306648e-04
5.364463911954879372e+00 5.178288777635702278e-01 4.740433808393321310e-04
5.364463911954879372e+00 5.199125603752503544e-01 4.740624861136950624e-04
5.364463911954879372e+00 5.219962429869304810e-01 4.740850023297558122e-04
5.364463911954879372e+00 5.240799255986106076e-01 4.741112148077468273e-04
5.364463911954879372e+00 5.261636082102908452e-01 4.741414228329550906e-04
5.364463911954879372e+00 5.282472908219709717e-01 4.741759399728225251e-04
5.364463911954879372e+00 5.303309734336510983e-01 4.742150944478518279e-04
5.364463911954879372e+00 5.324146560453312249e-01 4.742592294824334769e-04
5.364463911954879372e+00 5.344983386570113515e-01 4.743087036473534368e-04
5.364463911954879372e+00 5.365820212686914781e-01 4.743638912138658332e-04
5.364463911954879372e+00 5.386657038803717157e-01 4.744251825078771366e-04
5.364463911954879372e+00 5.407493864920518423e-01 4.744929842358460055e-04
5.364463911954879372e+00 5.428330691037319689e-01 4.745677198549099591e-04
5.364463911954879372e+00 5.449167517154120954e-01 4.746498299097544186e-04
5.364463911954879372e+00 5.470004343270922220e-01 4.747397723912395186e-04
5.364463911954879372e+00 5.490841169387723486e-01 4.748380230989007180e-04
5.364463911954879372e+00 5.511677995504524752e-01 4.749450759358750471e-04
5.364463911954879372e+00 5.532514821621326018e-01 4.750614432700909725e-04
5.364463911954879372e+00 5.553351647738128394e-01 4.751876562372257633e-04
5.364463911954879372e+00 5.574188473854929660e-01 4.753242650918784121e-04
5.364463911954879372e+00 5.595025299971730925e-01 4.754718395048649184e-04
5.364463911954879372e+00 5.615862126088532191e-01 4.756309689245020989e-04
5.364463911954879372e+00 5.636698952205333457e-01 4.758022628468592911e-04
5.364463911954879372e+00 5.657535778322135833e-01 4.759863511809345584e-04
5.364463911954879372e+00 5.678372604438937099e-01 4.761838845139810248e-04
5.364463911954879372e+00 5.699209430555738365e-01 4.763955344557570574e-04
5.364463911954879372e+00 5.720046256672539631e-01 4.766219938966561004e-04
5.364473188929218317e+00 3.657200471109198214e-01 5.465676508499703540e-04
5.364473188929218317e+00 3.678037297225999480e-01 5.465718859443643475e-04
5.364473188929218317e+00 3.698874123342801301e-01 5.465761968218864862e-04
5.364473188929218317e+00 3.719710949459602567e-01 5.465805749696204868e-04
5.364473188929218317e+00 3.740547775576403833e-01 5.465850111032065015e-04
5.364473188929218317e+00 3.761384601693205099e-01 5.465894951713199572e-04
5.364473188929218317e+00 3.782221427810006920e-01 5.465940163411135396e-04
5.364473188929218317e+00 3.803058253926808185e-01 5.465985630114236424e-04
5.364473188929218317e+00 3.823895080043609451e-01 5.466031228141225847e-04
5.364473188929218317e+00 3.844731906160411272e-01 5.466076826222284434e-04
5.364473188929218317e+00 3.865568732277212538e-01 5.466122285727674068e-04
5.364473188929218317e+00 3.886405558394013804e-01 5.466167460754237572e-04
5.364473188929218317e+00 3.907242384510815070e-01 5.466212198503091375e-04
5.364473188929218317e+00 3.928079210627616891e-01 5.466256339379266943e-04
5.364473188929218317e+00 3.948916036744418157e-01 5.466299717488720981e-04
5.364473188929218317e+00 3.969752862861219422e-01 5.466342160968139978e-04
5.364473188929218317e+00 3.990589688978021243e-01 5.466383492392377962e-04
5.364473188929218317e+00 4.011426515094822509e-01 5.466423529339813720e-04
5.364473188929218317e+00 4.032263341211623775e-01 5.466462084907534403e-04
5.364473188929218317e+00 4.053100167328425041e-01 5.466498968306439995e-04
5.364473188929218317e+00 4.073936993445226862e-01 5.466533985534762722e-04
5.364473188929218317e+00 4.094773819562028128e-01 5.466566940195989165e-04
5.364473188929218317e+00 4.115610645678829393e-01 5.466597634117934283e-04
5.364473188929218317e+00 4.136447471795631214e-01 5.466625868442926209e-04
5.364473188929218317e+00 4.157284297912432480e-01 5.466651444309643653e-04
5.364473188929218317e+00 4.178121124029233746e-01 5.466674163988784066e-04
5.364473188929218317e+00 4.198957950146035012e-01 5.466693831942682612e-04
5.364473188929218317e+00 4.219794776262836833e-01 5.466710255761482798e-04
5.364473188929218317e+00 4.240631602379638099e-01 5.466723247539062754e-04
5.364473188929218317e+00 4.261468428496439365e-01 5.466732625096636534e-04
5.364473188929218317e+00 4.282305254613241186e-01 5.466738213168694568e-04
5.364473188929218317e+00 4.303142080730042451e-01 5.466739844835301950e-04
5.364473188929218317e+00 4.323978906846843717e-01 5.466737363122956559e-04
5.364473188929218317e+00 4.344815732963644983e-01 5.466730622588737449e-04
5.364473188929218317e+00 4.365652559080446804e-01 5.466719490377843242e-04
5.364473188929218317e+00 4.386489385197248070e-01 5.466703848647929982e-04
5.364473188929218317e+00 4.407326211314049891e-01 5.466683595729687761e-04
5.364473188929218317e+00 4.428163037430851157e-01 5.466658648030263889e-04
5.364473188929218317e+00 4.448999863547652422e-01 5.466628942504654035e-04
5.364473188929218317e+00 4.469836689664453688e-01 5.466594437621273171e-04
5.364473188929218317e+00 4.490673515781254954e-01 5.466555116129542076e-04
5.364473188929218317e+00 4.511510341898056775e-01 5.466510986818461093e-04
5.364473188929218317e+00 4.532347168014858041e-01 5.466462086854498043e-04
5.364473188929218317e+00 4.553183994131659862e-01 5.466408483773707800e-04
5.364473188929218317e+00 4.574020820248461128e-01 5.466350277975755073e-04
5.364473188929218317e+00 4.594857646365262394e-01 5.466287604912986901e-04
5.364473188929218317e+00 4.615694472482063659e-01 5.466220637476382161e-04
5.364473188929218317e+00 4.636531298598864925e-01 5.466149588709960129e-04
5.364473188929218317e+00 4.657368124715666746e-01 5.466074713829992097e-04
5.364473188929218317e+00 4.678204950832468012e-01 5.465996313305662106e-04
5.364473188929218317e+00 4.699041776949269833e-01 5.465914735213474838e-04
5.364473188929218317e+00 4.719878603066071099e-01 5.465830377945977547e-04
5.364473188929218317e+00 4.740715429182872365e-01 5.465743693066740837e-04
5.364473188929218317e+00 4.761552255299673631e-01 5.465655187976693708e-04
5.364473188929218317e+00 4.782389081416474896e-01 5.465565428792916675e-04
5.364473188929218317e+00 4.803225907533276717e-01 5.465475043263569180e-04
5.364473188929218317e+00 4.824062733650077983e-01 5.465384723725101980e-04
5.364473188929218317e+00 4.844899559766879804e-01 5.465295229992306455e-04
5.364473188929218317e+00 4.865736385883681070e-01 5.465207392552359029e-04
5.364473188929218317e+00 4.886573212000482336e-01 5.465122115344590858e-04
5.364473188929218317e+00 4.907410038117283602e-01 5.465040379156356487e-04
5.364473188929218317e+00 4.928246864234084867e-01 5.464963244530100794e-04
5.364473188929218317e+00 4.949083690350886688e-01 5.464891854977941459e-04
5.364473188929218317e+00 4.969920516467687954e-01 5.464827440055787609e-04
5.364473188929218317e+00 4.990757342584489775e-01 5.464771318895524132e-04
5.364473188929218317e+00 5.011594168701291041e-01 5.464724903110624709e-04
5.364473188929218317e+00 5.032430994818092307e-01 5.464689700467360118e-04
5.364473188929218317e+00 5.053267820934893573e-01 5.464667317806755614e-04
5.364473188929218317e+00 5.074104647051694839e-01 5.464659464806217353e-04
5.364473188929218317e+00 5.094941473168497215e-01 5.464667956921780622e-04
5.364473188929218317e+00 5.115778299285298480e-01 5.464694719182990913e-04
5.364473188929218317e+00 5.136615125402099746e-01 5.464741789215233486e-04
5.364473188929218317e+00 5.157451951518901012e-01 5.464811320780678036e-04
5.364473188929218317e+00 5.178288777635702278e-01 5.464905587439021191e-04
5.364473188929218317e+00 5.199125603752503544e-01 5.465026985601720896e-04
5.364473188929218317e+00 5.219962429869304810e-01 5.465178038274661225e-04
5.364473188929218317e+00 5.240799255986106076e-01 5.465361398112567829e-04
5.364473188929218317e+00 5.261636082102908452e-01 5.465579851328979241e-04
5.364473188929218317e+00 5.282472908219709717e-01 5.465836320967240375e-04
5.364473188929218317e+00 5.303309734336510983e-01 5.466133870087123417e-04
5.364473188929218317e+00 5.324146560453312249e-01 5.466475706114347702e-04
5.364473188929218317e+00 5.344983386570113515e-01 5.466865183589611184e-04
5.364473188929218317e+00 5.365820212686914781e-01 5.467305808216806192e-04
5.364473188929218317e+00 5.386657038803717157e-01 5.467801240310092787e-04
5.364473188929218317e+00 5.407493864920518423e-01 5.468355297980172702e-04
5.364473188929218317e+00 5.428330691037319689e-01 5.468971960743599465e-04
5.364473188929218317e+00 5.449167517154120954e-01 5.469655372672857334e-04
5.364473188929218317e+00 5.470004343270922220e-01 5.470409845579632000e-04
5.364473188929218317e+00 5.490841169387723486e-01 5.471239862630719163e-04
5.364473188929218317e+00 5.511677995504524752e-01 5.472150081396219903e-04
5.364473188929218317e+00 5.532514821621326018e-01 5.473145337423924311e-04
5.364473188929218317e+00 5.553351647738128394e-01 5.474230647233548292e-04
5.364473188929218317e+00 5.574188473854929660e-01 5.475411211813408082e-04
5.364473188929218317e+00 5.595025299971730925e-01 5.476692419536461146e-04
5.364473188929218317e+00 5.615862126088532191e-01 5.478079849701463335e-04
5.364473188929218317e+00 5.636698952205333457e-01 5.479579275342863140e-04
5.364473188929218317e+00 5.657535778322135833e-01 5.481196666598936451e-04
5.364473188929218317e+00 5.678372604438937099e-01 5.482938193651305846e-04
5.364473188929218317e+00 5.699209430555738365e-01 5.484810229754867161e-04
5.364473188929218317e+00 5.720046256672539631e-01 5.486819354373584064e-04
5.364482465903556374e+00 3.657200471109198214e-01 6.236888886113073219e-04
5.364482465903556374e+00 3.678037297225999480e-01 6.236932951049708757e-04
5.364482465903556374e+00 3.698874123342801301e-01 6.236977860293417553e-04
5.364482465903556374e+00 3.719710949459602567e-01 6.237023529873978421e-04
5.364482465903556374e+00 3.740547775576403833e-01 6.237069867871160170e-04
5.364482465903556374e+00 3.761384601693205099e-01 6.237116774239003869e-04
5.364482465903556374e+00 3.782221427810006920e-01 6.237164140825134659e-04
5.364482465903556374e+00 3.803058253926808185e-01 6.237211851389678910e-04
5.364482465903556374e+00 3.823895080043609451e-01 6.237259781503711343e-04
5.364482465903556374e+00 3.844731906160411272e-01 6.237307798785582912e-04
5.364482465903556374e+00 3.865568732277212538e-01 6.237355762903244250e-04
5.364482465903556374e+00 3.886405558394013804e-01 6.237403525690113273e-04
5.364482465903556374e+00 3.907242384510815070e-01 6.237450931423548168e-04
5.364482465903556374e+00 3.928079210627616891e-01 6.237497816971157225e-04
5.364482465903556374e+00 3.948916036744418157e-01 6.237544012200537270e-04
5.364482465903556374e+00 3.969752862861219422e-01 6.237589340243022105e-04
5.364482465903556374e+00 3.990589688978021243e-01 6.237633617704887263e-04
5.364482465903556374e+00 4.011426515094822509e-01 6.237676655365719317e-04
5.364482465903556374e+00 4.032263341211623775e-01 6.237718258714000912e-04
5.364482465903556374e+00 4.053100167328425041e-01 6.237758228272591516e-04
5.364482465903556374e+00 4.073936993445226862e-01 6.237796360132372804e-04
5.364482465903556374e+00 4.094773819562028128e-01 6.237832447112311380e-04
5.364482465903556374e+00 4.115610645678829393e-01 6.237866279094140057e-04
5.364482465903556374e+00 4.136447471795631214e-01 6.237897643488414089e-04
5.364482465903556374e+00 4.157284297912432480e-01 6.237926327096771518e-04
5.364482465903556374e+00 4.178121124029233746e-01 6.237952115925713857e-04
5.364482465903556374e+00 4.198957950146035012e-01 6.237974796975372712e-04
5.364482465903556374e+00 4.219794776262836833e-01 6.237994158862867483e-04
5.364482465903556374e+00 4.240631602379638099e-01 6.238009992998813256e-04
5.364482465903556374e+00 4.261468428496439365e-01 6.238022094711119124e-04
5.364482465903556374e+00 4.282305254613241186e-01 6.238030265003195480e-04
5.364482465903556374e+00 4.303142080730042451e-01 6.238034311058548217e-04
5.364482465903556374e+00 4.323978906846843717e-01 6.238034048273358558e-04
5.364482465903556374e+00 4.344815732963644983e-01 6.238029301344926629e-04
5.364482465903556374e+00 4.365652559080446804e-01 6.238019906008810539e-04
5.364482465903556374e+00 4.386489385197248070e-01 6.238005710423630105e-04
5.364482465903556374e+00 4.407326211314049891e-01 6.237986576981914338e-04
5.364482465903556374e+00 4.428163037430851157e-01 6.237962383863704602e-04
5.364482465903556374e+00 4.448999863547652422e-01 6.237933027181796070e-04
5.364482465903556374e+00 4.469836689664453688e-01 6.237898422371915838e-04
5.364482465903556374e+00 4.490673515781254954e-01 6.237858506348204672e-04
5.364482465903556374e+00 4.511510341898056775e-01 6.237813239352052756e-04
5.364482465903556374e+00 4.532347168014858041e-01 6.237762607389292936e-04
5.364482465903556374e+00 4.553183994131659862e-01 6.237706623831619371e-04
5.364482465903556374e+00 4.574020820248461128e-01 6.237645331894919746e-04
5.364482465903556374e+00 4.594857646365262394e-01 6.237578806769785659e-04
5.364482465903556374e+00 4.615694472482063659e-01 6.237507158146126177e-04
5.364482465903556374e+00 4.636531298598864925e-01 6.237430531981302080e-04
5.364482465903556374e+00 4.657368124715666746e-01 6.237349113923476877e-04
5.364482465903556374e+00 4.678204950832468012e-01 6.237263130773317574e-04
5.364482465903556374e+00 4.699041776949269833e-01 6.237172853736732379e-04
5.364482465903556374e+00 4.719878603066071099e-01 6.237078600903493480e-04
5.364482465903556374e+00 4.740715429182872365e-01 6.236980739564480661e-04
5.364482465903556374e+00 4.761552255299673631e-01 6.236879689301313805e-04
5.364482465903556374e+00 4.782389081416474896e-01 6.236775924462371412e-04
5.364482465903556374e+00 4.803225907533276717e-01 6.236669977051512853e-04
5.364482465903556374e+00 4.824062733650077983e-01 6.236562439685928256e-04
5.364482465903556374e+00 4.844899559766879804e-01 6.236453968261056495e-04
5.364482465903556374e+00 4.865736385883681070e-01 6.236345285027857779e-04
5.364482465903556374e+00 4.886573212000482336e-01 6.236237181632325660e-04
5.364482465903556374e+00 4.907410038117283602e-01 6.236130522021870928e-04
5.364482465903556374e+00 4.928246864234084867e-01 6.236026245349575057e-04
5.364482465903556374e+00 4.949083690350886688e-01 6.235925369348926679e-04
5.364482465903556374e+00 4.969920516467687954e-01 6.235828993398161808e-04
5.364482465903556374e+00 4.990757342584489775e-01 6.235738301467491813e-04
5.364482465903556374e+00 5.011594168701291041e-01 6.235654565429817747e-04
5.364482465903556374e+00 5.032430994818092307e-01 6.235579148338402534e-04
5.364482465903556374e+00 5.053267820934893573e-01 6.235513507211983605e-04
5.364482465903556374e+00 5.074104647051694839e-01 6.235459196672359008e-04
5.364482465903556374e+00 5.094941473168497215e-01 6.235417872105770238e-04
5.364482465903556374e+00 5.115778299285298480e-01 6.235391292881389998e-04
5.364482465903556374e+00 5.136615125402099746e-01 6.235381325787496066e-04
5.364482465903556374e+00 5.157451951518901012e-01 6.235389948359912338e-04
5.364482465903556374e+00 5.178288777635702278e-01 6.235419251955425998e-04
5.364482465903556374e+00 5.199125603752503544e-01 6.235471445480625504e-04
5.364482465903556374e+00 5.219962429869304810e-01 6.235548858593253614e-04
5.364482465903556374e+00 5.240799255986106076e-01 6.235653945256661211e-04
5.364482465903556374e+00 5.261636082102908452e-01 6.235789287019214214e-04
5.364482465903556374e+00 5.282472908219709717e-01 6.235957596732252676e-04
5.364482465903556374e+00 5.303309734336510983e-01 6.236161721637354305e-04
5.364482465903556374e+00 5.324146560453312249e-01 6.236404646888841184e-04
5.364482465903556374e+00 5.344983386570113515e-01 6.236689498841471073e-04
5.364482465903556374e+00 5.365820212686914781e-01 6.237019548339183634e-04
5.364482465903556374e+00 5.386657038803717157e-01 6.237398214016128505e-04
5.364482465903556374e+00 5.407493864920518423e-01 6.237829065641492966e-04
5.364482465903556374e+00 5.428330691037319689e-01 6.238315827672588588e-04
5.364482465903556374e+00 5.449167517154120954e-01 6.238862382811320587e-04
5.364482465903556374e+00 5.470004343270922220e-01 6.239472774981290977e-04
5.364482465903556374e+00 5.490841169387723486e-01 6.240151212923686266e-04
5.364482465903556374e+00 5.511677995504524752e-01 6.240902073385771846e-04
5.364482465903556374e+00 5.532514821621326018e-01 6.241729904268022988e-04
5.364482465903556374e+00 5.553351647738128394e-01 6.242639427885448341e-04
5.364482465903556374e+00 5.574188473854929660e-01 6.243635544292612484e-04
5.364482465903556374e+00 5.595025299971730925e-01 6.244723334314460214e-04
5.364482465903556374e+00 5.615862126088532191e-01 6.245908062670429929e-04
5.364482465903556374e+00 5.636698952205333457e-01 6.247195181198178082e-04
5.364482465903556374e+00 5.657535778322135833e-01 6.248590331881523829e-04
5.364482465903556374e+00 5.678372604438937099e-01 6.250099349848215998e-04
5.364482465903556374e+00 5.699209430555738365e-01 6.251728266429207922e-04
5.364482465903556374e+00 5.720046256672539631e-01 6.253483312160588829e-04
5.364491742877895319e+00 3.657200471109198214e-01 7.053053651775812458e-04
5.364491742877895319e+00 3.678037297225999480e-01 7.053099425670213878e-04
5.364491742877895319e+00 3.698874123342801301e-01 7.053146130225849139e-04
5.364491742877895319e+00 3.719710949459602567e-01 7.053193682393936632e-04
5.364491742877895319e+00 3.740547775576403833e-01 7.053241991195127736e-04
5.364491742877895319e+00 3.761384601693205099e-01 7.053290957155813846e-04
5.364491742877895319e+00 3.782221427810006920e-01 7.053340472120117046e-04
5.364491742877895319e+00 3.803058253926808185e-01 7.053390419523734639e-04
5.364491742877895319e+00 3.823895080043609451e-01 7.053440674350120029e-04
5.364491742877895319e+00 3.844731906160411272e-01 7.053491102990078546e-04
5.364491742877895319e+00 3.865568732277212538e-01 7.053541563300574566e-04
5.364491742877895319e+00 3.886405558394013804e-01 7.053591904758823748e-04
5.364491742877895319e+00 3.907242384510815070e-01 7.053641968756499967e-04
5.364491742877895319e+00 3.928079210627616891e-01 7.053691588590361300e-04
5.364491742877895319e+00 3.948916036744418157e-01 7.053740589883650139e-04
5.364491742877895319e+00 3.969752862861219422e-01 7.053788790453347814e-04
5.364491742877895319e+00 3.990589688978021243e-01 7.053836001308205457e-04
5.364491742877895319e+00 4.011426515094822509e-01 7.053882026499582727e-04
5.364491742877895319e+00 4.032263341211623775e-01 7.053926663674163228e-04
5.364491742877895319e+00 4.053100167328425041e-01 7.053969704866140927e-04
5.364491742877895319e+00 4.073936993445226862e-01 7.054010936614397466e-04
5.364491742877895319e+00 4.094773819562028128e-01 7.054050140738911271e-04
5.364491742877895319e+00 4.115610645678829393e-01 7.054087095204660679e-04
5.364491742877895319e+00 4.136447471795631214e-01 7.054121574695057387e-04
5.364491742877895319e+00 4.157284297912432480e-01 7.054153351161232544e-04
5.364491742877895319e+00 4.178121124029233746e-01 7.054182195108943529e-04
5.364491742877895319e+00 4.198957950146035012e-01 7.054207876230968481e-04
5.364491742877895319e+00 4.219794776262836833e-01 7.054230164480124925e-04
5.364491742877895319e+00 4.240631602379638099e-01 7.054248830975563041e-04
5.364491742877895319e+00 4.261468428496439365e-01 7.054263649400132046e-04
5.364491742877895319e+00 4.282305254613241186e-01 7.054274396760332189e-04
5.364491742877895319e+00 4.303142080730042451e-01 7.054280855119697069e-04
5.364491742877895319e+00 4.323978906846843717e-01 7.054282812400832197e-04
5.364491742877895319e+00 4.344815732963644983e-01 7.054280063970337503e-04
5.364491742877895319e+00 4.365652559080446804e-01 7.054272414225197865e-04
5.364491742877895319e+00 4.386489385197248070e-01 7.054259677901940969e-04
5.364491742877895319e+00 4.407326211314049891e-01 7.054241681733568192e-04
5.364491742877895319e+00 4.428163037430851157e-01 7.054218265878263103e-04
5.364491742877895319e+00 4.448999863547652422e-01 7.054189286010326305e-04
5.364491742877895319e+00 4.469836689664453688e-01 7.054154614707476090e-04
5.364491742877895319e+00 4.490673515781254954e-01 7.054114143530851267e-04
5.364491742877895319e+00 4.511510341898056775e-01 7.054067784809076687e-04
5.364491742877895319e+00 4.532347168014858041e-01 7.054015473514798186e-04
5.364491742877895319e+00 4.553183994131659862e-01 7.053957169457734109e-04
5.364491742877895319e+00 4.574020820248461128e-01 7.053892859469610473e-04
5.364491742877895319e+00 4.594857646365262394e-01 7.053822559135223104e-04
5.364491742877895319e+00 4.615694472482063659e-01 7.053746315284969634e-04
5.364491742877895319e+00 4.636531298598864925e-01 7.053664208461307532e-04
5.364491742877895319e+00 4.657368124715666746e-01 7.053576354705004287e-04
5.364491742877895319e+00 4.678204950832468012e-01 7.053482908392619179e-04
5.364491742877895319e+00 4.699041776949269833e-01 7.053384064596682386e-04
5.364491742877895319e+00 4.719878603066071099e-01 7.053280061456384349e-04
5.364491742877895319e+00 4.740715429182872365e-01 7.053171182642997304e-04
5.364491742877895319e+00 4.761552255299673631e-01 7.053057760313062021e-04
5.364491742877895319e+00 4.782389081416474896e-01 7.052940177337686366e-04
5.364491742877895319e+00 4.803225907533276717e-01 7.052818870433565047e-04
5.364491742877895319e+00 4.824062733650077983e-01 7.052694332568974940e-04
5.364491742877895319e+00 4.844899559766879804e-01 7.052567115879098238e-04
5.364491742877895319e+00 4.865736385883681070e-01 7.052437834825620684e-04
5.364491742877895319e+00 4.886573212000482336e-01 7.052307168765722598e-04
5.364491742877895319e+00 4.907410038117283602e-01 7.052175864941703483e-04
5.364491742877895319e+00 4.928246864234084867e-01 7.052044741539642125e-04
5.364491742877895319e+00 4.949083690350886688e-01 7.051914690626646639e-04
5.364491742877895319e+00 4.969920516467687954e-01 7.051786681104760040e-04
5.364491742877895319e+00 4.990757342584489775e-01 7.051661761805914008e-04
5.364491742877895319e+00 5.011594168701291041e-01 7.051541064976848483e-04
5.364491742877895319e+00 5.032430994818092307e-01 7.051425808457929779e-04
5.364491742877895319e+00 5.053267820934893573e-01 7.051317299947529142e-04
5.364491742877895319e+00 5.074104647051694839e-01 7.051216939420315100e-04
5.364491742877895319e+00 5.094941473168497215e-01 7.051126222571150104e-04
5.364491742877895319e+00 5.115778299285298480e-01 7.051046744196944787e-04
5.364491742877895319e+00 5.136615125402099746e-01 7.050980201249060046e-04
5.364491742877895319e+00 5.157451951518901012e-01 7.050928396191827102e-04
5.364491742877895319e+00 5.178288777635702278e-01 7.050893240064053623e-04
5.364491742877895319e+00 5.199125603752503544e-01 7.050876756100379330e-04
5.364491742877895319e+00 5.219962429869304810e-01 7.050881082764636236e-04
5.364491742877895319e+00 5.240799255986106076e-01 7.050908477103385707e-04
5.364491742877895319e+00 5.261636082102908452e-01 7.050961318037007658e-04
5.364491742877895319e+00 5.282472908219709717e-01 7.051042109644109967e-04
5.364491742877895319e+00 5.303309734336510983e-01 7.051153484229882428e-04
5.364491742877895319e+00 5.324146560453312249e-01 7.051298205772882789e-04
5.364491742877895319e+00 5.344983386570113515e-01 7.051479173192084842e-04
5.364491742877895319e+00 5.365820212686914781e-01 7.051699423629650704e-04
5.364491742877895319e+00 5.386657038803717157e-01 7.051962135756117880e-04
5.364491742877895319e+00 5.407493864920518423e-01 7.052270633032711560e-04
5.364491742877895319e+00 5.428330691037319689e-01 7.052628387009099485e-04
5.364491742877895319e+00 5.449167517154120954e-01 7.053039020653588311e-04
5.364491742877895319e+00 5.470004343270922220e-01 7.053506311338833155e-04
5.364491742877895319e+00 5.490841169387723486e-01 7.054034194442719129e-04
5.364491742877895319e+00 5.511677995504524752e-01 7.054626766306428074e-04
5.364491742877895319e+00 5.532514821621326018e-01 7.055288287985516781e-04
5.364491742877895319e+00 5.553351647738128394e-01 7.056023188089961817e-04
5.364491742877895319e+00 5.574188473854929660e-01 7.056836066408521619e-04
5.364491742877895319e+00 5.595025299971730925e-01 7.057731696769191420e-04
5.364491742877895319e+00 5.615862126088532191e-01 7.058715030144038435e-04
5.364491742877895319e+00 5.636698952205333457e-01 7.059791197802452092e-04
5.364491742877895319e+00 5.657535778322135833e-01 7.060965514311964104e-04
5.364491742877895319e+00 5.678372604438937099e-01 7.062243480662049608e-04
5.364491742877895319e+00 5.699209430555738365e-01 7.063630787345367935e-04
5.364491742877895319e+00 5.720046256672539631e-01 7.065133317820384510e-04
5.364501019852234265e+00 3.657200471109198214e-01 7.913091506153074666e-04
5.364501019852234265e+00 3.678037297225999480e-01 7.913138982843400098e-04
5.364501019852234265e+00 3.698874123342801301e-01 7.913187476069458073e-04
5.364501019852234265e+00 3.719710949459602567e-01 7.913236904268904906e-04
5.364501019852234265e+00 3.740547775576403833e-01 7.913287177206458243e-04
5.364501019852234265e+00 3.761384601693205099e-01 7.913338195807932815e-04
5.364501019852234265e+00 3.782221427810006920e-01 7.913389852325341655e-04
5.364501019852234265e+00 3.803058253926808185e-01 7.913442030117391786e-04
5.364501019852234265e+00 3.823895080043609451e-01 7.913494603307737185e-04
5.364501019852234265e+00 3.844731906160411272e-01 7.913547437181034589e-04
5.364501019852234265e+00 3.865568732277212538e-01 7.913600388184326932e-04
5.364501019852234265e+00 3.886405558394013804e-01 7.913653303569961363e-04
5.364501019852234265e+00 3.907242384510815070e-01 7.913706021891614992e-04
5.364501019852234265e+00 3.928079210627616891e-01 7.913758372955826716e-04
5.364501019852234265e+00 3.948916036744418157e-01 7.913810178225865778e-04
5.364501019852234265e+00 3.969752862861219422e-01 7.913861250883880410e-04
5.364501019852234265e+00 3.990589688978021243e-01 7.913911395897904773e-04
5.364501019852234265e+00 4.011426515094822509e-01 7.913960410942060377e-04
5.364501019852234265e+00 4.032263341211623775e-01 7.914008086292436892e-04
5.364501019852234265e+00 4.053100167328425041e-01 7.914054205147856612e-04
5.364501019852234265e+00 4.073936993445226862e-01 7.914098544736831867e-04
5.364501019852234265e+00 4.094773819562028128e-01 7.914140876445701451e-04
5.364501019852234265e+00 4.115610645678829393e-01 7.914180966245698947e-04
5.364501019852234265e+00 4.136447471795631214e-01 7.914218575930954394e-04
5.364501019852234265e+00 4.157284297912432480e-01 7.914253463169536361e-04
5.364501019852234265e+00 4.178121124029233746e-01 7.914285382784427055e-04
5.364501019852234265e+00 4.198957950146035012e-01 7.914314087465062521e-04
5.364501019852234265e+00 4.219794776262836833e-01 7.914339328525187792e-04
5.364501019852234265e+00 4.240631602379638099e-01 7.914360857027996372e-04
5.364501019852234265e+00 4.261468428496439365e-01 7.914378424832093674e-04
5.364501019852234265e+00 4.282305254613241186e-01 7.914391785454533883e-04
5.364501019852234265e+00 4.303142080730042451e-01 7.914400695463703157e-04
5.364501019852234265e+00 4.323978906846843717e-01 7.914404915772790166e-04
5.364501019852234265e+00 4.344815732963644983e-01 7.914404212633561466e-04
5.364501019852234265e+00 4.365652559080446804e-01 7.914398359158545575e-04
5.364501019852234265e+00 4.386489385197248070e-01 7.914387136744570903e-04
5.364501019852234265e+00 4.407326211314049891e-01 7.914370336684676231e-04
5.364501019852234265e+00 4.428163037430851157e-01 7.914347761368593567e-04
5.364501019852234265e+00 4.448999863547652422e-01 7.914319226236964013e-04
5.364501019852234265e+00 4.469836689664453688e-01 7.914284561251477964e-04
5.364501019852234265e+00 4.490673515781254954e-01 7.914243612803899264e-04
5.364501019852234265e+00 4.511510341898056775e-01 7.914196245307053828e-04
5.364501019852234265e+00 4.532347168014858041e-01 7.914142343387010545e-04
5.364501019852234265e+00 4.553183994131659862e-01 7.914081813525758154e-04
5.364501019852234265e+00 4.574020820248461128e-01 7.914014586033340810e-04
5.364501019852234265e+00 4.594857646365262394e-01 7.913940617453004474e-04
5.364501019852234265e+00 4.615694472482063659e-01 7.913859892280171275e-04
5.364501019852234265e+00 4.636531298598864925e-01 7.913772425415492454e-04
5.364501019852234265e+00 4.657368124715666746e-01 7.913678264365916473e-04
5.364501019852234265e+00 4.678204950832468012e-01 7.913577491314123047e-04
5.364501019852234265e+00 4.699041776949269833e-01 7.913470225495158276e-04
5.364501019852234265e+00 4.719878603066071099e-01 7.913356626034908454e-04
5.364501019852234265e+00 4.740715429182872365e-01 7.913236893990753962e-04
5.364501019852234265e+00 4.761552255299673631e-01 7.913111274792099682e-04
5.364501019852234265e+00 4.782389081416474896e-01 7.912980061174219567e-04
5.364501019852234265e+00 4.803225907533276717e-01 7.912843595428820749e-04
5.364501019852234265e+00 4.824062733650077983e-01 7.912702272116173101e-04
5.364501019852234265e+00 4.844899559766879804e-01 7.912556541095908591e-04
5.364501019852234265e+00 4.865736385883681070e-01 7.912406909851108384e-04
5.364501019852234265e+00 4.886573212000482336e-01 7.912253946493007619e-04
5.364501019852234265e+00 4.907410038117283602e-01 7.912098282346896735e-04
5.364501019852234265e+00 4.928246864234084867e-01 7.911940615388923098e-04
5.364501019852234265e+00 4.949083690350886688e-01 7.911781712190348471e-04
5.364501019852234265e+00 4.969920516467687954e-01 7.911622412202578376e-04
5.364501019852234265e+00 4.990757342584489775e-01 7.911463629669684972e-04
5.364501019852234265e+00 5.011594168701291041e-01 7.911306357576544440e-04
5.364501019852234265e+00 5.032430994818092307e-01 7.911151670151394611e-04
5.364501019852234265e+00 5.053267820934893573e-01 7.911000726316163092e-04
5.364501019852234265e+00 5.074104647051694839e-01 7.910854772605052784e-04
5.364501019852234265e+00 5.094941473168497215e-01 7.910715146150588614e-04
5.364501019852234265e+00 5.115778299285298480e-01 7.910583278153345303e-04
5.364501019852234265e+00 5.136615125402099746e-01 7.910460696765413396e-04
5.364501019852234265e+00 5.157451951518901012e-01 7.910349030546968063e-04
5.364501019852234265e+00 5.178288777635702278e-01 7.910250011170817924e-04
5.364501019852234265e+00 5.199125603752503544e-01 7.910165476909253443e-04
5.364501019852234265e+00 5.219962429869304810e-01 7.910097375515568992e-04
5.364501019852234265e+00 5.240799255986106076e-01 7.910047767442827081e-04
5.364501019852234265e+00 5.261636082102908452e-01 7.910018828966910304e-04
5.364501019852234265e+00 5.282472908219709717e-01 7.910012855603623010e-04
5.364501019852234265e+00 5.303309734336510983e-01 7.910032265167980239e-04
5.364501019852234265e+00 5.324146560453312249e-01 7.910079601176686756e-04
5.364501019852234265e+00 5.344983386570113515e-01 7.910157535861489422e-04
5.364501019852234265e+00 5.365820212686914781e-01 7.910268873606764867e-04
5.364501019852234265e+00 5.386657038803717157e-01 7.910416554156689262e-04
5.364501019852234265e+00 5.407493864920518423e-01 7.910603655669105156e-04
5.364501019852234265e+00 5.428330691037319689e-01 7.910833398101951072e-04
5.364501019852234265e+00 5.449167517154120954e-01 7.911109146354271086e-04
5.364501019852234265e+00 5.470004343270922220e-01 7.911434413402212160e-04
5.364501019852234265e+00 5.490841169387723486e-01 7.911812863564001395e-04
5.364501019852234265e+00 5.511677995504524752e-01 7.912248315609603753e-04
5.364501019852234265e+00 5.532514821621326018e-01 7.912744745936999653e-04
5.364501019852234265e+00 5.553351647738128394e-01 7.913306291594703187e-04
5.364501019852234265e+00 5.574188473854929660e-01 7.913937253592999042e-04
5.364501019852234265e+00 5.595025299971730925e-01 7.914642099837390253e-04
5.364501019852234265e+00 5.615862126088532191e-01 7.915425469042668876e-04
5.364501019852234265e+00 5.636698952205333457e-01 7.916292173770232482e-04
5.364501019852234265e+00 5.657535778322135833e-01 7.917247203601269611e-04
5.364501019852234265e+00 5.678372604438937099e-01 7.918295728332577950e-04
5.364501019852234265e+00 5.699209430555738365e-01 7.919443100668035508e-04
5.364501019852234265e+00 5.720046256672539631e-01 7.920694859470671541e-04
5.364510296826573210e+00 3.657200471109198214e-01 8.815927541523791615e-04
5.364510296826573210e+00 3.678037297225999480e-01 8.815976725885902058e-04
5.364510296826573210e+00 3.698874123342801301e-01 8.816027013695887024e-04
5.364510296826573210e+00 3.719710949459602567e-01 8.816078324703399130e-04
5.364510296826573210e+00 3.740547775576403833e-01 8.816130569485707003e-04
5.364510296826573210e+00 3.761384601693205099e-01 8.816183649938142807e-04
5.364510296826573210e+00 3.782221427810006920e-01 8.816237458198953160e-04
5.364510296826573210e+00 3.803058253926808185e-01 8.816291877737686324e-04
5.364510296826573210e+00 3.823895080043609451e-01 8.816346782041853663e-04
5.364510296826573210e+00 3.844731906160411272e-01 8.816402035313517611e-04
5.364510296826573210e+00 3.865568732277212538e-01 8.816457492544320634e-04
5.364510296826573210e+00 3.886405558394013804e-01 8.816512998691632521e-04
5.364510296826573210e+00 3.907242384510815070e-01 8.816568389791980482e-04
5.364510296826573210e+00 3.928079210627616891e-01 8.816623492199427477e-04
5.364510296826573210e+00 3.948916036744418157e-01 8.816678123258657939e-04
5.364510296826573210e+00 3.969752862861219422e-01 8.816732091120929029e-04
5.364510296826573210e+00 3.990589688978021243e-01 8.816785195465341556e-04
5.364510296826573210e+00 4.011426515094822509e-01 8.816837227242525906e-04
5.364510296826573210e+00 4.032263341211623775e-01 8.816887969027323258e-04
5.364510296826573210e+00 4.053100167328425041e-01 8.816937196136629459e-04
5.364510296826573210e+00 4.073936993445226862e-01 8.816984676192533106e-04
5.364510296826573210e+00 4.094773819562028128e-01 8.817030169851548848e-04
5.364510296826573210e+00 4.115610645678829393e-01 8.817073431726760602e-04
5.364510296826573210e+00 4.136447471795631214e-01 8.817114210491332508e-04
5.364510296826573210e+00 4.157284297912432480e-01 8.817152249787227553e-04
5.364510296826573210e+00 4.178121124029233746e-01 8.817187288878655139e-04
5.364510296826573210e+00 4.198957950146035012e-01 8.817219063413951879e-04
5.364510296826573210e+00 4.219794776262836833e-01 8.817247306419403585e-04
5.364510296826573210e+00 4.240631602379638099e-01 8.817271748830490244e-04
5.364510296826573210e+00 4.261468428496439365e-01 8.817292120857883175e-04
5.364510296826573210e+00 4.282305254613241186e-01 8.817308152675687894e-04
5.364510296826573210e+00 4.303142080730042451e-01 8.817319575928141443e-04
5.364510296826573210e+00 4.323978906846843717e-01 8.817326124063638816e-04
5.364510296826573210e+00 4.344815732963644983e-01 8.817327534753096859e-04
5.364510296826573210e+00 4.365652559080446804e-01 8.817323549916289546e-04
5.364510296826573210e+00 4.386489385197248070e-01 8.817313917962521985e-04
5.364510296826573210e+00 4.407326211314049891e-01 8.817298394814233279e-04
5.364510296826573210e+00 4.428163037430851157e-01 8.817276745239735784e-04
5.364510296826573210e+00 4.448999863547652422e-01 8.817248744912776397e-04
5.364510296826573210e+00 4.469836689664453688e-01 8.817214181131021074e-04
5.364510296826573210e+00 4.490673515781254954e-01 8.817172855655801495e-04
5.364510296826573210e+00 4.511510341898056775e-01 8.817124585287766788e-04
5.364510296826573210e+00 4.532347168014858041e-01 8.817069204207592537e-04
5.364510296826573210e+00 4.553183994131659862e-01 8.817006565994243723e-04
5.364510296826573210e+00 4.574020820248461128e-01 8.816936545104156085e-04
5.364510296826573210e+00 4.594857646365262394e-01 8.816859039001118765e-04
5.364510296826573210e+00 4.615694472482063659e-01 8.816773970283961438e-04
5.364510296826573210e+00 4.636531298598864925e-01 8.816681288666781274e-04
5.364510296826573210e+00 4.657368124715666746e-01 8.816580973230526194e-04
5.364510296826573210e+00 4.678204950832468012e-01 8.816473034295275405e-04
5.364510296826573210e+00 4.699041776949269833e-01 8.816357516246025889e-04
5.364510296826573210e+00 4.719878603066071099e-01 8.816234499069070842e-04
5.364510296826573210e+00 4.740715429182872365e-01 8.816104101627070862e-04
5.364510296826573210e+00 4.761552255299673631e-01 8.815966483432506216e-04
5.364510296826573210e+00 4.782389081416474896e-01 8.815821847077180912e-04
5.364510296826573210e+00 4.803225907533276717e-01 8.815670441278582528e-04
5.364510296826573210e+00 4.824062733650077983e-01 8.815512563162148383e-04
5.364510296826573210e+00 4.844899559766879804e-01 8.815348560944016474e-04
5.364510296826573210e+00 4.865736385883681070e-01 8.815178836510492071e-04
5.364510296826573210e+00 4.886573212000482336e-01 8.815003848313643798e-04
5.364510296826573210e+00 4.907410038117283602e-01 8.814824113829034923e-04
5.364510296826573210e+00 4.928246864234084867e-01 8.814640212715866945e-04
5.364510296826573210e+00 4.949083690350886688e-01 8.814452789236552378e-04
5.364510296826573210e+00 4.969920516467687954e-01 8.814262555306494155e-04
5.364510296826573210e+00 4.990757342584489775e-01 8.814070293408303967e-04
5.364510296826573210e+00 5.011594168701291041e-01 8.813876859509938919e-04
5.364510296826573210e+00 5.032430994818092307e-01 8.813683185853037495e-04
5.364510296826573210e+00 5.053267820934893573e-01 8.813490284087941102e-04
5.364510296826573210e+00 5.074104647051694839e-01 8.813299248414049880e-04
5.364510296826573210e+00 5.094941473168497215e-01 8.813111258065281376e-04
5.364510296826573210e+00 5.115778299285298480e-01 8.812927580749589174e-04
5.364510296826573210e+00 5.136615125402099746e-01 8.812749575684070873e-04
5.364510296826573210e+00 5.157451951518901012e-01 8.812578696750675115e-04
5.364510296826573210e+00 5.178288777635702278e-01 8.812416495657929196e-04
5.364510296826573210e+00 5.199125603752503544e-01 8.812264624954377085e-04
5.364510296826573210e+00 5.219962429869304810e-01 8.812124841425935610e-04
5.364510296826573210e+00 5.240799255986106076e-01 8.811999008887837562e-04
5.364510296826573210e+00 5.261636082102908452e-01 8.811889101649972777e-04
5.364510296826573210e+00 5.282472908219709717e-01 8.811797207362136045e-04
5.364510296826573210e+00 5.303309734336510983e-01 8.811725530283779197e-04
5.364510296826573210e+00 5.324146560453312249e-01 8.811676394280626651e-04
5.364510296826573210e+00 5.344983386570113515e-01 8.811652245919753858e-04
5.364510296826573210e+00 5.365820212686914781e-01 8.811655657851484927e-04
5.364510296826573210e+00 5.386657038803717157e-01 8.811689331788644672e-04
5.364510296826573210e+00 5.407493864920518423e-01 8.811756101468565337e-04
5.364510296826573210e+00 5.428330691037319689e-01 8.811858936510879583e-04
5.364510296826573210e+00 5.449167517154120954e-01 8.812000944705426688e-04
5.364510296826573210e+00 5.470004343270922220e-01 8.812185375679081750e-04
5.364510296826573210e+00 5.490841169387723486e-01 8.812415623958876195e-04
5.364510296826573210e+00 5.511677995504524752e-01 8.812695232414991279e-04
5.364510296826573210e+00 5.532514821621326018e-01 8.813027895271989759e-04
5.364510296826573210e+00 5.553351647738128394e-01 8.813417461492055764e-04
5.364510296826573210e+00 5.574188473854929660e-01 8.813867937579985190e-04
5.364510296826573210e+00 5.595025299971730925e-01 8.814383490843941084e-04
5.364510296826573210e+00 5.615862126088532191e-01 8.814968452281843770e-04
5.364510296826573210e+00 5.636698952205333457e-01 8.815627319857893785e-04
5.364510296826573210e+00 5.657535778322135833e-01 8.816364760996657545e-04
5.364510296826573210e+00 5.678372604438937099e-01 8.817185616131048478e-04
5.364510296826573210e+00 5.699209430555738365e-01 8.818094901243768479e-04
5.364510296826573210e+00 5.720046256672539631e-01 8.819097811416319035e-04
5.364519573800912156e+00 3.657200471109198214e-01 9.760493034136490153e-04
5.364519573800912156e+00 3.678037297225999480e-01 9.760543919201665301e-04
5.364519573800912156e+00 3.698874123342801301e-01 9.760595994416056609e-04
5.364519573800912156e+00 3.719710949459602567e-01 9.760649180611659457e-04
5.364519573800912156e+00 3.740547775576403833e-01 9.760703389549361649e-04
5.364519573800912156e+00 3.761384601693205099e-01 9.760758523528895170e-04
5.364519573800912156e+00 3.782221427810006920e-01 9.760814475357553702e-04
5.364519573800912156e+00 3.803058253926808185e-01 9.760871128138949929e-04
5.364519573800912156e+00 3.823895080043609451e-01 9.760928355109282570e-04
5.364519573800912156e+00 3.844731906160411272e-01 9.760986019579385780e-04
5.364519573800912156e+00 3.865568732277212538e-01 9.761043974858290726e-04
5.364519573800912156e+00 3.886405558394013804e-01 9.761102064234668382e-04
5.364519573800912156e+00 3.907242384510815070e-01 9.761160120950196101e-04
5.364519573800912156e+00 3.928079210627616891e-01 9.761217968323511202e-04
5.364519573800912156e+00 3.948916036744418157e-01 9.761275419756406096e-04
5.364519573800912156e+00 3.969752862861219422e-01 9.761332278895684493e-04
5.364519573800912156e+00 3.990589688978021243e-01 9.761388339954995977e-04
5.364519573800912156e+00 4.011426515094822509e-01 9.761443387575469404e-04
5.364519573800912156e+00 4.032263341211623775e-01 9.761497197353680329e-04
5.364519573800912156e+00 4.053100167328425041e-01 9.761549536292197723e-04
5.364519573800912156e+00 4.073936993445226862e-01 9.761600162985987605e-04
5.364519573800912156e+00 4.094773819562028128e-01 9.761648827811844837e-04
5.364519573800912156e+00 4.115610645678829393e-01 9.761695273847854036e-04
5.364519573800912156e+00 4.136447471795631214e-01 9.761739237068111199e-04
5.364519573800912156e+00 4.157284297912432480e-01 9.761780447420233091e-04
5.364519573800912156e+00 4.178121124029233746e-01 9.761818628641878801e-04
5.364519573800912156e+00 4.198957950146035012e-01 9.761853499670454341e-04
5.364519573800912156e+00 4.219794776262836833e-01 9.761884775325185316e-04
5.364519573800912156e+00 4.240631602379638099e-01 9.761912166876186457e-04
5.364519573800912156e+00 4.261468428496439365e-01 9.761935382728169266e-04
5.364519573800912156e+00 4.282305254613241186e-01 9.761954130057742341e-04
5.364519573800912156e+00 4.303142080730042451e-01 9.761968115265438027e-04
5.364519573800912156e+00 4.323978906846843717e-01 9.761977045267539307e-04
5.364519573800912156e+00 4.344815732963644983e-01 9.761980628580238604e-04
5.364519573800912156e+00 4.365652559080446804e-01 9.761978576569796612e-04
5.364519573800912156e+00 4.386489385197248070e-01 9.761970604401361230e-04
5.364519573800912156e+00 4.407326211314049891e-01 9.761956432950187222e-04
5.364519573800912156e+00 4.428163037430851157e-01 9.761935789801905964e-04
5.364519573800912156e+00 4.448999863547652422e-01 9.761908410693295691e-04
5.364519573800912156e+00 4.469836689664453688e-01 9.761874041101630808e-04
5.364519573800912156e+00 4.490673515781254954e-01 9.761832437494189114e-04
5.364519573800912156e+00 4.511510341898056775e-01 9.761783369895525456e-04
5.364519573800912156e+00 4.532347168014858041e-01 9.761726622329252668e-04
5.364519573800912156e+00 4.553183994131659862e-01 9.761661995660801238e-04
5.364519573800912156e+00 4.574020820248461128e-01 9.761589308590776183e-04
5.364519573800912156e+00 4.594857646365262394e-01 9.761508400089045131e-04
5.364519573800912156e+00 4.615694472482063659e-01 9.761419131224251429e-04
5.364519573800912156e+00 4.636531298598864925e-01 9.761321386918251665e-04
5.364519573800912156e+00 4.657368124715666746e-01 9.761215078383854264e-04
5.364519573800912156e+00 4.678204950832468012e-01 9.761100145197019323e-04
5.364519573800912156e+00 4.699041776949269833e-01 9.760976557245150398e-04
5.364519573800912156e+00 4.719878603066071099e-01 9.760844316681690927e-04
5.364519573800912156e+00 4.740715429182872365e-01 9.760703461389498570e-04
5.364519573800912156e+00 4.761552255299673631e-01 9.760554065664233010e-04
5.364519573800912156e+00 4.782389081416474896e-01 9.760396243859964082e-04
5.364519573800912156e+00 4.803225907533276717e-01 9.760230152225721342e-04
5.364519573800912156e+00 4.824062733650077983e-01 9.760055991649512191e-04
5.364519573800912156e+00 4.844899559766879804e-01 9.759874009895391994e-04
5.364519573800912156e+00 4.865736385883681070e-01 9.759684504567664150e-04
5.364519573800912156e+00 4.886573212000482336e-01 9.759487825106432247e-04
5.364519573800912156e+00 4.907410038117283602e-01 9.759284376115890400e-04
5.364519573800912156e+00 4.928246864234084867e-01 9.759074619695107472e-04
5.364519573800912156e+00 4.949083690350886688e-01 9.758859078184063977e-04
5.364519573800912156e+00 4.969920516467687954e-01 9.758638336973339241e-04
5.364519573800912156e+00 4.990757342584489775e-01 9.758413047264628912e-04
5.364519573800912156e+00 5.011594168701291041e-01 9.758183928822351414e-04
5.364519573800912156e+00 5.032430994818092307e-01 9.757951772702079573e-04
5.364519573800912156e+00 5.053267820934893573e-01 9.757717444416107383e-04
5.364519573800912156e+00 5.074104647051694839e-01 9.757481886443220833e-04
5.364519573800912156e+00 5.094941473168497215e-01 9.757246121603904915e-04
5.364519573800912156e+00 5.115778299285298480e-01 9.757011255601638709e-04
5.364519573800912156e+00 5.136615125402099746e-01 9.756778480343726405e-04
5.364519573800912156e+00 5.157451951518901012e-01 9.756549076850921888e-04
5.364519573800912156e+00 5.178288777635702278e-01 9.756324418099370909e-04
5.364519573800912156e+00 5.199125603752503544e-01 9.756105972240326166e-04
5.364519573800912156e+00 5.219962429869304810e-01 9.755895305690626563e-04
5.364519573800912156e+00 5.240799255986106076e-01 9.755694086120142569e-04
5.364519573800912156e+00 5.261636082102908452e-01 9.755504085549384112e-04
5.364519573800912156e+00 5.282472908219709717e-01 9.755327183952390048e-04
5.364519573800912156e+00 5.303309734336510983e-01 9.755165371886728330e-04
5.364519573800912156e+00 5.324146560453312249e-01 9.755020754015510500e-04
5.364519573800912156e+00 5.344983386570113515e-01 9.754895551991714245e-04
5.364519573800912156e+00 5.365820212686914781e-01 9.754792107476810414e-04
5.364519573800912156e+00 5.386657038803717157e-01 9.754712885201216382e-04
5.364519573800912156e+00 5.407493864920518423e-01 9.754660476372010698e-04
5.364519573800912156e+00 5.428330691037319689e-01 9.754637601634115820e-04
5.364519573800912156e+00 5.449167517154120954e-01 9.754647114404391096e-04
5.364519573800912156e+00 5.470004343270922220e-01 9.754692003825208733e-04
5.364519573800912156e+00 5.490841169387723486e-01 9.754775397763225820e-04
5.364519573800912156e+00 5.511677995504524752e-01 9.754900566126765418e-04
5.364519573800912156e+00 5.532514821621326018e-01 9.755070923754578923e-04
5.364519573800912156e+00 5.553351647738128394e-01 9.755290033428477446e-04
5.364519573800912156e+00 5.574188473854929660e-01 9.755561609184699914e-04
5.364519573800912156e+00 5.595025299971730925e-01 9.755889518868539508e-04
5.364519573800912156e+00 5.615862126088532191e-01 9.756277787565588748e-04
5.364519573800912156e+00 5.636698952205333457e-01 9.756730600356962844e-04
5.364519573800912156e+00 5.657535778322135833e-01 9.757252305298527890e-04
5.364519573800912156e+00 5.678372604438937099e-01 9.757847416470189113e-04
5.364519573800912156e+00 5.699209430555738365e-01 9.758520616643053154e-04
5.364519573800912156e+00 5.720046256672539631e-01 9.759276760452327299e-04
5.364528850775251101e+00 3.657200471109198214e-01 1.074572413903241309e-03
5.364528850775251101e+00 3.678037297225999480e-01 1.074577672071812219e-03
5.364528850775251101e+00 3.698874123342801301e-01 1.074583057903810701e-03
5.364528850775251101e+00 3.719710949459602567e-01 1.074588563616905770e-03
5.364528850775251101e+00 3.740547775576403833e-01 1.074594180477747010e-03
5.364528850775251101e+00 3.761384601693205099e-01 1.074599898790184723e-03
5.364528850775251101e+00 3.782221427810006920e-01 1.074605707867001521e-03
5.364528850775251101e+00 3.803058253926808185e-01 1.074611596009252207e-03
5.364528850775251101e+00 3.823895080043609451e-01 1.074617550495062879e-03
5.364528850775251101e+00 3.844731906160411272e-01 1.074623557561288833e-03
5.364528850775251101e+00 3.865568732277212538e-01 1.074629602392043488e-03
5.364528850775251101e+00 3.886405558394013804e-01 1.074635669112365775e-03
5.364528850775251101e+00 3.907242384510815070e-01 1.074641740794861963e-03
5.364528850775251101e+00 3.928079210627616891e-01 1.074647799445880344e-03
5.364528850775251101e+00 3.948916036744418157e-01 1.074653826011458735e-03
5.364528850775251101e+00 3.969752862861219422e-01 1.074659800396750124e-03
5.364528850775251101e+00 3.990589688978021243e-01 1.074665701467410889e-03
5.364528850775251101e+00 4.011426515094822509e-01 1.074671507071847968e-03
5.364528850775251101e+00 4.032263341211623775e-01 1.074677194059366894e-03
5.364528850775251101e+00 4.053100167328425041e-01 1.074682738311687159e-03
5.364528850775251101e+00 4.073936993445226862e-01 1.074688114771014382e-03
5.364528850775251101e+00 4.094773819562028128e-01 1.074693297474492134e-03
5.364528850775251101e+00 4.115610645678829393e-01 1.074698259602278709e-03
5.364528850775251101e+00 4.136447471795631214e-01 1.074702973519952014e-03
5.364528850775251101e+00 4.157284297912432480e-01 1.074707410826975353e-03
5.364528850775251101e+00 4.178121124029233746e-01 1.074711542424125693e-03
5.364528850775251101e+00 4.198957950146035012e-01 1.074715338573476505e-03
5.364528850775251101e+00 4.219794776262836833e-01 1.074718768959304982e-03
5.364528850775251101e+00 4.240631602379638099e-01 1.074721802765107913e-03
5.364528850775251101e+00 4.261468428496439365e-01 1.074724408768705074e-03
5.364528850775251101e+00 4.282305254613241186e-01 1.074726555415094582e-03
5.364528850775251101e+00 4.303142080730042451e-01 1.074728210901393843e-03
5.364528850775251101e+00 4.323978906846843717e-01 1.074729343292804085e-03
5.364528850775251101e+00 4.344815732963644983e-01 1.074729920618949309e-03
5.364528850775251101e+00 4.365652559080446804e-01 1.074729910977425184e-03
5.364528850775251101e+00 4.386489385197248070e-01 1.074729282689539708e-03
5.364528850775251101e+00 4.407326211314049891e-01 1.074728004375599981e-03
5.364528850775251101e+00 4.428163037430851157e-01 1.074726045112422935e-03
5.364528850775251101e+00 4.448999863547652422e-01 1.074723374582207134e-03
5.364528850775251101e+00 4.469836689664453688e-01 1.074719963177236557e-03
5.364528850775251101e+00 4.490673515781254954e-01 1.074715782156751868e-03
5.364528850775251101e+00 4.511510341898056775e-01 1.074710803853180406e-03
5.364528850775251101e+00 4.532347168014858041e-01 1.074705001772098979e-03
5.364528850775251101e+00 4.553183994131659862e-01 1.074698350767398867e-03
5.364528850775251101e+00 4.574020820248461128e-01 1.074690827273249577e-03
5.364528850775251101e+00 4.594857646365262394e-01 1.074682409394057264e-03
5.364528850775251101e+00 4.615694472482063659e-01 1.074673077167903525e-03
5.364528850775251101e+00 4.636531298598864925e-01 1.074662812730157362e-03
5.364528850775251101e+00 4.657368124715666746e-01 1.074651600511576481e-03
5.364528850775251101e+00 4.678204950832468012e-01 1.074639427419431074e-03
5.364528850775251101e+00 4.699041776949269833e-01 1.074626283087812056e-03
5.364528850775251101e+00 4.719878603066071099e-01 1.074612160035733326e-03
5.364528850775251101e+00 4.740715429182872365e-01 1.074597053961024503e-03
5.364528850775251101e+00 4.761552255299673631e-01 1.074580963875186590e-03
5.364528850775251101e+00 4.782389081416474896e-01 1.074563892409154987e-03
5.364528850775251101e+00 4.803225907533276717e-01 1.074545845985200180e-03
5.364528850775251101e+00 4.824062733650077983e-01 1.074526835126725930e-03
5.364528850775251101e+00 4.844899559766879804e-01 1.074506874607613141e-03
5.364528850775251101e+00 4.865736385883681070e-01 1.074485983781545617e-03
5.364528850775251101e+00 4.886573212000482336e-01 1.074464186790332135e-03
5.364528850775251101e+00 4.907410038117283602e-01 1.074441512839162177e-03
5.364528850775251101e+00 4.928246864234084867e-01 1.074417996392514540e-03
5.364528850775251101e+00 4.949083690350886688e-01 1.074393677525736345e-03
5.364528850775251101e+00 4.969920516467687954e-01 1.074368602132603785e-03
5.364528850775251101e+00 4.990757342584489775e-01 1.074342822204731648e-03
5.364528850775251101e+00 5.011594168701291041e-01 1.074316396113223458e-03
5.364528850775251101e+00 5.032430994818092307e-01 1.074289388909303606e-03
5.364528850775251101e+00 5.053267820934893573e-01 1.074261872536499181e-03
5.364528850775251101e+00 5.074104647051694839e-01 1.074233926198739407e-03
5.364528850775251101e+00 5.094941473168497215e-01 1.074205636574806491e-03
5.364528850775251101e+00 5.115778299285298480e-01 1.074177098141416379e-03
5.364528850775251101e+00 5.136615125402099746e-01 1.074148413464954795e-03
5.364528850775251101e+00 5.157451951518901012e-01 1.074119693482539521e-03
5.364528850775251101e+00 5.178288777635702278e-01 1.074091057798863026e-03
5.364528850775251101e+00 5.199125603752503544e-01 1.074062634981890179e-03
5.364528850775251101e+00 5.219962429869304810e-01 1.074034562851759527e-03
5.364528850775251101e+00 5.240799255986106076e-01 1.074006988800156517e-03
5.364528850775251101e+00 5.261636082102908452e-01 1.073980070077672601e-03
5.364528850775251101e+00 5.282472908219709717e-01 1.073953974104572499e-03
5.364528850775251101e+00 5.303309734336510983e-01 1.073928878814121553e-03
5.364528850775251101e+00 5.324146560453312249e-01 1.073904972929374309e-03
5.364528850775251101e+00 5.344983386570113515e-01 1.073882456271506433e-03
5.364528850775251101e+00 5.365820212686914781e-01 1.073861540091503594e-03
5.364528850775251101e+00 5.386657038803717157e-01 1.073842447381598330e-03
5.364528850775251101e+00 5.407493864920518423e-01 1.073825413202241343e-03
5.364528850775251101e+00 5.428330691037319689e-01 1.073810684963150564e-03
5.364528850775251101e+00 5.449167517154120954e-01 1.073798522742641865e-03
5.364528850775251101e+00 5.470004343270922220e-01 1.073789199558856542e-03
5.364528850775251101e+00 5.490841169387723486e-01 1.073783001672532584e-03
5.364528850775251101e+00 5.511677995504524752e-01 1.073780228907297504e-03
5.364528850775251101e+00 5.532514821621326018e-01 1.073781194910455178e-03
5.364528850775251101e+00 5.553351647738128394e-01 1.073786227500931039e-03
5.364528850775251101e+00 5.574188473854929660e-01 1.073795668937140707e-03
5.364528850775251101e+00 5.595025299971730925e-01 1.073809876213166264e-03
5.364528850775251101e+00 5.615862126088532191e-01 1.073829221384235049e-03
5.364528850775251101e+00 5.636698952205333457e-01 1.073854091814191404e-03
5.364528850775251101e+00 5.657535778322135833e-01 1.073884890520869278e-03
5.364528850775251101e+00 5.678372604438937099e-01 1.073922036417288397e-03
5.364528850775251101e+00 5.699209430555738365e-01 1.073965964635376644e-03
5.364528850775251101e+00 5.720046256672539631e-01 1.074017126775294716e-03
5.364538127749589158e+00 3.657200471109198214e-01 1.177056142028814600e-03
5.364538127749589158e+00 3.678037297225999480e-01 1.177061569462015816e-03
5.364538127749589158e+00 3.698874123342801301e-01 1.177067133206918326e-03
5.364538127749589158e+00 3.719710949459602567e-01 1.177072825605002910e-03
5.364538127749589158e+00 3.740547775576403833e-01 1.177078638028270213e-03
5.364538127749589158e+00 3.761384601693205099e-01 1.177084560851589246e-03
5.364538127749589158e+00 3.782221427810006920e-01 1.177090583422076052e-03
5.364538127749589158e+00 3.803058253926808185e-01 1.177096694034991892e-03
5.364538127749589158e+00 3.823895080043609451e-01 1.177102879924901355e-03
5.364538127749589158e+00 3.844731906160411272e-01 1.177109127236592757e-03
5.364538127749589158e+00 3.865568732277212538e-01 1.177115421014187551e-03
5.364538127749589158e+00 3.886405558394013804e-01 1.177121745194111436e-03
5.364538127749589158e+00 3.907242384510815070e-01 1.177128082585090401e-03
5.364538127749589158e+00 3.928079210627616891e-01 1.177134414878616090e-03
5.364538127749589158e+00 3.948916036744418157e-01 1.177140722636355833e-03
5.364538127749589158e+00 3.969752862861219422e-01 1.177146985305910004e-03
5.364538127749589158e+00 3.990589688978021243e-01 1.177153181222533951e-03
5.364538127749589158e+00 4.011426515094822509e-01 1.177159287584094013e-03
5.364538127749589158e+00 4.032263341211623775e-01 1.177165280556407515e-03
5.364538127749589158e+00 4.053100167328425041e-01 1.177171135230527157e-03
5.364538127749589158e+00 4.073936993445226862e-01 1.177176825614086259e-03
5.364538127749589158e+00 4.094773819562028128e-01 1.177182324769982316e-03
5.364538127749589158e+00 4.115610645678829393e-01 1.177187604725892520e-03
5.364538127749589158e+00 4.136447471795631214e-01 1.177192636647914374e-03
5.364538127749589158e+00 4.157284297912432480e-01 1.177197390757116387e-03
5.364538127749589158e+00 4.178121124029233746e-01 1.177201836469145583e-03
5.364538127749589158e+00 4.198957950146035012e-01 1.177205942440823910e-03
5.364538127749589158e+00 4.219794776262836833e-01 1.177209676575391439e-03
5.364538127749589158e+00 4.240631602379638099e-01 1.177213006140100451e-03
5.364538127749589158e+00 4.261468428496439365e-01 1.177215897861216701e-03
5.364538127749589158e+00 4.282305254613241186e-01 1.177218317952172244e-03
5.364538127749589158e+00 4.303142080730042451e-01 1.177220232201890834e-03
5.364538127749589158e+00 4.323978906846843717e-01 1.177221606122168729e-03
5.364538127749589158e+00 4.344815732963644983e-01 1.177222404977671310e-03
5.364538127749589158e+00 4.365652559080446804e-01 1.177222593948113035e-03
5.364538127749589158e+00 4.386489385197248070e-01 1.177222138190118757e-03
5.364538127749589158e+00 4.407326211314049891e-01 1.177221002981500677e-03
5.364538127749589158e+00 4.428163037430851157e-01 1.177219153820015934e-03
5.364538127749589158e+00 4.448999863547652422e-01 1.177216556583823978e-03
5.364538127749589158e+00 4.469836689664453688e-01 1.177213177620614485e-03
5.364538127749589158e+00 4.490673515781254954e-01 1.177208983929321166e-03
5.364538127749589158e+00 4.511510341898056775e-01 1.177203943265723706e-03
5.364538127749589158e+00 4.532347168014858041e-01 1.177198024338806754e-03
5.364538127749589158e+00 4.553183994131659862e-01 1.177191196921240123e-03
5.364538127749589158e+00 4.574020820248461128e-01 1.177183432066318753e-03
5.364538127749589158e+00 4.594857646365262394e-01 1.177174702222112505e-03
5.364538127749589158e+00 4.615694472482063659e-01 1.177164981451580454e-03
5.364538127749589158e+00 4.636531298598864925e-01 1.177154245600957891e-03
5.364538127749589158e+00 4.657368124715666746e-01 1.177142472473472401e-03
5.364538127749589158e+00 4.678204950832468012e-01 1.177129642019891743e-03
5.364538127749589158e+00 4.699041776949269833e-01 1.177115736572677046e-03
5.364538127749589158e+00 4.719878603066071099e-01 1.177100741010505278e-03
5.364538127749589158e+00 4.740715429182872365e-01 1.177084642974804808e-03
5.364538127749589158e+00 4.761552255299673631e-01 1.177067433107925783e-03
5.364538127749589158e+00 4.782389081416474896e-01 1.177049105254345928e-03
5.364538127749589158e+00 4.803225907533276717e-01 1.177029656677538311e-03
5.364538127749589158e+00 4.824062733650077983e-01 1.177009088309219006e-03
5.364538127749589158e+00 4.844899559766879804e-01 1.176987404962775334e-03
5.364538127749589158e+00 4.865736385883681070e-01 1.176964615593019230e-03
5.364538127749589158e+00 4.886573212000482336e-01 1.176940733512411201e-03
5.364538127749589158e+00 4.907410038117283602e-01 1.176915776658681110e-03
5.364538127749589158e+00 4.928246864234084867e-01 1.176889767823482286e-03
5.364538127749589158e+00 4.949083690350886688e-01 1.176862734942715717e-03
5.364538127749589158e+00 4.969920516467687954e-01 1.176834711308156339e-03
5.364538127749589158e+00 4.990757342584489775e-01 1.176805735871908716e-03
5.364538127749589158e+00 5.011594168701291041e-01 1.176775853490821333e-03
5.364538127749589158e+00 5.032430994818092307e-01 1.176745115176084039e-03
5.364538127749589158e+00 5.053267820934893573e-01 1.176713578408787684e-03
5.364538127749589158e+00 5.074104647051694839e-01 1.176681307382859568e-03
5.364538127749589158e+00 5.094941473168497215e-01 1.176648373281948944e-03
5.364538127749589158e+00 5.115778299285298480e-01 1.176614854578810366e-03
5.364538127749589158e+00 5.136615125402099746e-01 1.176580837297125067e-03
5.364538127749589158e+00 5.157451951518901012e-01 1.176546415324809369e-03
5.364538127749589158e+00 5.178288777635702278e-01 1.176511690700391289e-03
5.364538127749589158e+00 5.199125603752503544e-01 1.176476773931120880e-03
5.364538127749589158e+00 5.219962429869304810e-01 1.176441784223020365e-03
5.364538127749589158e+00 5.240799255986106076e-01 1.176406849856096587e-03
5.364538127749589158e+00 5.261636082102908452e-01 1.176372108397781601e-03
5.364538127749589158e+00 5.282472908219709717e-01 1.176337707068661823e-03
5.364538127749589158e+00 5.303309734336510983e-01 1.176303802974154036e-03
5.364538127749589158e+00 5.324146560453312249e-01 1.176270563456908178e-03
5.364538127749589158e+00 5.344983386570113515e-01 1.176238166352842982e-03
5.364538127749589158e+00 5.365820212686914781e-01 1.176206800312831801e-03
5.364538127749589158e+00 5.386657038803717157e-01 1.176176665100500630e-03
5.364538127749589158e+00 5.407493864920518423e-01 1.176147971876698693e-03
5.364538127749589158e+00 5.428330691037319689e-01 1.176120943497720823e-03
5.364538127749589158e+00 5.449167517154120954e-01 1.176095814840775631e-03
5.364538127749589158e+00 5.470004343270922220e-01 1.176072833070554826e-03
5.364538127749589158e+00 5.490841169387723486e-01 1.176052258000692338e-03
5.364538127749589158e+00 5.511677995504524752e-01 1.176034362379053044e-03
5.364538127749589158e+00 5.532514821621326018e-01 1.176019432162868795e-03
5.364538127749589158e+00 5.553351647738128394e-01 1.176007766819079118e-03
5.364538127749589158e+00 5.574188473854929660e-01 1.175999679602577393e-03
5.364538127749589158e+00 5.595025299971730925e-01 1.175995497861557744e-03
5.364538127749589158e+00 5.615862126088532191e-01 1.175995563315698116e-03
5.364538127749589158e+00 5.636698952205333457e-01 1.176000232356561471e-03
5.364538127749589158e+00 5.657535778322135833e-01 1.176009876334693175e-03
5.364538127749589158e+00 5.678372604438937099e-01 1.176024881835829308e-03
5.364538127749589158e+00 5.699209430555738365e-01 1.176045650969203367e-03
5.364538127749589158e+00 5.720046256672539631e-01 1.176072601608371421e-03
5.364547404723928103e+00 3.657200471109198214e-01 1.283394993315143881e-03
5.364547404723928103e+00 3.678037297225999480e-01 1.283400589754861128e-03
5.364547404723928103e+00 3.698874123342801301e-01 1.283406331165419696e-03
5.364547404723928103e+00 3.719710949459602567e-01 1.283412210046920880e-03
5.364547404723928103e+00 3.740547775576403833e-01 1.283418217856015925e-03
5.364547404723928103e+00 3.761384601693205099e-01 1.283424345074989006e-03
5.364547404723928103e+00 3.782221427810006920e-01 1.283430581067502175e-03
5.364547404723928103e+00 3.803058253926808185e-01 1.283436914156109096e-03
5.364547404723928103e+00 3.823895080043609451e-01 1.283443331545199061e-03
5.364547404723928103e+00 3.844731906160411272e-01 1.283449819289372764e-03
5.364547404723928103e+00 3.865568732277212538e-01 1.283456362324821498e-03
5.364547404723928103e+00 3.886405558394013804e-01 1.283462944390062867e-03
5.364547404723928103e+00 3.907242384510815070e-01 1.283469548079367020e-03
5.364547404723928103e+00 3.928079210627616891e-01 1.283476154769240801e-03
5.364547404723928103e+00 3.948916036744418157e-01 1.283482744683960182e-03
5.364547404723928103e+00 3.969752862861219422e-01 1.283489296817022203e-03
5.364547404723928103e+00 3.990589688978021243e-01 1.283495789001095526e-03
5.364547404723928103e+00 4.011426515094822509e-01 1.283502197860930932e-03
5.364547404723928103e+00 4.032263341211623775e-01 1.283508498879860861e-03
5.364547404723928103e+00 4.053100167328425041e-01 1.283514666342156505e-03
5.364547404723928103e+00 4.073936993445226862e-01 1.283520673456251720e-03
5.364547404723928103e+00 4.094773819562028128e-01 1.283526492250277977e-03
5.364547404723928103e+00 4.115610645678829393e-01 1.283532093710708887e-03
5.364547404723928103e+00 4.136447471795631214e-01 1.283537447777925592e-03
5.364547404723928103e+00 4.157284297912432480e-01 1.283542523364193493e-03
5.364547404723928103e+00 4.178121124029233746e-01 1.283547288431694010e-03
5.364547404723928103e+00 4.198957950146035012e-01 1.283551710022107911e-03
5.364547404723928103e+00 4.219794776262836833e-01 1.283555754316991490e-03
5.364547404723928103e+00 4.240631602379638099e-01 1.283559386714214993e-03
5.364547404723928103e+00 4.261468428496439365e-01 1.283562571879046967e-03
5.364547404723928103e+00 4.282305254613241186e-01 1.283565273812737858e-03
5.364547404723928103e+00 4.303142080730042451e-01 1.283567455942379769e-03
5.364547404723928103e+00 4.323978906846843717e-01 1.283569081200287192e-03
5.364547404723928103e+00 4.344815732963644983e-01 1.283570112115881836e-03
5.364547404723928103e+00 4.365652559080446804e-01 1.283570510920905346e-03
5.364547404723928103e+00 4.386489385197248070e-01 1.283570239605009164e-03
5.364547404723928103e+00 4.407326211314049891e-01 1.283569260110273410e-03
5.364547404723928103e+00 4.428163037430851157e-01 1.283567534352237369e-03
5.364547404723928103e+00 4.448999863547652422e-01 1.283565024407908170e-03
5.364547404723928103e+00 4.469836689664453688e-01 1.283561692614495825e-03
5.364547404723928103e+00 4.490673515781254954e-01 1.283557501662597371e-03
5.364547404723928103e+00 4.511510341898056775e-01 1.283552414847114430e-03
5.364547404723928103e+00 4.532347168014858041e-01 1.283546396076626567e-03
5.364547404723928103e+00 4.553183994131659862e-01 1.283539410099727388e-03
5.364547404723928103e+00 4.574020820248461128e-01 1.283531422664724482e-03
5.364547404723928103e+00 4.594857646365262394e-01 1.283522400623482353e-03
5.364547404723928103e+00 4.615694472482063659e-01 1.283512312131823317e-03
5.364547404723928103e+00 4.636531298598864925e-01 1.283501126842830336e-03
5.364547404723928103e+00 4.657368124715666746e-01 1.283488816011606323e-03
5.364547404723928103e+00 4.678204950832468012e-01 1.283475352774356886e-03
5.364547404723928103e+00 4.699041776949269833e-01 1.283460712230179504e-03
5.364547404723928103e+00 4.719878603066071099e-01 1.283444871711853430e-03
5.364547404723928103e+00 4.740715429182872365e-01 1.283427810959318974e-03
5.364547404723928103e+00 4.761552255299673631e-01 1.283409512301292429e-03
5.364547404723928103e+00 4.782389081416474896e-01 1.283389960931161913e-03
5.364547404723928103e+00 4.803225907533276717e-01 1.283369145040769242e-03
5.364547404723928103e+00 4.824062733650077983e-01 1.283347056082339947e-03
5.364547404723928103e+00 4.844899559766879804e-01 1.283323688995739644e-03
5.364547404723928103e+00 4.865736385883681070e-01 1.283299042411638552e-03
5.364547404723928103e+00 4.886573212000482336e-01 1.283273118912987669e-03
5.364547404723928103e+00 4.907410038117283602e-01 1.283245925246333241e-03
5.364547404723928103e+00 4.928246864234084867e-01 1.283217472583376420e-03
5.364547404723928103e+00 4.949083690350886688e-01 1.283187776775490804e-03
5.364547404723928103e+00 4.969920516467687954e-01 1.283156858598145413e-03
5.364547404723928103e+00 4.990757342584489775e-01 1.283124744017906382e-03
5.364547404723928103e+00 5.011594168701291041e-01 1.283091464422620029e-03
5.364547404723928103e+00 5.032430994818092307e-01 1.283057056951147998e-03
5.364547404723928103e+00 5.053267820934893573e-01 1.283021564696138449e-03
5.364547404723928103e+00 5.074104647051694839e-01 1.282985037020342679e-03
5.364547404723928103e+00 5.094941473168497215e-01 1.282947529803267440e-03
5.364547404723928103e+00 5.115778299285298480e-01 1.282909105703289483e-03
5.364547404723928103e+00 5.136615125402099746e-01 1.282869834470420347e-03
5.364547404723928103e+00 5.157451951518901012e-01 1.282829793172869269e-03
5.364547404723928103e+00 5.178288777635702278e-01 1.282789066530917819e-03
5.364547404723928103e+00 5.199125603752503544e-01 1.282747747159475663e-03
5.364547404723928103e+00 5.219962429869304810e-01 1.282705935850283639e-03
5.364547404723928103e+00 5.240799255986106076e-01 1.282663741889863420e-03
5.364547404723928103e+00 5.261636082102908452e-01 1.282621283317630489e-03
5.364547404723928103e+00 5.282472908219709717e-01 1.282578687221983893e-03
5.364547404723928103e+00 5.303309734336510983e-01 1.282536090032475535e-03
5.364547404723928103e+00 5.324146560453312249e-01 1.282493637818210791e-03
5.364547404723928103e+00 5.344983386570113515e-01 1.282451486539450645e-03
5.364547404723928103e+00 5.365820212686914781e-01 1.282409802394172352e-03
5.364547404723928103e+00 5.386657038803717157e-01 1.282368762081688212e-03
5.364547404723928103e+00 5.407493864920518423e-01 1.282328553071728503e-03
5.364547404723928103e+00 5.428330691037319689e-01 1.282289373962649300e-03
5.364547404723928103e+00 5.449167517154120954e-01 1.282251434700326393e-03
5.364547404723928103e+00 5.470004343270922220e-01 1.282214956911427971e-03
5.364547404723928103e+00 5.490841169387723486e-01 1.282180174186722506e-03
5.364547404723928103e+00 5.511677995504524752e-01 1.282147332389815732e-03
5.364547404723928103e+00 5.532514821621326018e-01 1.282116689907090035e-03
5.364547404723928103e+00 5.553351647738128394e-01 1.282088517983686563e-03
5.364547404723928103e+00 5.574188473854929660e-01 1.282063100980640686e-03
5.364547404723928103e+00 5.595025299971730925e-01 1.282040736721998210e-03
5.364547404723928103e+00 5.615862126088532191e-01 1.282021736746474534e-03
5.364547404723928103e+00 5.636698952205333457e-01 1.282006426606997155e-03
5.364547404723928103e+00 5.657535778322135833e-01 1.281995146170499499e-03
5.364547404723928103e+00 5.678372604438937099e-01 1.281988249903640064e-03
5.364547404723928103e+00 5.699209430555738365e-01 1.281986107147273625e-03
5.364547404723928103e+00 5.720046256672539631e-01 1.281989102406302060e-03
5.364556681698267049e+00 3.657200471109198214e-01 1.393483998428389058e-03
5.364556681698267049e+00 3.678037297225999480e-01 1.393489766381982974e-03
5.364556681698267049e+00 3.698874123342801301e-01 1.393495688189788379e-03
5.364556681698267049e+00 3.719710949459602567e-01 1.393501756489871945e-03
5.364556681698267049e+00 3.740547775576403833e-01 1.393507962854653856e-03
5.364556681698267049e+00 3.761384601693205099e-01 1.393514297848051121e-03
5.364556681698267049e+00 3.782221427810006920e-01 1.393520750924648506e-03
5.364556681698267049e+00 3.803058253926808185e-01 1.393527310398270979e-03
5.364556681698267049e+00 3.823895080043609451e-01 1.393533963452470333e-03
5.364556681698267049e+00 3.844731906160411272e-01 1.393540696089550987e-03
5.364556681698267049e+00 3.865568732277212538e-01 1.393547493135309468e-03
5.364556681698267049e+00 3.886405558394013804e-01 1.393554338145653161e-03
5.364556681698267049e+00 3.907242384510815070e-01 1.393561213506543366e-03
5.364556681698267049e+00 3.928079210627616891e-01 1.393568100315932187e-03
5.364556681698267049e+00 3.948916036744418157e-01 1.393574978420812540e-03
5.364556681698267049e+00 3.969752862861219422e-01 1.393581826438214377e-03
5.364556681698267049e+00 3.990589688978021243e-01 1.393588621654396871e-03
5.364556681698267049e+00 4.011426515094822509e-01 1.393595340156135107e-03
5.364556681698267049e+00 4.032263341211623775e-01 1.393601956742284093e-03
5.364556681698267049e+00 4.053100167328425041e-01 1.393608444963416980e-03
5.364556681698267049e+00 4.073936993445226862e-01 1.393614777130531201e-03
5.364556681698267049e+00 4.094773819562028128e-01 1.393620924369034153e-03
5.364556681698267049e+00 4.115610645678829393e-01 1.393626856557719307e-03
5.364556681698267049e+00 4.136447471795631214e-01 1.393632542465517501e-03
5.364556681698267049e+00 4.157284297912432480e-01 1.393637949695665512e-03
5.364556681698267049e+00 4.178121124029233746e-01 1.393643044769373070e-03
5.364556681698267049e+00 4.198957950146035012e-01 1.393647793170083027e-03
5.364556681698267049e+00 4.219794776262836833e-01 1.393652159353359066e-03
5.364556681698267049e+00 4.240631602379638099e-01 1.393656106877125267e-03
5.364556681698267049e+00 4.261468428496439365e-01 1.393659598355759255e-03
5.364556681698267049e+00 4.282305254613241186e-01 1.393662595621225891e-03
5.364556681698267049e+00 4.303142080730042451e-01 1.393665059745112164e-03
5.364556681698267049e+00 4.323978906846843717e-01 1.393666951126261520e-03
5.364556681698267049e+00 4.344815732963644983e-01 1.393668229590636250e-03
5.364556681698267049e+00 4.365652559080446804e-01 1.393668854411034795e-03
5.364556681698267049e+00 4.386489385197248070e-01 1.393668784498413313e-03
5.364556681698267049e+00 4.407326211314049891e-01 1.393667978456639622e-03
5.364556681698267049e+00 4.428163037430851157e-01 1.393666394659823704e-03
5.364556681698267049e+00 4.448999863547652422e-01 1.393663991410383539e-03
5.364556681698267049e+00 4.469836689664453688e-01 1.393660727020343791e-03
5.364556681698267049e+00 4.490673515781254954e-01 1.393656559959892318e-03
5.364556681698267049e+00 4.511510341898056775e-01 1.393651448998877232e-03
5.364556681698267049e+00 4.532347168014858041e-01 1.393645353281389599e-03
5.364556681698267049e+00 4.553183994131659862e-01 1.393638232514984041e-03
5.364556681698267049e+00 4.574020820248461128e-01 1.393630047086343807e-03
5.364556681698267049e+00 4.594857646365262394e-01 1.393620758250006548e-03
5.364556681698267049e+00 4.615694472482063659e-01 1.393610328267495639e-03
5.364556681698267049e+00 4.636531298598864925e-01 1.393598720550676866e-03
5.364556681698267049e+00 4.657368124715666746e-01 1.393585899873577699e-03
5.364556681698267049e+00 4.678204950832468012e-01 1.393571832494203480e-03
5.364556681698267049e+00 4.699041776949269833e-01 1.393556486386182854e-03
5.364556681698267049e+00 4.719878603066071099e-01 1.393539831371789616e-03
5.364556681698267049e+00 4.740715429182872365e-01 1.393521839342596724e-03
5.364556681698267049e+00 4.761552255299673631e-01 1.393502484436563368e-03
5.364556681698267049e+00 4.782389081416474896e-01 1.393481743265248410e-03
5.364556681698267049e+00 4.803225907533276717e-01 1.393459595035750377e-03
5.364556681698267049e+00 4.824062733650077983e-01 1.393436021900222588e-03
5.364556681698267049e+00 4.844899559766879804e-01 1.393411009040087254e-03
5.364556681698267049e+00 4.865736385883681070e-01 1.393384544979995926e-03
5.364556681698267049e+00 4.886573212000482336e-01 1.393356621753360711e-03
5.364556681698267049e+00 4.907410038117283602e-01 1.393327235189151117e-03
5.364556681698267049e+00 4.928246864234084867e-01 1.393296385099277584e-03
5.364556681698267049e+00 4.949083690350886688e-01 1.393264075553881688e-03
5.364556681698267049e+00 4.969920516467687954e-01 1.393230315097059415e-03
5.364556681698267049e+00 4.990757342584489775e-01 1.393195116967971834e-03
5.364556681698267049e+00 5.011594168701291041e-01 1.393158499417004089e-03
5.364556681698267049e+00 5.032430994818092307e-01 1.393120485900921574e-03
5.364556681698267049e+00 5.053267820934893573e-01 1.393081105338741859e-03
5.364556681698267049e+00 5.074104647051694839e-01 1.393040392420170481e-03
5.364556681698267049e+00 5.094941473168497215e-01 1.392998387833375767e-03
5.364556681698267049e+00 5.115778299285298480e-01 1.392955138576022159e-03
5.364556681698267049e+00 5.136615125402099746e-01 1.392910698167232168e-03
5.364556681698267049e+00 5.157451951518901012e-01 1.392865126992358761e-03
5.364556681698267049e+00 5.178288777635702278e-01 1.392818492494763164e-03
5.364556681698267049e+00 5.199125603752503544e-01 1.392770869515904796e-03
5.364556681698267049e+00 5.219962429869304810e-01 1.392722340532697410e-03
5.364556681698267049e+00 5.240799255986106076e-01 1.392672995938814455e-03
5.364556681698267049e+00 5.261636082102908452e-01 1.392622934336557603e-03
5.364556681698267049e+00 5.282472908219709717e-01 1.392572262809830012e-03
5.364556681698267049e+00 5.303309734336510983e-01 1.392521097229179215e-03
5.364556681698267049e+00 5.324146560453312249e-01 1.392469562479089259e-03
5.364556681698267049e+00 5.344983386570113515e-01 1.392417792805661358e-03
5.364556681698267049e+00 5.365820212686914781e-01 1.392365932051292492e-03
5.364556681698267049e+00 5.386657038803717157e-01 1.392314133985755832e-03
5.364556681698267049e+00 5.407493864920518423e-01 1.392262562554935591e-03
5.364556681698267049e+00 5.428330691037319689e-01 1.392211392174619354e-03
5.364556681698267049e+00 5.449167517154120954e-01 1.392160808041918675e-03
5.364556681698267049e+00 5.470004343270922220e-01 1.392111006397687631e-03
5.364556681698267049e+00 5.490841169387723486e-01 1.392062194811005552e-03
5.364556681698267049e+00 5.511677995504524752e-01 1.392014592479929713e-03
5.364556681698267049e+00 5.532514821621326018e-01 1.391968430532212466e-03
5.364556681698267049e+00 5.553351647738128394e-01 1.391923952316307831e-03
5.364556681698267049e+00 5.574188473854929660e-01 1.391881413702571960e-03
5.364556681698267049e+00 5.595025299971730925e-01 1.391841083349171747e-03
5.364556681698267049e+00 5.615862126088532191e-01 1.391803242964053658e-03
5.364556681698267049e+00 5.636698952205333457e-01 1.391768187613553207e-03
5.364556681698267049e+00 5.657535778322135833e-01 1.391736225987078848e-03
5.364556681698267049e+00 5.678372604438937099e-01 1.391707680677678992e-03
5.364556681698267049e+00 5.699209430555738365e-01 1.391682888489982530e-03
5.364556681698267049e+00 5.720046256672539631e-01 1.391662200712568635e-03
5.364565958672605994e+00 3.657200471109198214e-01 1.507219009184813897e-03
5.364565958672605994e+00 3.678037297225999480e-01 1.507224949844451723e-03
5.364565958672605994e+00 3.698874123342801301e-01 1.507231053386620364e-03
5.364565958672605994e+00 3.719710949459602567e-01 1.507237312598457566e-03
5.364565958672605994e+00 3.740547775576403833e-01 1.507243719221891152e-03
5.364565958672605994e+00 3.761384601693205099e-01 1.507250263905248692e-03
5.364565958672605994e+00 3.782221427810006920e-01 1.507256936172325212e-03
5.364565958672605994e+00 3.803058253926808185e-01 1.507263724391641512e-03
5.364565958672605994e+00 3.823895080043609451e-01 1.507270615747133193e-03
5.364565958672605994e+00 3.844731906160411272e-01 1.507277596191578103e-03
5.364565958672605994e+00 3.865568732277212538e-01 1.507284650447249458e-03
5.364565958672605994e+00 3.886405558394013804e-01 1.507291761954402797e-03
5.364565958672605994e+00 3.907242384510815070e-01 1.507298912874401303e-03
5.364565958672605994e+00 3.928079210627616891e-01 1.507306084053724191e-03
5.364565958672605994e+00 3.948916036744418157e-01 1.507313255018135440e-03
5.364565958672605994e+00 3.969752862861219422e-01 1.507320403962294966e-03
5.364565958672605994e+00 3.990589688978021243e-01 1.507327507733461974e-03
5.364565958672605994e+00 4.011426515094822509e-01 1.507334541839141845e-03
5.364565958672605994e+00 4.032263341211623775e-01 1.507341480438936180e-03
5.364565958672605994e+00 4.053100167328425041e-01 1.507348296350568585e-03
5.364565958672605994e+00 4.073936993445226862e-01 1.507354961057647555e-03
5.364565958672605994e+00 4.094773819562028128e-01 1.507361444726308328e-03
5.364565958672605994e+00 4.115610645678829393e-01 1.507367716217844706e-03
5.364565958672605994e+00 4.136447471795631214e-01 1.507373743112263350e-03
5.364565958672605994e+00 4.157284297912432480e-01 1.507379491746171007e-03
5.364565958672605994e+00 4.178121124029233746e-01 1.507384927189617252e-03
5.364565958672605994e+00 4.198957950146035012e-01 1.507390013398501654e-03
5.364565958672605994e+00 4.219794776262836833e-01 1.507394713133258400e-03
5.364565958672605994e+00 4.240631602379638099e-01 1.507398988099772864e-03
5.364565958672605994e+00 4.261468428496439365e-01 1.507402798912678551e-03
5.364565958672605994e+00 4.282305254613241186e-01 1.507406105239023205e-03
5.364565958672605994e+00 4.303142080730042451e-01 1.507408865830764952e-03
5.364565958672605994e+00 4.323978906846843717e-01 1.507411038574962402e-03
5.364565958672605994e+00 4.344815732963644983e-01 1.507412580579149718e-03
5.364565958672605994e+00 4.365652559080446804e-01 1.507413448256968635e-03
5.364565958672605994e+00 4.386489385197248070e-01 1.507413597399633867e-03
5.364565958672605994e+00 4.407326211314049891e-01 1.507412983299800382e-03
5.364565958672605994e+00 4.428163037430851157e-01 1.507411560798810985e-03
5.364565958672605994e+00 4.448999863547652422e-01 1.507409284430774642e-03
5.364565958672605994e+00 4.469836689664453688e-01 1.507406108507532583e-03
5.364565958672605994e+00 4.490673515781254954e-01 1.507401987258967730e-03
5.364565958672605994e+00 4.511510341898056775e-01 1.507396874919277692e-03
5.364565958672605994e+00 4.532347168014858041e-01 1.507390725879453061e-03
5.364565958672605994e+00 4.553183994131659862e-01 1.507383494820695863e-03
5.364565958672605994e+00 4.574020820248461128e-01 1.507375136832860832e-03
5.364565958672605994e+00 4.594857646365262394e-01 1.507365607572776905e-03
5.364565958672605994e+00 4.615694472482063659e-01 1.507354863394581119e-03
5.364565958672605994e+00 4.636531298598864925e-01 1.507342861546087784e-03
5.364565958672605994e+00 4.657368124715666746e-01 1.507329560283383885e-03
5.364565958672605994e+00 4.678204950832468012e-01 1.507314919057830974e-03
5.364565958672605994e+00 4.699041776949269833e-01 1.507298898684160306e-03
5.364565958672605994e+00 4.719878603066071099e-01 1.507281461559509218e-03
5.364565958672605994e+00 4.740715429182872365e-01 1.507262571795200696e-03
5.364565958672605994e+00 4.761552255299673631e-01 1.507242195417990384e-03
5.364565958672605994e+00 4.782389081416474896e-01 1.507220300569028304e-03
5.364565958672605994e+00 4.803225907533276717e-01 1.507196857730021917e-03
5.364565958672605994e+00 4.824062733650077983e-01 1.507171839832343934e-03
5.364565958672605994e+00 4.844899559766879804e-01 1.507145222557862213e-03
5.364565958672605994e+00 4.865736385883681070e-01 1.507116984497616644e-03
5.364565958672605994e+00 4.886573212000482336e-01 1.507087107348489526e-03
5.364565958672605994e+00 4.907410038117283602e-01 1.507055576195869212e-03
5.364565958672605994e+00 4.928246864234084867e-01 1.507022379674180772e-03
5.364565958672605994e+00 4.949083690350886688e-01 1.506987510222182643e-03
5.364565958672605994e+00 4.969920516467687954e-01 1.506950964323812165e-03
5.364565958672605994e+00 4.990757342584489775e-01 1.506912742726794572e-03
5.364565958672605994e+00 5.011594168701291041e-01 1.506872850692190981e-03
5.364565958672605994e+00 5.032430994818092307e-01 1.506831298226297315e-03
5.364565958672605994e+00 5.053267820934893573e-01 1.506788100343232429e-03
5.364565958672605994e+00 5.074104647051694839e-01 1.506743277305326763e-03
5.364565958672605994e+00 5.094941473168497215e-01 1.506696854853821271e-03
5.364565958672605994e+00 5.115778299285298480e-01 1.506648864517473856e-03
5.364565958672605994e+00 5.136615125402099746e-01 1.506599343820485062e-03
5.364565958672605994e+00 5.157451951518901012e-01 1.506548336563629745e-03
5.364565958672605994e+00 5.178288777635702278e-01 1.506495893086709460e-03
5.364565958672605994e+00 5.199125603752503544e-01 1.506442070530528664e-03
5.364565958672605994e+00 5.219962429869304810e-01 1.506386933145704120e-03
5.364565958672605994e+00 5.240799255986106076e-01 1.506330552546489635e-03
5.364565958672605994e+00 5.261636082102908452e-01 1.506273008000295986e-03
5.364565958672605994e+00 5.282472908219709717e-01 1.506214386709550743e-03
5.364565958672605994e+00 5.303309734336510983e-01 1.506154784057875916e-03
5.364565958672605994e+00 5.324146560453312249e-01 1.506094303899712392e-03
5.364565958672605994e+00 5.344983386570113515e-01 1.506033058856061455e-03
5.364565958672605994e+00 5.365820212686914781e-01 1.505971170577860476e-03
5.364565958672605994e+00 5.386657038803717157e-01 1.505908770001901679e-03
5.364565958672605994e+00 5.407493864920518423e-01 1.505845997682072820e-03
5.364565958672605994e+00 5.428330691037319689e-01 1.505783004041368273e-03
5.364565958672605994e+00 5.449167517154120954e-01 1.505719949690690652e-03
5.364565958672605994e+00 5.470004343270922220e-01 1.505657005738972971e-03
5.364565958672605994e+00 5.490841169387723486e-01 1.505594354032763465e-03
5.364565958672605994e+00 5.511677995504524752e-01 1.505532187438647033e-03
5.364565958672605994e+00 5.532514821621326018e-01 1.505470710126063059e-03
5.364565958672605994e+00 5.553351647738128394e-01 1.505410137820318520e-03
5.364565958672605994e+00 5.574188473854929660e-01 1.505350698130451586e-03
5.364565958672605994e+00 5.595025299971730925e-01 1.505292630770172510e-03
5.364565958672605994e+00 5.615862126088532191e-01 1.505236187905993357e-03
5.364565958672605994e+00 5.636698952205333457e-01 1.505181634364819755e-03
5.364565958672605994e+00 5.657535778322135833e-01 1.505129247969314368e-03
5.364565958672605994e+00 5.678372604438937099e-01 1.505079319775891626e-03
5.364565958672605994e+00 5.699209430555738365e-01 1.505032154379708350e-03
5.364565958672605994e+00 5.720046256672539631e-01 1.504988070174287243e-03
5.364575235646944940e+00 3.657200471109198214e-01 1.624496648458942372e-03
5.364575235646944940e+00 3.678037297225999480e-01 1.624502761718345841e-03
5.364575235646944940e+00 3.698874123342801301e-01 1.624509046910727582e-03
5.364575235646944940e+00 3.719710949459602567e-01 1.624515496989903211e-03
5.364575235646944940e+00 3.740547775576403833e-01 1.624522103839568877e-03
5.364575235646944940e+00 3.761384601693205099e-01 1.624528858222595937e-03
5.364575235646944940e+00 3.782221427810006920e-01 1.624535749749514511e-03
5.364575235646944940e+00 3.803058253926808185e-01 1.624542766833606032e-03
5.364575235646944940e+00 3.823895080043609451e-01 1.624549896666027541e-03
5.364575235646944940e+00 3.844731906160411272e-01 1.624557125170321371e-03
5.364575235646944940e+00 3.865568732277212538e-01 1.624564436986118514e-03
5.364575235646944940e+00 3.886405558394013804e-01 1.624571815427391409e-03
5.364575235646944940e+00 3.907242384510815070e-01 1.624579242468319421e-03
5.364575235646944940e+00 3.928079210627616891e-01 1.624586698714555960e-03
5.364575235646944940e+00 3.948916036744418157e-01 1.624594163384191414e-03
5.364575235646944940e+00 3.969752862861219422e-01 1.624601614294582689e-03
5.364575235646944940e+00 3.990589688978021243e-01 1.624609027846056790e-03
5.364575235646944940e+00 4.011426515094822509e-01 1.624616379019824591e-03
5.364575235646944940e+00 4.032263341211623775e-01 1.624623641360334585e-03
5.364575235646944940e+00 4.053100167328425041e-01 1.624630786987163976e-03
5.364575235646944940e+00 4.073936993445226862e-01 1.624637786590617900e-03
5.364575235646944940e+00 4.094773819562028128e-01 1.624644609437382245e-03
5.364575235646944940e+00 4.115610645678829393e-01 1.624651223389746331e-03
5.364575235646944940e+00 4.136447471795631214e-01 1.624657594905585135e-03
5.364575235646944940e+00 4.157284297912432480e-01 1.624663689078009428e-03
5.364575235646944940e+00 4.178121124029233746e-01 1.624669469635800544e-03
5.364575235646944940e+00 4.198957950146035012e-01 1.624674899014669563e-03
5.364575235646944940e+00 4.219794776262836833e-01 1.624679938307645307e-03
5.364575235646944940e+00 4.240631602379638099e-01 1.624684547428802313e-03
5.364575235646944940e+00 4.261468428496439365e-01 1.624688685036557428e-03
5.364575235646944940e+00 4.282305254613241186e-01 1.624692308678830823e-03
5.364575235646944940e+00 4.303142080730042451e-01 1.624695374783775414e-03
5.364575235646944940e+00 4.323978906846843717e-01 1.624697838745580618e-03
5.364575235646944940e+00 4.344815732963644983e-01 1.624699655000095893e-03
5.364575235646944940e+00 4.365652559080446804e-01 1.624700777103436260e-03
5.364575235646944940e+00 4.386489385197248070e-01 1.624701157734050093e-03
5.364575235646944940e+00 4.407326211314049891e-01 1.624700748900136755e-03
5.364575235646944940e+00 4.428163037430851157e-01 1.624699501950914492e-03
5.364575235646944940e+00 4.448999863547652422e-01 1.624697367649307949e-03
5.364575235646944940e+00 4.469836689664453688e-01 1.624694296356879236e-03
5.364575235646944940e+00 4.490673515781254954e-01 1.624690238075419870e-03
5.364575235646944940e+00 4.511510341898056775e-01 1.624685142601063614e-03
5.364575235646944940e+00 4.532347168014858041e-01 1.624678959642593314e-03
5.364575235646944940e+00 4.553183994131659862e-01 1.624671638886425375e-03
5.364575235646944940e+00 4.574020820248461128e-01 1.624663130227674713e-03
5.364575235646944940e+00 4.594857646365262394e-01 1.624653383826731457e-03
5.364575235646944940e+00 4.615694472482063659e-01 1.624642350267415042e-03
5.364575235646944940e+00 4.636531298598864925e-01 1.624629980708208916e-03
5.364575235646944940e+00 4.657368124715666746e-01 1.624616227055110775e-03
5.364575235646944940e+00 4.678204950832468012e-01 1.624601042083551744e-03
5.364575235646944940e+00 4.699041776949269833e-01 1.624584379627857459e-03
5.364575235646944940e+00 4.719878603066071099e-01 1.624566194733498238e-03
5.364575235646944940e+00 4.740715429182872365e-01 1.624546443822774038e-03
5.364575235646944940e+00 4.761552255299673631e-01 1.624525084914826834e-03
5.364575235646944940e+00 4.782389081416474896e-01 1.624502077756849027e-03
5.364575235646944940e+00 4.803225907533276717e-01 1.624477384049019405e-03
5.364575235646944940e+00 4.824062733650077983e-01 1.624450967616659046e-03
5.364575235646944940e+00 4.844899559766879804e-01 1.624422794626150619e-03
5.364575235646944940e+00 4.865736385883681070e-01 1.624392833762272658e-03
5.364575235646944940e+00 4.886573212000482336e-01 1.624361056470539997e-03
5.364575235646944940e+00 4.907410038117283602e-01 1.624327437141632850e-03
5.364575235646944940e+00 4.928246864234084867e-01 1.624291953323328411e-03
5.364575235646944940e+00 4.949083690350886688e-01 1.624254585929506625e-03
5.364575235646944940e+00 4.969920516467687954e-01 1.624215319506159194e-03
5.364575235646944940e+00 4.990757342584489775e-01 1.624174142380666866e-03
5.364575235646944940e+00 5.011594168701291041e-01 1.624131046941673651e-03
5.364575235646944940e+00 5.032430994818092307e-01 1.624086029869782491e-03
5.364575235646944940e+00 5.053267820934893573e-01 1.624039092372898691e-03
5.364575235646944940e+00 5.074104647051694839e-01 1.623990240413577353e-03
5.364575235646944940e+00 5.094941473168497215e-01 1.623939484971900337e-03
5.364575235646944940e+00 5.115778299285298480e-01 1.623886842270283850e-03
5.364575235646944940e+00 5.136615125402099746e-01 1.623832334051695560e-03
5.364575235646944940e+00 5.157451951518901012e-01 1.623775987823863334e-03
5.364575235646944940e+00 5.178288777635702278e-01 1.623717837076769444e-03
5.364575235646944940e+00 5.199125603752503544e-01 1.623657921608723936e-03
5.364575235646944940e+00 5.219962429869304810e-01 1.623596287721439492e-03
5.364575235646944940e+00 5.240799255986106076e-01 1.623532988529241116e-03
5.364575235646944940e+00 5.261636082102908452e-01 1.623468084187018341e-03
5.364575235646944940e+00 5.282472908219709717e-01 1.623401642179525496e-03
5.364575235646944940e+00 5.303309734336510983e-01 1.623333737580779030e-03
5.364575235646944940e+00 5.324146560453312249e-01 1.623264453359587198e-03
5.364575235646944940e+00 5.344983386570113515e-01 1.623193880672032683e-03
5.364575235646944940e+00 5.365820212686914781e-01 1.623122119198744471e-03
5.364575235646944940e+00 5.386657038803717157e-01 1.623049277357892835e-03
5.364575235646944940e+00 5.407493864920518423e-01 1.622975472620608473e-03
5.364575235646944940e+00 5.428330691037319689e-01 1.622900831735962692e-03
5.364575235646944940e+00 5.449167517154120954e-01 1.622825491028769560e-03
5.364575235646944940e+00 5.470004343270922220e-01 1.622749596648833141e-03
5.364575235646944940e+00 5.490841169387723486e-01 1.622673304858932410e-03
5.364575235646944940e+00 5.511677995504524752e-01 1.622596782310517169e-03
5.364575235646944940e+00 5.532514821621326018e-01 1.622520206334734363e-03
5.364575235646944940e+00 5.553351647738128394e-01 1.622443765185443325e-03
5.364575235646944940e+00 5.574188473854929660e-01 1.622367658360581973e-03
5.364575235646944940e+00 5.595025299971730925e-01 1.622292096821656600e-03
5.364575235646944940e+00 5.615862126088532191e-01 1.622217303338565004e-03
5.364575235646944940e+00 5.636698952205333457e-01 1.622143512692407561e-03
5.364575235646944940e+00 5.657535778322135833e-01 1.622070972013500917e-03
5.364575235646944940e+00 5.678372604438937099e-01 1.621999941002263143e-03
5.364575235646944940e+00 5.699209430555738365e-01 1.621930692246113673e-03
5.364575235646944940e+00 5.720046256672539631e-01 1.621863511436217459e-03
5.364584512621283885e+00 3.657200471109198214e-01 1.745214126979771239e-03
5.364584512621283885e+00 3.678037297225999480e-01 1.745220412743050693e-03
5.364584512621283885e+00 3.698874123342801301e-01 1.745226879512849381e-03
5.364584512621283885e+00 3.719710949459602567e-01 1.745233520418350672e-03
5.364584512621283885e+00 3.740547775576403833e-01 1.745240327487375008e-03
5.364584512621283885e+00 3.761384601693205099e-01 1.745247291603011820e-03
5.364584512621283885e+00 3.782221427810006920e-01 1.745254402464384638e-03
5.364584512621283885e+00 3.803058253926808185e-01 1.745261648541425979e-03
5.364584512621283885e+00 3.823895080043609451e-01 1.745269017037188531e-03
5.364584512621283885e+00 3.844731906160411272e-01 1.745276493856509539e-03
5.364584512621283885e+00 3.865568732277212538e-01 1.745284063556054458e-03
5.364584512621283885e+00 3.886405558394013804e-01 1.745291709321806313e-03
5.364584512621283885e+00 3.907242384510815070e-01 1.745299412979213613e-03
5.364584512621283885e+00 3.928079210627616891e-01 1.745307154889557538e-03
5.364584512621283885e+00 3.948916036744418157e-01 1.745314913934532851e-03
5.364584512621283885e+00 3.969752862861219422e-01 1.745322667604002351e-03
5.364584512621283885e+00 3.990589688978021243e-01 1.745330391829943723e-03
5.364584512621283885e+00 4.011426515094822509e-01 1.745338061065009527e-03
5.364584512621283885e+00 4.032263341211623775e-01 1.745345648255537284e-03
5.364584512621283885e+00 4.053100167328425041e-01 1.745353124814997582e-03
5.364584512621283885e+00 4.073936993445226862e-01 1.745360460636283511e-03
5.364584512621283885e+00 4.094773819562028128e-01 1.745367624100511994e-03
5.364584512621283885e+00 4.115610645678829393e-01 1.745374582042346885e-03
5.364584512621283885e+00 4.136447471795631214e-01 1.745381299803126611e-03
5.364584512621283885e+00 4.157284297912432480e-01 1.745387741246858318e-03
5.364584512621283885e+00 4.178121124029233746e-01 1.745393868735890764e-03
5.364584512621283885e+00 4.198957950146035012e-01 1.745399643180417038e-03
5.364584512621283885e+00 4.219794776262836833e-01 1.745405024133247921e-03
5.364584512621283885e+00 4.240631602379638099e-01 1.745409969648158924e-03
5.364584512621283885e+00 4.261468428496439365e-01 1.745414436524293962e-03
5.364584512621283885e+00 4.282305254613241186e-01 1.745418380207999082e-03
5.364584512621283885e+00 4.303142080730042451e-01 1.745421754907158958e-03
5.364584512621283885e+00 4.323978906846843717e-01 1.745424513625152369e-03
5.364584512621283885e+00 4.344815732963644983e-01 1.745426608207817235e-03
5.364584512621283885e+00 4.365652559080446804e-01 1.745427989425011239e-03
5.364584512621283885e+00 4.386489385197248070e-01 1.745428607063189688e-03
5.364584512621283885e+00 4.407326211314049891e-01 1.745428409937513445e-03
5.364584512621283885e+00 4.428163037430851157e-01 1.745427346034449708e-03
5.364584512621283885e+00 4.448999863547652422e-01 1.745425362571831817e-03
5.364584512621283885e+00 4.469836689664453688e-01 1.745422406095090443e-03
5.364584512621283885e+00 4.490673515781254954e-01 1.745418422580942994e-03
5.364584512621283885e+00 4.511510341898056775e-01 1.745413357524167952e-03
5.364584512621283885e+00 4.532347168014858041e-01 1.745407156063598928e-03
5.364584512621283885e+00 4.553183994131659862e-01 1.745399763086652369e-03
5.364584512621283885e+00 4.574020820248461128e-01 1.745391123388594047e-03
5.364584512621283885e+00 4.594857646365262394e-01 1.745381181703820669e-03
5.364584512621283885e+00 4.615694472482063659e-01 1.745369882960243419e-03
5.364584512621283885e+00 4.636531298598864925e-01 1.745357172316578873e-03
5.364584512621283885e+00 4.657368124715666746e-01 1.745342995358370583e-03
5.364584512621283885e+00 4.678204950832468012e-01 1.745327298240260038e-03
5.364584512621283885e+00 4.699041776949269833e-01 1.745310027821532104e-03
5.364584512621283885e+00 4.719878603066071099e-01 1.745291131852362305e-03
5.364584512621283885e+00 4.740715429182872365e-01 1.745270559158994435e-03
5.364584512621283885e+00 4.761552255299673631e-01 1.745248259731179948e-03
5.364584512621283885e+00 4.782389081416474896e-01 1.745224185016274734e-03
5.364584512621283885e+00 4.803225907533276717e-01 1.745198287985827348e-03
5.364584512621283885e+00 4.824062733650077983e-01 1.745170523400149708e-03
5.364584512621283885e+00 4.844899559766879804e-01 1.745140847969934130e-03
5.364584512621283885e+00 4.865736385883681070e-01 1.745109220509690482e-03
5.364584512621283885e+00 4.886573212000482336e-01 1.745075602212665380e-03
5.364584512621283885e+00 4.907410038117283602e-01 1.745039956809513659e-03
5.364584512621283885e+00 4.928246864234084867e-01 1.745002250740096492e-03
5.364584512621283885e+00 4.949083690350886688e-01 1.744962453458795762e-03
5.364584512621283885e+00 4.969920516467687954e-01 1.744920537570021114e-03
5.364584512621283885e+00 4.990757342584489775e-01 1.744876479068891350e-03
5.364584512621283885e+00 5.011594168701291041e-01 1.744830257583725999e-03
5.364584512621283885e+00 5.032430994818092307e-01 1.744781856559920368e-03
5.364584512621283885e+00 5.053267820934893573e-01 1.744731263521133750e-03
5.364584512621283885e+00 5.074104647051694839e-01 1.744678470255012822e-03
5.364584512621283885e+00 5.094941473168497215e-01 1.744623473084573519e-03
5.364584512621283885e+00 5.115778299285298480e-01 1.744566273100114917e-03
5.364584512621283885e+00 5.136615125402099746e-01 1.744506876364808898e-03
5.364584512621283885e+00 5.157451951518901012e-01 1.744445294228799377e-03
5.364584512621283885e+00 5.178288777635702278e-01 1.744381543491867323e-03
5.364584512621283885e+00 5.199125603752503544e-01 1.744315646740840107e-03
5.364584512621283885e+00 5.219962429869304810e-01 1.744247632579580282e-03
5.364584512621283885e+00 5.240799255986106076e-01 1.744177535902977777e-03
5.364584512621283885e+00 5.261636082102908452e-01 1.744105398153593563e-03
5.364584512621283885e+00 5.282472908219709717e-01 1.744031267563445411e-03
5.364584512621283885e+00 5.303309734336510983e-01 1.743955199474905285e-03
5.364584512621283885e+00 5.324146560453312249e-01 1.743877256509044921e-03
5.364584512621283885e+00 5.344983386570113515e-01 1.743797508896897767e-03
5.364584512621283885e+00 5.365820212686914781e-01 1.743716034668371662e-03
5.364584512621283885e+00 5.386657038803717157e-01 1.743632919980814136e-03
5.364584512621283885e+00 5.407493864920518423e-01 1.743548259341751129e-03
5.364584512621283885e+00 5.428330691037319689e-01 1.743462155887335035e-03
5.364584512621283885e+00 5.449167517154120954e-01 1.743374721713450946e-03
5.364584512621283885e+00 5.470004343270922220e-01 1.743286078123671302e-03
5.364584512621283885e+00 5.490841169387723486e-01 1.743196355948075944e-03
5.364584512621283885e+00 5.511677995504524752e-01 1.743105695764252854e-03
5.364584512621283885e+00 5.532514821621326018e-01 1.743014248218349282e-03
5.364584512621283885e+00 5.553351647738128394e-01 1.742922174248171061e-03
5.364584512621283885e+00 5.574188473854929660e-01 1.742829645398363434e-03
5.364584512621283885e+00 5.595025299971730925e-01 1.742736844066689961e-03
5.364584512621283885e+00 5.615862126088532191e-01 1.742643963770324281e-03
5.364584512621283885e+00 5.636698952205333457e-01 1.742551209447145560e-03
5.364584512621283885e+00 5.657535778322135833e-01 1.742458797702603306e-03
5.364584512621283885e+00 5.678372604438937099e-01 1.742366957065311951e-03
5.364584512621283885e+00 5.699209430555738365e-01 1.742275928292240112e-03
5.364584512621283885e+00 5.720046256672539631e-01 1.742185964609851024e-03
5.364593789595621942e+00 3.657200471109198214e-01 1.869269232191737417e-03
5.364593789595621942e+00 3.678037297225999480e-01 1.869275690278805573e-03
5.364593789595621942e+00 3.698874123342801301e-01 1.869282338427689190e-03
5.364593789595621942e+00 3.719710949459602567e-01 1.869289169959179216e-03
5.364593789595621942e+00 3.740547775576403833e-01 1.869296177051659033e-03
5.364593789595621942e+00 3.761384601693205099e-01 1.869303350682456275e-03
5.364593789595621942e+00 3.782221427810006920e-01 1.869310680651201746e-03
5.364593789595621942e+00 3.803058253926808185e-01 1.869318155478983225e-03
5.364593789595621942e+00 3.823895080043609451e-01 1.869325762391809429e-03
5.364593789595621942e+00 3.844731906160411272e-01 1.869333487253241159e-03
5.364593789595621942e+00 3.865568732277212538e-01 1.869341314567582978e-03
5.364593789595621942e+00 3.886405558394013804e-01 1.869349227406523050e-03
5.364593789595621942e+00 3.907242384510815070e-01 1.869357207389961851e-03
5.364593789595621942e+00 3.928079210627616891e-01 1.869365234649540035e-03
5.364593789595621942e+00 3.948916036744418157e-01 1.869373287824383162e-03
5.364593789595621942e+00 3.969752862861219422e-01 1.869381344002309315e-03
5.364593789595621942e+00 3.990589688978021243e-01 1.869389378710624872e-03
5.364593789595621942e+00 4.011426515094822509e-01 1.869397365897339193e-03
5.364593789595621942e+00 4.032263341211623775e-01 1.869405277934592423e-03
5.364593789595621942e+00 4.053100167328425041e-01 1.869413085532843069e-03
5.364593789595621942e+00 4.073936993445226862e-01 1.869420757878322709e-03
5.364593789595621942e+00 4.094773819562028128e-01 1.869428262454301366e-03
5.364593789595621942e+00 4.115610645678829393e-01 1.869435565153383097e-03
5.364593789595621942e+00 4.136447471795631214e-01 1.869442630273352628e-03
5.364593789595621942e+00 4.157284297912432480e-01 1.869449420454493945e-03
5.364593789595621942e+00 4.178121124029233746e-01 1.869455896786840652e-03
5.364593789595621942e+00 4.198957950146035012e-01 1.869462018780752898e-03
5.364593789595621942e+00 4.219794776262836833e-01 1.869467744341321526e-03
5.364593789595621942e+00 4.240631602379638099e-01 1.869473029894027109e-03
5.364593789595621942e+00 4.261468428496439365e-01 1.869477830345216227e-03
5.364593789595621942e+00 4.282305254613241186e-01 1.869482099140457997e-03
5.364593789595621942e+00 4.303142080730042451e-01 1.869485788298577830e-03
5.364593789595621942e+00 4.323978906846843717e-01 1.869488848483192656e-03
5.364593789595621942e+00 4.344815732963644983e-01 1.869491229005665594e-03
5.364593789595621942e+00 4.365652559080446804e-01 1.869492877947345191e-03
5.364593789595621942e+00 4.386489385197248070e-01 1.869493742156437066e-03
5.364593789595621942e+00 4.407326211314049891e-01 1.869493767378388547e-03
5.364593789595621942e+00 4.428163037430851157e-01 1.869492898252280441e-03
5.364593789595621942e+00 4.448999863547652422e-01 1.869491078485913333e-03
5.364593789595621942e+00 4.469836689664453688e-01 1.869488250847344945e-03
5.364593789595621942e+00 4.490673515781254954e-01 1.869484357336716673e-03
5.364593789595621942e+00 4.511510341898056775e-01 1.869479339231998674e-03
5.364593789595621942e+00 4.532347168014858041e-01 1.869473137164161507e-03
5.364593789595621942e+00 4.553183994131659862e-01 1.869465691299021558e-03
5.364593789595621942e+00 4.574020820248461128e-01 1.869456941405104721e-03
5.364593789595621942e+00 4.594857646365262394e-01 1.869446826964095377e-03
5.364593789595621942e+00 4.615694472482063659e-01 1.869435287316275826e-03
5.364593789595621942e+00 4.636531298598864925e-01 1.869422261778670713e-03
5.364593789595621942e+00 4.657368124715666746e-01 1.869407689770436311e-03
5.364593789595621942e+00 4.678204950832468012e-01 1.869391510969291162e-03
5.364593789595621942e+00 4.699041776949269833e-01 1.869373665440345533e-03
5.364593789595621942e+00 4.719878603066071099e-01 1.869354093807150787e-03
5.364593789595621942e+00 4.740715429182872365e-01 1.869332737386726791e-03
5.364593789595621942e+00 4.761552255299673631e-01 1.869309538339132592e-03
5.364593789595621942e+00 4.782389081416474896e-01 1.869284439867149568e-03
5.364593789595621942e+00 4.803225907533276717e-01 1.869257386374811305e-03
5.364593789595621942e+00 4.824062733650077983e-01 1.869228323599417567e-03
5.364593789595621942e+00 4.844899559766879804e-01 1.869197198863875630e-03
5.364593789595621942e+00 4.865736385883681070e-01 1.869163961221213159e-03
5.364593789595621942e+00 4.886573212000482336e-01 1.869128561650434126e-03
5.364593789595621942e+00 4.907410038117283602e-01 1.869090953270667382e-03
5.364593789595621942e+00 4.928246864234084867e-01 1.869051091560966320e-03
5.364593789595621942e+00 4.949083690350886688e-01 1.869008934495982894e-03
5.364593789595621942e+00 4.969920516467687954e-01 1.868964442823664975e-03
5.364593789595621942e+00 4.990757342584489775e-01 1.868917580233945197e-03
5.364593789595621942e+00 5.011594168701291041e-01 1.868868313589478912e-03
5.364593789595621942e+00 5.032430994818092307e-01 1.868816613135939079e-03
5.364593789595621942e+00 5.053267820934893573e-01 1.868762452726783520e-03
5.364593789595621942e+00 5.074104647051694839e-01 1.868705810070433061e-03
5.364593789595621942e+00 5.094941473168497215e-01 1.868646666960777688e-03
5.364593789595621942e+00 5.115778299285298480e-01 1.868585009518209869e-03
5.364593789595621942e+00 5.136615125402099746e-01 1.868520828406702210e-03
5.364593789595621942e+00 5.157451951518901012e-01 1.868454119076415473e-03
5.364593789595621942e+00 5.178288777635702278e-01 1.868384881964656099e-03
5.364593789595621942e+00 5.199125603752503544e-01 1.868313122781167313e-03
5.364593789595621942e+00 5.219962429869304810e-01 1.868238852758423701e-03
5.364593789595621942e+00 5.240799255986106076e-01 1.868162088843676374e-03
5.364593789595621942e+00 5.261636082102908452e-01 1.868082853992921811e-03
5.364593789595621942e+00 5.282472908219709717e-01 1.868001177381456088e-03
5.364593789595621942e+00 5.303309734336510983e-01 1.867917094656358027e-03
5.364593789595621942e+00 5.324146560453312249e-01 1.867830648212500614e-03
5.364593789595621942e+00 5.344983386570113515e-01 1.867741887438400779e-03
5.364593789595621942e+00 5.365820212686914781e-01 1.867650868958211155e-03
5.364593789595621942e+00 5.386657038803717157e-01 1.867557656938287564e-03
5.364593789595621942e+00 5.407493864920518423e-01 1.867462323292743125e-03
5.364593789595621942e+00 5.428330691037319689e-01 1.867364947983663403e-03
5.364593789595621942e+00 5.449167517154120954e-01 1.867265619275671439e-03
5.364593789595621942e+00 5.470004343270922220e-01 1.867164433986067502e-03
5.364593789595621942e+00 5.490841169387723486e-01 1.867061497763757016e-03
5.364593789595621942e+00 5.511677995504524752e-01 1.866956925364879035e-03
5.364593789595621942e+00 5.532514821621326018e-01 1.866850840893835659e-03
5.364593789595621942e+00 5.553351647738128394e-01 1.866743378135277565e-03
5.364593789595621942e+00 5.574188473854929660e-01 1.866634680852932021e-03
5.364593789595621942e+00 5.595025299971730925e-01 1.866524903010488047e-03
5.364593789595621942e+00 5.615862126088532191e-01 1.866414209088925477e-03
5.364593789595621942e+00 5.636698952205333457e-01 1.866302774318100979e-03
5.364593789595621942e+00 5.657535778322135833e-01 1.866190784968929477e-03
5.364593789595621942e+00 5.678372604438937099e-01 1.866078438657262605e-03
5.364593789595621942e+00 5.699209430555738365e-01 1.865965944618493697e-03
5.364593789595621942e+00 5.720046256672539631e-01 1.865853524017193569e-03
5.364603066569960887e+00 3.657200471109198214e-01 1.996560336000704344e-03
5.364603066569960887e+00 3.678037297225999480e-01 1.996566966403181837e-03
5.364603066569960887e+00 3.698874123342801301e-01 1.996573796038549932e-03
5.364603066569960887e+00 3.719710949459602567e-01 1.996580818369428616e-03
5.364603066569960887e+00 3.740547775576403833e-01 1.996588025739661366e-03
5.364603066569960887e+00 3.761384601693205099e-01 1.996595409280332595e-03
5.364603066569960887e+00 3.782221427810006920e-01 1.996602958892312006e-03
5.364603066569960887e+00 3.803058253926808185e-01 1.996610663162775787e-03
5.364603066569960887e+00 3.823895080043609451e-01 1.996618509350795833e-03
5.364603066569960887e+00 3.844731906160411272e-01 1.996626483333156094e-03
5.364603066569960887e+00 3.865568732277212538e-01 1.996634569529345295e-03
5.364603066569960887e+00 3.886405558394013804e-01 1.996642750951395980e-03
5.364603066569960887e+00 3.907242384510815070e-01 1.996651009052334731e-03
5.364603066569960887e+00 3.928079210627616891e-01 1.996659323770943236e-03
5.364603066569960887e+00 3.948916036744418157e-01 1.996667673467948222e-03
5.364603066569960887e+00 3.969752862861219422e-01 1.996676034902747972e-03
5.364603066569960887e+00 3.990589688978021243e-01 1.996684383209398547e-03
5.364603066569960887e+00 4.011426515094822509e-01 1.996692691841907979e-03
5.364603066569960887e+00 4.032263341211623775e-01 1.996700932628757766e-03
5.364603066569960887e+00 4.053100167328425041e-01 1.996709075648014486e-03
5.364603066569960887e+00 4.073936993445226862e-01 1.996717089326924613e-03
5.364603066569960887e+00 4.094773819562028128e-01 1.996724940310654062e-03
5.364603066569960887e+00 4.115610645678829393e-01 1.996732593580434999e-03
5.364603066569960887e+00 4.136447471795631214e-01 1.996740012389921007e-03
5.364603066569960887e+00 4.157284297912432480e-01 1.996747158217257109e-03
5.364603066569960887e+00 4.178121124029233746e-01 1.996753990864295544e-03
5.364603066569960887e+00 4.198957950146035012e-01 1.996760468428145432e-03
5.364603066569960887e+00 4.219794776262836833e-01 1.996766547308197106e-03
5.364603066569960887e+00 4.240631602379638099e-01 1.996772182215752426e-03
5.364603066569960887e+00 4.261468428496439365e-01 1.996777326232589047e-03
5.364603066569960887e+00 4.282305254613241186e-01 1.996781930845984918e-03
5.364603066569960887e+00 4.303142080730042451e-01 1.996785945893178073e-03
5.364603066569960887e+00 4.323978906846843717e-01 1.996789319736326073e-03
5.364603066569960887e+00 4.344815732963644983e-01 1.996791999215138079e-03
5.364603066569960887e+00 4.365652559080446804e-01 1.996793929712203670e-03
5.364603066569960887e+00 4.386489385197248070e-01 1.996795055232104907e-03
5.364603066569960887e+00 4.407326211314049891e-01 1.996795318411070073e-03
5.364603066569960887e+00 4.428163037430851157e-01 1.996794660672092641e-03
5.364603066569960887e+00 4.448999863547652422e-01 1.996793022200551038e-03
5.364603066569960887e+00 4.469836689664453688e-01 1.996790342086164974e-03
5.364603066569960887e+00 4.490673515781254954e-01 1.996786558358567675e-03
5.364603066569960887e+00 4.511510341898056775e-01 1.996781608124673438e-03
5.364603066569960887e+00 4.532347168014858041e-01 1.996775427588815596e-03
5.364603066569960887e+00 4.553183994131659862e-01 1.996767952230447257e-03
5.364603066569960887e+00 4.574020820248461128e-01 1.996759116885314222e-03
5.364603066569960887e+00 4.594857646365262394e-01 1.996748855792584813e-03
5.364603066569960887e+00 4.615694472482063659e-01 1.996737102813767647e-03
5.364603066569960887e+00 4.636531298598864925e-01 1.996723791471398130e-03
5.364603066569960887e+00 4.657368124715666746e-01 1.996708855075524525e-03
5.364603066569960887e+00 4.678204950832468012e-01 1.996692226921400939e-03
5.364603066569960887e+00 4.699041776949269833e-01 1.996673840365863293e-03
5.364603066569960887e+00 4.719878603066071099e-01 1.996653628993815075e-03
5.364603066569960887e+00 4.740715429182872365e-01 1.996631526739874388e-03
5.364603066569960887e+00 4.761552255299673631e-01 1.996607468061773437e-03
5.364603066569960887e+00 4.782389081416474896e-01 1.996581388093759696e-03
5.364603066569960887e+00 4.803225907533276717e-01 1.996553222825388652e-03
5.364603066569960887e+00 4.824062733650077983e-01 1.996522909203757561e-03
5.364603066569960887e+00 4.844899559766879804e-01 1.996490385377835616e-03
5.364603066569960887e+00 4.865736385883681070e-01 1.996455590809569081e-03
5.364603066569960887e+00 4.886573212000482336e-01 1.996418466560000073e-03
5.364603066569960887e+00 4.907410038117283602e-01 1.996378955316479610e-03
5.364603066569960887e+00 4.928246864234084867e-01 1.996337001727235914e-03
5.364603066569960887e+00 4.949083690350886688e-01 1.996292552530235746e-03
5.364603066569960887e+00 4.969920516467687954e-01 1.996245556812693400e-03
5.364603066569960887e+00 4.990757342584489775e-01 1.996195966136848996e-03
5.364603066569960887e+00 5.011594168701291041e-01 1.996143734812006083e-03
5.364603066569960887e+00 5.032430994818092307e-01 1.996088820101843669e-03
5.364603066569960887e+00 5.053267820934893573e-01 1.996031182432281628e-03
5.364603066569960887e+00 5.074104647051694839e-01 1.995970785625240333e-03
5.364603066569960887e+00 5.094941473168497215e-01 1.995907597131182931e-03
5.364603066569960887e+00 5.115778299285298480e-01 1.995841588233804916e-03
5.364603066569960887e+00 5.136615125402099746e-01 1.995772734279860263e-03
5.364603066569960887e+00 5.157451951518901012e-01 1.995701014914323147e-03
5.364603066569960887e+00 5.178288777635702278e-01 1.995626414310393195e-03
5.364603066569960887e+00 5.199125603752503544e-01 1.995548921359065198e-03
5.364603066569960887e+00 5.219962429869304810e-01 1.995468529936672477e-03
5.364603066569960887e+00 5.240799255986106076e-01 1.995385239128608535e-03
5.364603066569960887e+00 5.261636082102908452e-01 1.995299053440523565e-03
5.364603066569960887e+00 5.282472908219709717e-01 1.995209983065823582e-03
5.364603066569960887e+00 5.303309734336510983e-01 1.995118044114869461e-03
5.364603066569960887e+00 5.324146560453312249e-01 1.995023258892465907e-03
5.364603066569960887e+00 5.344983386570113515e-01 1.994925656121759611e-03
5.364603066569960887e+00 5.365820212686914781e-01 1.994825271195814487e-03
5.364603066569960887e+00 5.386657038803717157e-01 1.994722146467717283e-03
5.364603066569960887e+00 5.407493864920518423e-01 1.994616331440672054e-03
5.364603066569960887e+00 5.428330691037319689e-01 1.994507883111481042e-03
5.364603066569960887e+00 5.449167517154120954e-01 1.994396866132848879e-03
5.364603066569960887e+00 5.470004343270922220e-01 1.994283353143489618e-03
5.364603066569960887e+00 5.490841169387723486e-01 1.994167425011720510e-03
5.364603066569960887e+00 5.511677995504524752e-01 1.994049171053417866e-03
5.364603066569960887e+00 5.532514821621326018e-01 1.993928689353214115e-03
5.364603066569960887e+00 5.553351647738128394e-01 1.993806086997896177e-03
5.364603066569960887e+00 5.574188473854929660e-01 1.993681480327545719e-03
5.364603066569960887e+00 5.595025299971730925e-01 1.993554995300773035e-03
5.364603066569960887e+00 5.615862126088532191e-01 1.993426767736651561e-03
5.364603066569960887e+00 5.636698952205333457e-01 1.993296943571869380e-03
5.364603066569960887e+00 5.657535778322135833e-01 1.993165679221291491e-03
5.364603066569960887e+00 5.678372604438937099e-01 1.993033141838428113e-03
5.364603066569960887e+00 5.699209430555738365e-01 1.992899509561297036e-03
5.364603066569960887e+00 5.720046256672539631e-01 1.992764971795612464e-03
5.364612343544299833e+00 3.657200471109198214e-01 2.126986603678869894e-03
5.364612343544299833e+00 3.678037297225999480e-01 2.126993407330732711e-03
5.364612343544299833e+00 3.698874123342801301e-01 2.127000419488332943e-03
5.364612343544299833e+00 3.719710949459602567e-01 2.127007633832036972e-03
5.364612343544299833e+00 3.740547775576403833e-01 2.127015042899750054e-03
5.364612343544299833e+00 3.761384601693205099e-01 2.127022637948636306e-03
5.364612343544299833e+00 3.782221427810006920e-01 2.127030408996803679e-03
5.364612343544299833e+00 3.803058253926808185e-01 2.127038344735127529e-03
5.364612343544299833e+00 3.823895080043609451e-01 2.127046432477378186e-03
5.364612343544299833e+00 3.844731906160411272e-01 2.127054658097815142e-03
5.364612343544299833e+00 3.865568732277212538e-01 2.127063006033921844e-03
5.364612343544299833e+00 3.886405558394013804e-01 2.127071459125351796e-03
5.364612343544299833e+00 3.907242384510815070e-01 2.127079998767505802e-03
5.364612343544299833e+00 3.928079210627616891e-01 2.127088604705906511e-03
5.364612343544299833e+00 3.948916036744418157e-01 2.127097255023861939e-03
5.364612343544299833e+00 3.969752862861219422e-01 2.127105926177290472e-03
5.364612343544299833e+00 3.990589688978021243e-01 2.127114592929761541e-03
5.364612343544299833e+00 4.011426515094822509e-01 2.127123228262580573e-03
5.364612343544299833e+00 4.032263341211623775e-01 2.127131803461870807e-03
5.364612343544299833e+00 4.053100167328425041e-01 2.127140287978601923e-03
5.364612343544299833e+00 4.073936993445226862e-01 2.127148649507079343e-03
5.364612343544299833e+00 4.094773819562028128e-01 2.127156853915460315e-03
5.364612343544299833e+00 4.115610645678829393e-01 2.127164865267753245e-03
5.364612343544299833e+00 4.136447471795631214e-01 2.127172645727287269e-03
5.364612343544299833e+00 4.157284297912432480e-01 2.127180155715381344e-03
5.364612343544299833e+00 4.178121124029233746e-01 2.127187353751846827e-03
5.364612343544299833e+00 4.198957950146035012e-01 2.127194196558913897e-03
5.364612343544299833e+00 4.219794776262836833e-01 2.127200638990388044e-03
5.364612343544299833e+00 4.240631602379638099e-01 2.127206634143400960e-03
5.364612343544299833e+00 4.261468428496439365e-01 2.127212133292231706e-03
5.364612343544299833e+00 4.282305254613241186e-01 2.127217085939833632e-03
5.364612343544299833e+00 4.303142080730042451e-01 2.127221439878571822e-03
5.364612343544299833e+00 4.323978906846843717e-01 2.127225141129340368e-03
5.364612343544299833e+00 4.344815732963644983e-01 2.127228134102522594e-03
5.364612343544299833e+00 4.365652559080446804e-01 2.127230361541153705e-03
5.364612343544299833e+00 4.386489385197248070e-01 2.127231764624930473e-03
5.364612343544299833e+00 4.407326211314049891e-01 2.127232283001262349e-03
5.364612343544299833e+00 4.428163037430851157e-01 2.127231854817903788e-03
5.364612343544299833e+00 4.448999863547652422e-01 2.127230416854759831e-03
5.364612343544299833e+00 4.469836689664453688e-01 2.127227904499590875e-03
5.364612343544299833e+00 4.490673515781254954e-01 2.127224251944316146e-03
5.364612343544299833e+00 4.511510341898056775e-01 2.127219392118488359e-03
5.364612343544299833e+00 4.532347168014858041e-01 2.127213256900955564e-03
5.364612343544299833e+00 4.553183994131659862e-01 2.127205777131652500e-03
5.364612343544299833e+00 4.574020820248461128e-01 2.127196882736334151e-03
5.364612343544299833e+00 4.594857646365262394e-01 2.127186502825559929e-03
5.364612343544299833e+00 4.615694472482063659e-01 2.127174565818180409e-03
5.364612343544299833e+00 4.636531298598864925e-01 2.127160999491069671e-03
5.364612343544299833e+00 4.657368124715666746e-01 2.127145731176228061e-03
5.364612343544299833e+00 4.678204950832468012e-01 2.127128687825208080e-03
5.364612343544299833e+00 4.699041776949269833e-01 2.127109796141935221e-03
5.364612343544299833e+00 4.719878603066071099e-01 2.127088982771591606e-03
5.364612343544299833e+00 4.740715429182872365e-01 2.127066174355225076e-03
5.364612343544299833e+00 4.761552255299673631e-01 2.127041297739989002e-03
5.364612343544299833e+00 4.782389081416474896e-01 2.127014280118280122e-03
5.364612343544299833e+00 4.803225907533276717e-01 2.126985049169817597e-03
5.364612343544299833e+00 4.824062733650077983e-01 2.126953533201515929e-03
5.364612343544299833e+00 4.844899559766879804e-01 2.126919661414985400e-03
5.364612343544299833e+00 4.865736385883681070e-01 2.126883363896832791e-03
5.364612343544299833e+00 4.886573212000482336e-01 2.126844571961345170e-03
5.364612343544299833e+00 4.907410038117283602e-01 2.126803218219385731e-03
5.364612343544299833e+00 4.928246864234084867e-01 2.126759236815024389e-03
5.364612343544299833e+00 4.949083690350886688e-01 2.126712563583279224e-03
5.364612343544299833e+00 4.969920516467687954e-01 2.126663136247656811e-03
5.364612343544299833e+00 4.990757342584489775e-01 2.126610894612883038e-03
5.364612343544299833e+00 5.011594168701291041e-01 2.126555780779369135e-03
5.364612343544299833e+00 5.032430994818092307e-01 2.126497739313302181e-03
5.364612343544299833e+00 5.053267820934893573e-01 2.126436717474420365e-03
5.364612343544299833e+00 5.074104647051694839e-01 2.126372665417451679e-03
5.364612343544299833e+00 5.094941473168497215e-01 2.126305536379055963e-03
5.364612343544299833e+00 5.115778299285298480e-01 2.126235286899690827e-03
5.364612343544299833e+00 5.136615125402099746e-01 2.126161877027783840e-03
5.364612343544299833e+00 5.157451951518901012e-01 2.126085270588672776e-03
5.364612343544299833e+00 5.178288777635702278e-01 2.126005435402985189e-03
5.364612343544299833e+00 5.199125603752503544e-01 2.125922343521247614e-03
5.364612343544299833e+00 5.219962429869304810e-01 2.125835971459707780e-03
5.364612343544299833e+00 5.240799255986106076e-01 2.125746300458188250e-03
5.364612343544299833e+00 5.261636082102908452e-01 2.125653316657662249e-03
5.364612343544299833e+00 5.282472908219709717e-01 2.125557011396467244e-03
5.364612343544299833e+00 5.303309734336510983e-01 2.125457381421315840e-03
5.364612343544299833e+00 5.324146560453312249e-01 2.125354429083613130e-03
5.364612343544299833e+00 5.344983386570113515e-01 2.125248162640772966e-03
5.364612343544299833e+00 5.365820212686914781e-01 2.125138596425541707e-03
5.364612343544299833e+00 5.386657038803717157e-01 2.125025751136592166e-03
5.364612343544299833e+00 5.407493864920518423e-01 2.124909654093648081e-03
5.364612343544299833e+00 5.428330691037319689e-01 2.124790339471034281e-03
5.364612343544299833e+00 5.449167517154120954e-01 2.124667848542722420e-03
5.364612343544299833e+00 5.470004343270922220e-01 2.124542229968217743e-03
5.364612343544299833e+00 5.490841169387723486e-01 2.124413540076921895e-03
5.364612343544299833e+00 5.511677995504524752e-01 2.124281843138206387e-03
5.364612343544299833e+00 5.532514821621326018e-01 2.124147211597687997e-03
5.364612343544299833e+00 5.553351647738128394e-01 2.124009726357885784e-03
5.364612343544299833e+00 5.574188473854929660e-01 2.123869477047111900e-03
5.364612343544299833e+00 5.595025299971730925e-01 2.123726562236841545e-03
5.364612343544299833e+00 5.615862126088532191e-01 2.123581089737386178e-03
5.364612343544299833e+00 5.636698952205333457e-01 2.123433176855394136e-03
5.364612343544299833e+00 5.657535778322135833e-01 2.123282950638327379e-03
5.364612343544299833e+00 5.678372604438937099e-01 2.123130548152073627e-03
5.364612343544299833e+00 5.699209430555738365e-01 2.122976116719705458e-03
5.364612343544299833e+00 5.720046256672539631e-01 2.122819814218840969e-03
5.364621620518638778e+00 3.657200471109198214e-01 2.260448130229771816e-03
5.364621620518638778e+00 3.678037297225999480e-01 2.260455106709365926e-03
5.364621620518638778e+00 3.698874123342801301e-01 2.260462300969981984e-03
5.364621620518638778e+00 3.719710949459602567e-01 2.260469706897727180e-03
5.364621620518638778e+00 3.740547775576403833e-01 2.260477317181031325e-03
5.364621620518638778e+00 3.761384601693205099e-01 2.260485123261291376e-03
5.364621620518638778e+00 3.782221427810006920e-01 2.260493115279968001e-03
5.364621620518638778e+00 3.803058253926808185e-01 2.260501282015053934e-03
5.364621620518638778e+00 3.823895080043609451e-01 2.260509610833344365e-03
5.364621620518638778e+00 3.844731906160411272e-01 2.260518087645907448e-03
5.364621620518638778e+00 3.865568732277212538e-01 2.260526696851240021e-03
5.364621620518638778e+00 3.886405558394013804e-01 2.260535421282784414e-03
5.364621620518638778e+00 3.907242384510815070e-01 2.260544242178147509e-03
5.364621620518638778e+00 3.928079210627616891e-01 2.260553139120712995e-03
5.364621620518638778e+00 3.948916036744418157e-01 2.260562090004224374e-03
5.364621620518638778e+00 3.969752862861219422e-01 2.260571070989806329e-03
5.364621620518638778e+00 3.990589688978021243e-01 2.260580056479584779e-03
5.364621620518638778e+00 4.011426515094822509e-01 2.260589019068068219e-03
5.364621620518638778e+00 4.032263341211623775e-01 2.260597929515601682e-03
5.364621620518638778e+00 4.053100167328425041e-01 2.260606756731022102e-03
5.364621620518638778e+00 4.073936993445226862e-01 2.260615467738101830e-03
5.364621620518638778e+00 4.094773819562028128e-01 2.260624027625027406e-03
5.364621620518638778e+00 4.115610645678829393e-01 2.260632399608529693e-03
5.364621620518638778e+00 4.136447471795631214e-01 2.260640544891643049e-03
5.364621620518638778e+00 4.157284297912432480e-01 2.260648422790271627e-03
5.364621620518638778e+00 4.178121124029233746e-01 2.260655990636006255e-03
5.364621620518638778e+00 4.198957950146035012e-01 2.260663203798069995e-03
5.364621620518638778e+00 4.219794776262836833e-01 2.260670015683380156e-03
5.364621620518638778e+00 4.240631602379638099e-01 2.260676377802944836e-03
5.364621620518638778e+00 4.261468428496439365e-01 2.260682239652522622e-03
5.364621620518638778e+00 4.282305254613241186e-01 2.260687548828544616e-03
5.364621620518638778e+00 4.303142080730042451e-01 2.260692251021255341e-03
5.364621620518638778e+00 4.323978906846843717e-01 2.260696290072195837e-03
5.364621620518638778e+00 4.344815732963644983e-01 2.260699607938371214e-03
5.364621620518638778e+00 4.365652559080446804e-01 2.260702144764229100e-03
5.364621620518638778e+00 4.386489385197248070e-01 2.260703838928923484e-03
5.364621620518638778e+00 4.407326211314049891e-01 2.260704627106540406e-03
5.364621620518638778e+00 4.428163037430851157e-01 2.260704444258982999e-03
5.364621620518638778e+00 4.448999863547652422e-01 2.260703223744754253e-03
5.364621620518638778e+00 4.469836689664453688e-01 2.260700897367537085e-03
5.364621620518638778e+00 4.490673515781254954e-01 2.260697395445316563e-03
5.364621620518638778e+00 4.511510341898056775e-01 2.260692646841566764e-03
5.364621620518638778e+00 4.532347168014858041e-01 2.260686579125061740e-03
5.364621620518638778e+00 4.553183994131659862e-01 2.260679118560285101e-03
5.364621620518638778e+00 4.574020820248461128e-01 2.260670190255016383e-03
5.364621620518638778e+00 4.594857646365262394e-01 2.260659718249670609e-03
5.364621620518638778e+00 4.615694472482063659e-01 2.260647625610247378e-03
5.364621620518638778e+00 4.636531298598864925e-01 2.260633834528289528e-03
5.364621620518638778e+00 4.657368124715666746e-01 2.260618266417954367e-03
5.364621620518638778e+00 4.678204950832468012e-01 2.260600842061540917e-03
5.364621620518638778e+00 4.699041776949269833e-01 2.260581481707726013e-03
5.364621620518638778e+00 4.719878603066071099e-01 2.260560105202589262e-03
5.364621620518638778e+00 4.740715429182872365e-01 2.260536632092844701e-03
5.364621620518638778e+00 4.761552255299673631e-01 2.260510981808203611e-03
5.364621620518638778e+00 4.782389081416474896e-01 2.260483073777398884e-03
5.364621620518638778e+00 4.803225907533276717e-01 2.260452827563295703e-03
5.364621620518638778e+00 4.824062733650077983e-01 2.260420163030811037e-03
5.364621620518638778e+00 4.844899559766879804e-01 2.260385000475603236e-03
5.364621620518638778e+00 4.865736385883681070e-01 2.260347260825537608e-03
5.364621620518638778e+00 4.886573212000482336e-01 2.260306865745053458e-03
5.364621620518638778e+00 4.907410038117283602e-01 2.260263737875607606e-03
5.364621620518638778e+00 4.928246864234084867e-01 2.260217800942126987e-03
5.364621620518638778e+00 4.949083690350886688e-01 2.260168979979405683e-03
5.364621620518638778e+00 4.969920516467687954e-01 2.260117201472464869e-03
5.364621620518638778e+00 4.990757342584489775e-01 2.260062393534211476e-03
5.364621620518638778e+00 5.011594168701291041e-01 2.260004486137552875e-03
5.364621620518638778e+00 5.032430994818092307e-01 2.259943411235956247e-03
5.364621620518638778e+00 5.053267820934893573e-01 2.259879103017949434e-03
5.364621620518638778e+00 5.074104647051694839e-01 2.259811498081461083e-03
5.364621620518638778e+00 5.094941473168497215e-01 2.259740535636391243e-03
5.364621620518638778e+00 5.115778299285298480e-01 2.259666157745097818e-03
5.364621620518638778e+00 5.136615125402099746e-01 2.259588309466397261e-03
5.364621620518638778e+00 5.157451951518901012e-01 2.259506939148868583e-03
5.364621620518638778e+00 5.178288777635702278e-01 2.259421998583689001e-03
5.364621620518638778e+00 5.199125603752503544e-01 2.259333443253365957e-03
5.364621620518638778e+00 5.219962429869304810e-01 2.259241232544702618e-03
5.364621620518638778e+00 5.240799255986106076e-01 2.259145330008657283e-03
5.364621620518638778e+00 5.261636082102908452e-01 2.259045703520513003e-03
5.364621620518638778e+00 5.282472908219709717e-01 2.258942325590549208e-03
5.364621620518638778e+00 5.303309734336510983e-01 2.258835173599313580e-03
5.364621620518638778e+00 5.324146560453312249e-01 2.258724230029918005e-03
5.364621620518638778e+00 5.344983386570113515e-01 2.258609482728083165e-03
5.364621620518638778e+00 5.365820212686914781e-01 2.258490925144370116e-03
5.364621620518638778e+00 5.386657038803717157e-01 2.258368556579052125e-03
5.364621620518638778e+00 5.407493864920518423e-01 2.258242382458316901e-03
5.364621620518638778e+00 5.428330691037319689e-01 2.258112414512853782e-03
5.364621620518638778e+00 5.449167517154120954e-01 2.257978671047875582e-03
5.364621620518638778e+00 5.470004343270922220e-01 2.257841177240904260e-03
5.364621620518638778e+00 5.490841169387723486e-01 2.257699965310891281e-03
5.364621620518638778e+00 5.511677995504524752e-01 2.257555074838464050e-03
5.364621620518638778e+00 5.532514821621326018e-01 2.257406552960947426e-03
5.364621620518638778e+00 5.553351647738128394e-01 2.257254454685843001e-03
5.364621620518638778e+00 5.574188473854929660e-01 2.257098843097467625e-03
5.364621620518638778e+00 5.595025299971730925e-01 2.256939789646201632e-03
5.364621620518638778e+00 5.615862126088532191e-01 2.256777374363181689e-03
5.364621620518638778e+00 5.636698952205333457e-01 2.256611686159482044e-03
5.364621620518638778e+00 5.657535778322135833e-01 2.256442823069348350e-03
5.364621620518638778e+00 5.678372604438937099e-01 2.256270892487748092e-03
5.364621620518638778e+00 5.699209430555738365e-01 2.256096011454296248e-03
5.364621620518638778e+00 5.720046256672539631e-01 2.255918306878633168e-03
5.364630897492977724e+00 3.657200471109198214e-01 2.396845705439025649e-03
5.364630897492977724e+00 3.678037297225999480e-01 2.396852854677531536e-03
5.364630897492977724e+00 3.698874123342801301e-01 2.396860231004668742e-03
5.364630897492977724e+00 3.719710949459602567e-01 2.396867828505661220e-03
5.364630897492977724e+00 3.740547775576403833e-01 2.396875640059365018e-03
5.364630897492977724e+00 3.761384601693205099e-01 2.396883657262504231e-03
5.364630897492977724e+00 3.782221427810006920e-01 2.396891870387876742e-03
5.364630897492977724e+00 3.803058253926808185e-01 2.396900268311725254e-03
5.364630897492977724e+00 3.823895080043609451e-01 2.396908838474370342e-03
5.364630897492977724e+00 3.844731906160411272e-01 2.396917566807081883e-03
5.364630897492977724e+00 3.865568732277212538e-01 2.396926437697309131e-03
5.364630897492977724e+00 3.886405558394013804e-01 2.396935433925007682e-03
5.364630897492977724e+00 3.907242384510815070e-01 2.396944536613668676e-03
5.364630897492977724e+00 3.928079210627616891e-01 2.396953725186406862e-03
5.364630897492977724e+00 3.948916036744418157e-01 2.396962977321205612e-03
5.364630897492977724e+00 3.969752862861219422e-01 2.396972268897813122e-03
5.364630897492977724e+00 3.990589688978021243e-01 2.396981573967275469e-03
5.364630897492977724e+00 4.011426515094822509e-01 2.396990864703582927e-03
5.364630897492977724e+00 4.032263341211623775e-01 2.397000111373320114e-03
5.364630897492977724e+00 4.053100167328425041e-01 2.397009282308588257e-03
5.364630897492977724e+00 4.073936993445226862e-01 2.397018343856924597e-03
5.364630897492977724e+00 4.094773819562028128e-01 2.397027260380213843e-03
5.364630897492977724e+00 4.115610645678829393e-01 2.397035994210396787e-03
5.364630897492977724e+00 4.136447471795631214e-01 2.397044505642711380e-03
5.364630897492977724e+00 4.157284297912432480e-01 2.397052752909856633e-03
5.364630897492977724e+00 4.178121124029233746e-01 2.397060692184501893e-03
5.364630897492977724e+00 4.198957950146035012e-01 2.397068277551058554e-03
5.364630897492977724e+00 4.219794776262836833e-01 2.397075461014214898e-03
5.364630897492977724e+00 4.240631602379638099e-01 2.397082192499332479e-03
5.364630897492977724e+00 4.261468428496439365e-01 2.397088419860325670e-03
5.364630897492977724e+00 4.282305254613241186e-01 2.397094088865985972e-03
5.364630897492977724e+00 4.303142080730042451e-01 2.397099143229591573e-03
5.364630897492977724e+00 4.323978906846843717e-01 2.397103524627714356e-03
5.364630897492977724e+00 4.344815732963644983e-01 2.397107172729933972e-03
5.364630897492977724e+00 4.365652559080446804e-01 2.397110025222183322e-03
5.364630897492977724e+00 4.386489385197248070e-01 2.397112017831842194e-03
5.364630897492977724e+00 4.407326211314049891e-01 2.397113084346160460e-03
5.364630897492977724e+00 4.428163037430851157e-01 2.397113156708463241e-03
5.364630897492977724e+00 4.448999863547652422e-01 2.397112165039836252e-03
5.364630897492977724e+00 4.469836689664453688e-01 2.397110037645007376e-03
5.364630897492977724e+00 4.490673515781254954e-01 2.397106701154996453e-03
5.364630897492977724e+00 4.511510341898056775e-01 2.397102080538864987e-03
5.364630897492977724e+00 4.532347168014858041e-01 2.397096099181423526e-03
5.364630897492977724e+00 4.553183994131659862e-01 2.397088678928820191e-03
5.364630897492977724e+00 4.574020820248461128e-01 2.397079740239354065e-03
5.364630897492977724e+00 4.594857646365262394e-01 2.397069202194782988e-03
5.364630897492977724e+00 4.615694472482063659e-01 2.397056982627006946e-03
5.364630897492977724e+00 4.636531298598864925e-01 2.397042998215082911e-03
5.364630897492977724e+00 4.657368124715666746e-01 2.397027164638613431e-03
5.364630897492977724e+00 4.678204950832468012e-01 2.397009396543033945e-03
5.364630897492977724e+00 4.699041776949269833e-01 2.396989607799593618e-03
5.364630897492977724e+00 4.719878603066071099e-01 2.396967711543154973e-03
5.364630897492977724e+00 4.740715429182872365e-01 2.396943620318816182e-03
5.364630897492977724e+00 4.761552255299673631e-01 2.396917246188617380e-03
5.364630897492977724e+00 4.782389081416474896e-01 2.396888500887548682e-03
5.364630897492977724e+00 4.803225907533276717e-01 2.396857295962192755e-03
5.364630897492977724e+00 4.824062733650077983e-01 2.396823542847629444e-03
5.364630897492977724e+00 4.844899559766879804e-01 2.396787153114243989e-03
5.364630897492977724e+00 4.865736385883681070e-01 2.396748038523017002e-03
5.364630897492977724e+00 4.886573212000482336e-01 2.396706111233094100e-03
5.364630897492977724e+00 4.907410038117283602e-01 2.396661283916679680e-03
5.364630897492977724e+00 4.928246864234084867e-01 2.396613469969419846e-03
5.364630897492977724e+00 4.949083690350886688e-01 2.396562583603760888e-03
5.364630897492977724e+00 4.969920516467687954e-01 2.396508540116770204e-03
5.364630897492977724e+00 4.990757342584489775e-01 2.396451255986158449e-03
5.364630897492977724e+00 5.011594168701291041e-01 2.396390649096034279e-03
5.364630897492977724e+00 5.032430994818092307e-01 2.396326638917002042e-03
5.364630897492977724e+00 5.053267820934893573e-01 2.396259146672519158e-03
5.364630897492977724e+00 5.074104647051694839e-01 2.396188095544632586e-03
5.364630897492977724e+00 5.094941473168497215e-01 2.396113410872200040e-03
5.364630897492977724e+00 5.115778299285298480e-01 2.396035020364581467e-03
5.364630897492977724e+00 5.136615125402099746e-01 2.395952854266108611e-03
5.364630897492977724e+00 5.157451951518901012e-01 2.395866845577138225e-03
5.364630897492977724e+00 5.178288777635702278e-01 2.395776930303526991e-03
5.364630897492977724e+00 5.199125603752503544e-01 2.395683047608345231e-03
5.364630897492977724e+00 5.219962429869304810e-01 2.395585140054216043e-03
5.364630897492977724e+00 5.240799255986106076e-01 2.395483153838529923e-03
5.364630897492977724e+00 5.261636082102908452e-01 2.395377039026576425e-03
5.364630897492977724e+00 5.282472908219709717e-01 2.395266749782505675e-03
5.364630897492977724e+00 5.303309734336510983e-01 2.395152244623004363e-03
5.364630897492977724e+00 5.324146560453312249e-01 2.395033486601659111e-03
5.364630897492977724e+00 5.344983386570113515e-01 2.394910443580733437e-03
5.364630897492977724e+00 5.365820212686914781e-01 2.394783088460965270e-03
5.364630897492977724e+00 5.386657038803717157e-01 2.394651399404322360e-03
5.364630897492977724e+00 5.407493864920518423e-01 2.394515360125803582e-03
5.364630897492977724e+00 5.428330691037319689e-01 2.394374960149871830e-03
5.364630897492977724e+00 5.449167517154120954e-01 2.394230195047240307e-03
5.364630897492977724e+00 5.470004343270922220e-01 2.394081066663962271e-03
5.364630897492977724e+00 5.490841169387723486e-01 2.393927583318538558e-03
5.364630897492977724e+00 5.511677995504524752e-01 2.393769760098525372e-03
5.364630897492977724e+00 5.532514821621326018e-01 2.393607619069951405e-03
5.364630897492977724e+00 5.553351647738128394e-01 2.393441189507561177e-03
5.364630897492977724e+00 5.574188473854929660e-01 2.393270508218271579e-03
5.364630897492977724e+00 5.595025299971730925e-01 2.393095619698212481e-03
5.364630897492977724e+00 5.615862126088532191e-01 2.392916576471411979e-03
5.364630897492977724e+00 5.636698952205333457e-01 2.392733439277993073e-03
5.364630897492977724e+00 5.657535778322135833e-01 2.392546277366458529e-03
5.364630897492977724e+00 5.678372604438937099e-01 2.392355168710013497e-03
5.364630897492977724e+00 5.699209430555738365e-01 2.392160200316935728e-03
5.364630897492977724e+00 5.720046256672539631e-01 2.391961468411011107e-03
5.364640174467316669e+00 3.657200471109198214e-01 2.536080780135569011e-03
5.364640174467316669e+00 3.678037297225999480e-01 2.536088102073978320e-03
5.364640174467316669e+00 3.698874123342801301e-01 2.536095660437205287e-03
5.364640174467316669e+00 3.719710949459602567e-01 2.536103449523648395e-03
5.364640174467316669e+00 3.740547775576403833e-01 2.536111462399192034e-03
5.364640174467316669e+00 3.761384601693205099e-01 2.536119690829478999e-03
5.364640174467316669e+00 3.782221427810006920e-01 2.536128125219924180e-03
5.364640174467316669e+00 3.803058253926808185e-01 2.536136754561424660e-03
5.364640174467316669e+00 3.823895080043609451e-01 2.536145566358799768e-03
5.364640174467316669e+00 3.844731906160411272e-01 2.536154546591703855e-03
5.364640174467316669e+00 3.865568732277212538e-01 2.536163679636388533e-03
5.364640174467316669e+00 3.886405558394013804e-01 2.536172948227123723e-03
5.364640174467316669e+00 3.907242384510815070e-01 2.536182333385655560e-03
5.364640174467316669e+00 3.928079210627616891e-01 2.536191814388833420e-03
5.364640174467316669e+00 3.948916036744418157e-01 2.536201368722428538e-03
5.364640174467316669e+00 3.969752862861219422e-01 2.536210971989420054e-03
5.364640174467316669e+00 3.990589688978021243e-01 2.536220597929400491e-03
5.364640174467316669e+00 4.011426515094822509e-01 2.536230218294317513e-03
5.364640174467316669e+00 4.032263341211623775e-01 2.536239802877769504e-03
5.364640174467316669e+00 4.053100167328425041e-01 2.536249319489347707e-03
5.364640174467316669e+00 4.073936993445226862e-01 2.536258733828878741e-03
5.364640174467316669e+00 4.094773819562028128e-01 2.536268009524848301e-03
5.364640174467316669e+00 4.115610645678829393e-01 2.536277108127143499e-03
5.364640174467316669e+00 4.136447471795631214e-01 2.536285988968154867e-03
5.364640174467316669e+00 4.157284297912432480e-01 2.536294609294726353e-03
5.364640174467316669e+00 4.178121124029233746e-01 2.536302924150478626e-03
5.364640174467316669e+00 4.198957950146035012e-01 2.536310886349663757e-03
5.364640174467316669e+00 4.219794776262836833e-01 2.536318446548066399e-03
5.364640174467316669e+00 4.240631602379638099e-01 2.536325553163452408e-03
5.364640174467316669e+00 4.261468428496439365e-01 2.536332152413291706e-03
5.364640174467316669e+00 4.282305254613241186e-01 2.536338188303799597e-03
5.364640174467316669e+00 4.303142080730042451e-01 2.536343602614309512e-03
5.364640174467316669e+00 4.323978906846843717e-01 2.536348334958940260e-03
5.364640174467316669e+00 4.344815732963644983e-01 2.536352322797383839e-03
5.364640174467316669e+00 4.365652559080446804e-01 2.536355501389592291e-03
5.364640174467316669e+00 4.386489385197248070e-01 2.536357803908313117e-03
5.364640174467316669e+00 4.407326211314049891e-01 2.536359161370387288e-03
5.364640174467316669e+00 4.428163037430851157e-01 2.536359502788111241e-03
5.364640174467316669e+00 4.448999863547652422e-01 2.536358755131395623e-03
5.364640174467316669e+00 4.469836689664453688e-01 2.536356843354444900e-03
5.364640174467316669e+00 4.490673515781254954e-01 2.536353690546244190e-03
5.364640174467316669e+00 4.511510341898056775e-01 2.536349217853433886e-03
5.364640174467316669e+00 4.532347168014858041e-01 2.536343344613360782e-03
5.364640174467316669e+00 4.553183994131659862e-01 2.536335988454596624e-03
5.364640174467316669e+00 4.574020820248461128e-01 2.536327065258647557e-03
5.364640174467316669e+00 4.594857646365262394e-01 2.536316489342377647e-03
5.364640174467316669e+00 4.615694472482063659e-01 2.536304173511081013e-03
5.364640174467316669e+00 4.636531298598864925e-01 2.536290029095675160e-03
5.364640174467316669e+00 4.657368124715666746e-01 2.536273966083190789e-03
5.364640174467316669e+00 4.678204950832468012e-01 2.536255893237434819e-03
5.364640174467316669e+00 4.699041776949269833e-01 2.536235718147642881e-03
5.364640174467316669e+00 4.719878603066071099e-01 2.536213347364242240e-03
5.364640174467316669e+00 4.740715429182872365e-01 2.536188686522849404e-03
5.364640174467316669e+00 4.761552255299673631e-01 2.536161640414182072e-03
5.364640174467316669e+00 4.782389081416474896e-01 2.536132113137314591e-03
5.364640174467316669e+00 4.803225907533276717e-01 2.536100008187829654e-03
5.364640174467316669e+00 4.824062733650077983e-01 2.536065228668022992e-03
5.364640174467316669e+00 4.844899559766879804e-01 2.536027677389226902e-03
5.364640174467316669e+00 4.865736385883681070e-01 2.535987256991783720e-03
5.364640174467316669e+00 4.886573212000482336e-01 2.535943870108909107e-03
5.364640174467316669e+00 4.907410038117283602e-01 2.535897419550964781e-03
5.364640174467316669e+00 4.928246864234084867e-01 2.535847808395380945e-03
5.364640174467316669e+00 4.949083690350886688e-01 2.535794940201785419e-03
5.364640174467316669e+00 4.969920516467687954e-01 2.535738719158229116e-03
5.364640174467316669e+00 4.990757342584489775e-01 2.535679050226414058e-03
5.364640174467316669e+00 5.011594168701291041e-01 2.535615839353565128e-03
5.364640174467316669e+00 5.032430994818092307e-01 2.535548993614061136e-03
5.364640174467316669e+00 5.053267820934893573e-01 2.535478421418430831e-03
5.364640174467316669e+00 5.074104647051694839e-01 2.535404032666122194e-03
5.364640174467316669e+00 5.094941473168497215e-01 2.535325738985895212e-03
5.364640174467316669e+00 5.115778299285298480e-01 2.535243453847605289e-03
5.364640174467316669e+00 5.136615125402099746e-01 2.535157092871894759e-03
5.364640174467316669e+00 5.157451951518901012e-01 2.535066573981828962e-03
5.364640174467316669e+00 5.178288777635702278e-01 2.534971817624424775e-03
5.364640174467316669e+00 5.199125603752503544e-01 2.534872746969075649e-03
5.364640174467316669e+00 5.219962429869304810e-01 2.534769288102647726e-03
5.364640174467316669e+00 5.240799255986106076e-01 2.534661370300487875e-03
5.364640174467316669e+00 5.261636082102908452e-01 2.534548926167288878e-03
5.364640174467316669e+00 5.282472908219709717e-01 2.534431891891515253e-03
5.364640174467316669e+00 5.303309734336510983e-01 2.534310207484289420e-03
5.364640174467316669e+00 5.324146560453312249e-01 2.534183816979372790e-03
5.364640174467316669e+00 5.344983386570113515e-01 2.534052668638018830e-03
5.364640174467316669e+00 5.365820212686914781e-01 2.533916715216950541e-03
5.364640174467316669e+00 5.386657038803717157e-01 2.533775914197894732e-03
5.364640174467316669e+00 5.407493864920518423e-01 2.533630227979856171e-03
5.364640174467316669e+00 5.428330691037319689e-01 2.533479624156476009e-03
5.364640174467316669e+00 5.449167517154120954e-01 2.533324075707112880e-03
5.364640174467316669e+00 5.470004343270922220e-01 2.533163561299206935e-03
5.364640174467316669e+00 5.490841169387723486e-01 2.532998065458411541e-03
5.364640174467316669e+00 5.511677995504524752e-01 2.532827578926735625e-03
5.364640174467316669e+00 5.532514821621326018e-01 2.532652098849175193e-03
5.364640174467316669e+00 5.553351647738128394e-01 2.532471629035554662e-03
5.364640174467316669e+00 5.574188473854929660e-01 2.532286180174965571e-03
5.364640174467316669e+00 5.595025299971730925e-01 2.532095770088939064e-03
5.364640174467316669e+00 5.615862126088532191e-01 2.531900423972392039e-03
5.364640174467316669e+00 5.636698952205333457e-01 2.531700174648349178e-03
5.364640174467316669e+00 5.657535778322135833e-01 2.531495062804014953e-03
5.364640174467316669e+00 5.678372604438937099e-01 2.531285137248471574e-03
5.364640174467316669e+00 5.699209430555738365e-01 2.531070455144238986e-03
5.364640174467316669e+00 5.720046256672539631e-01 2.530851082261559738e-03
5.364649451441655614e+00 3.657200471109198214e-01 2.678055473672680438e-03
5.364649451441655614e+00 3.678037297225999480e-01 2.678062968794669638e-03
5.364649451441655614e+00 3.698874123342801301e-01 2.678070709790015234e-03
5.364649451441655614e+00 3.719710949459602567e-01 2.678078691183640239e-03
5.364649451441655614e+00 3.740547775576403833e-01 2.678086906250649706e-03
5.364649451441655614e+00 3.761384601693205099e-01 2.678095346949382980e-03
5.364649451441655614e+00 3.782221427810006920e-01 2.678104003826379479e-03
5.364649451441655614e+00 3.803058253926808185e-01 2.678112866003196525e-03
5.364649451441655614e+00 3.823895080043609451e-01 2.678121921107929401e-03
5.364649451441655614e+00 3.844731906160411272e-01 2.678131155160590367e-03
5.364649451441655614e+00 3.865568732277212538e-01 2.678140552576445399e-03
5.364649451441655614e+00 3.886405558394013804e-01 2.678150096063550145e-03
5.364649451441655614e+00 3.907242384510815070e-01 2.678159766611778667e-03
5.364649451441655614e+00 3.928079210627616891e-01 2.678169543365501240e-03
5.364649451441655614e+00 3.948916036744418157e-01 2.678179403637733196e-03
5.364649451441655614e+00 3.969752862861219422e-01 2.678189322817803395e-03
5.364649451441655614e+00 3.990589688978021243e-01 2.678199274357175464e-03
5.364649451441655614e+00 4.011426515094822509e-01 2.678209229646157097e-03
5.364649451441655614e+00 4.032263341211623775e-01 2.678219158068013885e-03
5.364649451441655614e+00 4.053100167328425041e-01 2.678229026912094368e-03
5.364649451441655614e+00 4.073936993445226862e-01 2.678238801280352285e-03
5.364649451441655614e+00 4.094773819562028128e-01 2.678248444121871484e-03
5.364649451441655614e+00 4.115610645678829393e-01 2.678257916212972104e-03
5.364649451441655614e+00 4.136447471795631214e-01 2.678267176038447942e-03
5.364649451441655614e+00 4.157284297912432480e-01 2.678276179831185367e-03
5.364649451441655614e+00 4.178121124029233746e-01 2.678284881555035961e-03
5.364649451441655614e+00 4.198957950146035012e-01 2.678293232822754992e-03
5.364649451441655614e+00 4.219794776262836833e-01 2.678301182941305019e-03
5.364649451441655614e+00 4.240631602379638099e-01 2.678308678877339231e-03
5.364649451441655614e+00 4.261468428496439365e-01 2.678315665238894042e-03
5.364649451441655614e+00 4.282305254613241186e-01 2.678322084296706675e-03
5.364649451441655614e+00 4.303142080730042451e-01 2.678327875954596062e-03
5.364649451441655614e+00 4.323978906846843717e-01 2.678332977781978062e-03
5.364649451441655614e+00 4.344815732963644983e-01 2.678337324965540407e-03
5.364649451441655614e+00 4.365652559080446804e-01 2.678340850434159266e-03
5.364649451441655614e+00 4.386489385197248070e-01 2.678343484780121991e-03
5.364649451441655614e+00 4.407326211314049891e-01 2.678345156289706382e-03
5.364649451441655614e+00 4.428163037430851157e-01 2.678345791006475109e-03
5.364649451441655614e+00 4.448999863547652422e-01 2.678345312792576940e-03
5.364649451441655614e+00 4.469836689664453688e-01 2.678343643266729943e-03
5.364649451441655614e+00 4.490673515781254954e-01 2.678340701949439521e-03
5.364649451441655614e+00 4.511510341898056775e-01 2.678336406216958853e-03
5.364649451441655614e+00 4.532347168014858041e-01 2.678330671468076487e-03
5.364649451441655614e+00 4.553183994131659862e-01 2.678323411058357306e-03
5.364649451441655614e+00 4.574020820248461128e-01 2.678314536486242365e-03
5.364649451441655614e+00 4.594857646365262394e-01 2.678303957345648436e-03
5.364649451441655614e+00 4.615694472482063659e-01 2.678291581449158531e-03
5.364649451441655614e+00 4.636531298598864925e-01 2.678277314913052841e-03
5.364649451441655614e+00 4.657368124715666746e-01 2.678261062180024507e-03
5.364649451441655614e+00 4.678204950832468012e-01 2.678242726167539244e-03
5.364649451441655614e+00 4.699041776949269833e-01 2.678222208307806402e-03
5.364649451441655614e+00 4.719878603066071099e-01 2.678199408707163630e-03
5.364649451441655614e+00 4.740715429182872365e-01 2.678174226203157513e-03
5.364649451441655614e+00 4.761552255299673631e-01 2.678146558456911529e-03
5.364649451441655614e+00 4.782389081416474896e-01 2.678116302127763696e-03
5.364649451441655614e+00 4.803225907533276717e-01 2.678083352932604088e-03
5.364649451441655614e+00 4.824062733650077983e-01 2.678047605818017086e-03
5.364649451441655614e+00 4.844899559766879804e-01 2.678008955008539214e-03
5.364649451441655614e+00 4.865736385883681070e-01 2.677967294272250078e-03
5.364649451441655614e+00 4.886573212000482336e-01 2.677922516894111395e-03
5.364649451441655614e+00 4.907410038117283602e-01 2.677874515953308082e-03
5.364649451441655614e+00 4.928246864234084867e-01 2.677823184378844840e-03
5.364649451441655614e+00 4.949083690350886688e-01 2.677768415170421554e-03
5.364649451441655614e+00 4.969920516467687954e-01 2.677710101518472694e-03
5.364649451441655614e+00 4.990757342584489775e-01 2.677648137012086059e-03
5.364649451441655614e+00 5.011594168701291041e-01 2.677582415825842908e-03
5.364649451441655614e+00 5.032430994818092307e-01 2.677512832840779795e-03
5.364649451441655614e+00 5.053267820934893573e-01 2.677439283892492188e-03
5.364649451441655614e+00 5.074104647051694839e-01 2.677361665881085144e-03
5.364649451441655614e+00 5.094941473168497215e-01 2.677279876997448477e-03
5.364649451441655614e+00 5.115778299285298480e-01 2.677193816875758463e-03
5.364649451441655614e+00 5.136615125402099746e-01 2.677103386808592656e-03
5.364649451441655614e+00 5.157451951518901012e-01 2.677008489918471495e-03
5.364649451441655614e+00 5.178288777635702278e-01 2.676909031378583211e-03
5.364649451441655614e+00 5.199125603752503544e-01 2.676804918578971210e-03
5.364649451441655614e+00 5.219962429869304810e-01 2.676696061358031179e-03
5.364649451441655614e+00 5.240799255986106076e-01 2.676582372207614389e-03
5.364649451441655614e+00 5.261636082102908452e-01 2.676463766435613345e-03
5.364649451441655614e+00 5.282472908219709717e-01 2.676340162450506748e-03
5.364649451441655614e+00 5.303309734336510983e-01 2.676211481925640841e-03
5.364649451441655614e+00 5.324146560453312249e-01 2.676077650012099064e-03
5.364649451441655614e+00 5.344983386570113515e-01 2.675938595605720661e-03
5.364649451441655614e+00 5.365820212686914781e-01 2.675794251506330955e-03
5.364649451441655614e+00 5.386657038803717157e-01 2.675644554698869762e-03
5.364649451441655614e+00 5.407493864920518423e-01 2.675489446526898001e-03
5.364649451441655614e+00 5.428330691037319689e-01 2.675328872968990319e-03
5.364649451441655614e+00 5.449167517154120954e-01 2.675162784849358273e-03
5.364649451441655614e+00 5.470004343270922220e-01 2.674991138043392516e-03
5.364649451441655614e+00 5.490841169387723486e-01 2.674813893765623420e-03
5.364649451441655614e+00 5.511677995504524752e-01 2.674631018759198418e-03
5.364649451441655614e+00 5.532514821621326018e-01 2.674442485561308574e-03
5.364649451441655614e+00 5.553351647738128394e-01 2.674248272722364386e-03
5.364649451441655614e+00 5.574188473854929660e-01 2.674048365044870250e-03
5.364649451441655614e+00 5.595025299971730925e-01 2.673842753872312725e-03
5.364649451441655614e+00 5.615862126088532191e-01 2.673631437325605081e-03
5.364649451441655614e+00 5.636698952205333457e-01 2.673414420564303694e-03
5.364649451441655614e+00 5.657535778322135833e-01 2.673191716053870820e-03
5.364649451441655614e+00 5.678372604438937099e-01 2.672963343781775171e-03
5.364649451441655614e+00 5.699209430555738365e-01 2.672729331523415481e-03
5.364649451441655614e+00 5.720046256672539631e-01 2.672489715059490033e-03
5.364658728415993671e+00 3.657200471109198214e-01 2.822672732534507473e-03
5.364658728415993671e+00 3.678037297225999480e-01 2.822680405042394310e-03
5.364658728415993671e+00 3.698874123342801301e-01 2.822688333200604974e-03
5.364658728415993671e+00 3.719710949459602567e-01 2.822696511774858575e-03
5.364658728415993671e+00 3.740547775576403833e-01 2.822704934263378131e-03
5.364658728415993671e+00 3.761384601693205099e-01 2.822713592811345283e-03
5.364658728415993671e+00 3.782221427810006920e-01 2.822722478165526870e-03
5.364658728415993671e+00 3.803058253926808185e-01 2.822731579589968665e-03
5.364658728415993671e+00 3.823895080043609451e-01 2.822740884806948861e-03
5.364658728415993671e+00 3.844731906160411272e-01 2.822750379931432407e-03
5.364658728415993671e+00 3.865568732277212538e-01 2.822760049439391496e-03
5.364658728415993671e+00 3.886405558394013804e-01 2.822769875999101962e-03
5.364658728415993671e+00 3.907242384510815070e-01 2.822779840560929107e-03
5.364658728415993671e+00 3.928079210627616891e-01 2.822789922212136978e-03
5.364658728415993671e+00 3.948916036744418157e-01 2.822800098049622116e-03
5.364658728415993671e+00 3.969752862861219422e-01 2.822810343330363955e-03
5.364658728415993671e+00 3.990589688978021243e-01 2.822820631159789120e-03
5.364658728415993671e+00 4.011426515094822509e-01 2.822830932659042575e-03
5.364658728415993671e+00 4.032263341211623775e-01 2.822841216775280864e-03
5.364658728415993671e+00 4.053100167328425041e-01 2.822851450290880890e-03
5.364658728415993671e+00 4.073936993445226862e-01 2.822861597758883050e-03
5.364658728415993671e+00 4.094773819562028128e-01 2.822871621523334335e-03
5.364658728415993671e+00 4.115610645678829393e-01 2.822881481515644806e-03
5.364658728415993671e+00 4.136447471795631214e-01 2.822891135447674026e-03
5.364658728415993671e+00 4.157284297912432480e-01 2.822900538582129998e-03
5.364658728415993671e+00 4.178121124029233746e-01 2.822909643792853845e-03
5.364658728415993671e+00 4.198957950146035012e-01 2.822918401558992436e-03
5.364658728415993671e+00 4.219794776262836833e-01 2.822926759857422550e-03
5.364658728415993671e+00 4.240631602379638099e-01 2.822934664266483866e-03
5.364658728415993671e+00 4.261468428496439365e-01 2.822942057807575292e-03
5.364658728415993671e+00 4.282305254613241186e-01 2.822948881044339085e-03
5.364658728415993671e+00 4.303142080730042451e-01 2.822955072043649948e-03
5.364658728415993671e+00 4.323978906846843717e-01 2.822960566366608786e-03
5.364658728415993671e+00 4.344815732963644983e-01 2.822965297043374469e-03
5.364658728415993671e+00 4.365652559080446804e-01 2.822969194636429195e-03
5.364658728415993671e+00 4.386489385197248070e-01 2.822972187245265715e-03
5.364658728415993671e+00 4.407326211314049891e-01 2.822974200479413248e-03
5.364658728415993671e+00 4.428163037430851157e-01 2.822975157472264098e-03
5.364658728415993671e+00 4.448999863547652422e-01 2.822974979008088803e-03
5.364658728415993671e+00 4.469836689664453688e-01 2.822973583419708700e-03
5.364658728415993671e+00 4.490673515781254954e-01 2.822970886671131215e-03
5.364658728415993671e+00 4.511510341898056775e-01 2.822966802456169759e-03
5.364658728415993671e+00 4.532347168014858041e-01 2.822961242158674323e-03
5.364658728415993671e+00 4.553183994131659862e-01 2.822954114924816106e-03
5.364658728415993671e+00 4.574020820248461128e-01 2.822945327727404124e-03
5.364658728415993671e+00 4.594857646365262394e-01 2.822934785455598599e-03
5.364658728415993671e+00 4.615694472482063659e-01 2.822922390920143323e-03
5.364658728415993671e+00 4.636531298598864925e-01 2.822908044959370269e-03
5.364658728415993671e+00 4.657368124715666746e-01 2.822891646514563355e-03
5.364658728415993671e+00 4.678204950832468012e-01 2.822873092697106984e-03
5.364658728415993671e+00 4.699041776949269833e-01 2.822852278864744924e-03
5.364658728415993671e+00 4.719878603066071099e-01 2.822829098750462024e-03
5.364658728415993671e+00 4.740715429182872365e-01 2.822803444507552325e-03
5.364658728415993671e+00 4.761552255299673631e-01 2.822775206825643875e-03
5.364658728415993671e+00 4.782389081416474896e-01 2.822744275026906492e-03
5.364658728415993671e+00 4.803225907533276717e-01 2.822710537158292215e-03
5.364658728415993671e+00 4.824062733650077983e-01 2.822673880165395364e-03
5.364658728415993671e+00 4.844899559766879804e-01 2.822634189999679265e-03
5.364658728415993671e+00 4.865736385883681070e-01 2.822591351676327544e-03
5.364658728415993671e+00 4.886573212000482336e-01 2.822545249514647313e-03
5.364658728415993671e+00 4.907410038117283602e-01 2.822495767207315424e-03
5.364658728415993671e+00 4.928246864234084867e-01 2.822442787948223255e-03
5.364658728415993671e+00 4.949083690350886688e-01 2.822386194631003233e-03
5.364658728415993671e+00 4.969920516467687954e-01 2.822325869948543852e-03
5.364658728415993671e+00 4.990757342584489775e-01 2.822261696550345134e-03
5.364658728415993671e+00 5.011594168701291041e-01 2.822193557224707966e-03
5.364658728415993671e+00 5.032430994818092307e-01 2.822121335026671687e-03
5.364658728415993671e+00 5.053267820934893573e-01 2.822044913484239755e-03
5.364658728415993671e+00 5.074104647051694839e-01 2.821964176717056509e-03
5.364658728415993671e+00 5.094941473168497215e-01 2.821879009642288497e-03
5.364658728415993671e+00 5.115778299285298480e-01 2.821789298168427343e-03
5.364658728415993671e+00 5.136615125402099746e-01 2.821694929400683609e-03
5.364658728415993671e+00 5.157451951518901012e-01 2.821595791796104036e-03
5.364658728415993671e+00 5.178288777635702278e-01 2.821491775369805010e-03
5.364658728415993671e+00 5.199125603752503544e-01 2.821382771919895942e-03
5.364658728415993671e+00 5.219962429869304810e-01 2.821268675138115158e-03
5.364658728415993671e+00 5.240799255986106076e-01 2.821149380910267963e-03
5.364658728415993671e+00 5.261636082102908452e-01 2.821024787420075858e-03
5.364658728415993671e+00 5.282472908219709717e-01 2.820894795445990765e-03
5.364658728415993671e+00 5.303309734336510983e-01 2.820759308496488711e-03
5.364658728415993671e+00 5.324146560453312249e-01 2.820618233047854449e-03
5.364658728415993671e+00 5.344983386570113515e-01 2.820471478786053515e-03
5.364658728415993671e+00 5.365820212686914781e-01 2.820318958754347658e-03
5.364658728415993671e+00 5.386657038803717157e-01 2.820160589635489247e-03
5.364658728415993671e+00 5.407493864920518423e-01 2.819996291939391893e-03
5.364658728415993671e+00 5.428330691037319689e-01 2.819825990224151136e-03
5.364658728415993671e+00 5.449167517154120954e-01 2.819649613352629564e-03
5.364658728415993671e+00 5.470004343270922220e-01 2.819467094673933170e-03
5.364658728415993671e+00 5.490841169387723486e-01 2.819278372287288385e-03
5.364658728415993671e+00 5.511677995504524752e-01 2.819083389266723461e-03
5.364658728415993671e+00 5.532514821621326018e-01 2.818882093966333397e-03
5.364658728415993671e+00 5.553351647738128394e-01 2.818674440182323496e-03
5.364658728415993671e+00 5.574188473854929660e-01 2.818460387435229361e-03
5.364658728415993671e+00 5.595025299971730925e-01 2.818239901163719328e-03
5.364658728415993671e+00 5.615862126088532191e-01 2.818012952959163351e-03
5.364658728415993671e+00 5.636698952205333457e-01 2.817779520849958506e-03
5.364658728415993671e+00 5.657535778322135833e-01 2.817539589487185608e-03
5.364658728415993671e+00 5.678372604438937099e-01 2.817293150406765829e-03
5.364658728415993671e+00 5.699209430555738365e-01 2.817040202259310250e-03
5.364658728415993671e+00 5.720046256672539631e-01 2.816780751100817892e-03
5.364668005390332617e+00 3.657200471109198214e-01 2.969836674352279316e-03
5.364668005390332617e+00 3.678037297225999480e-01 2.969844525256459117e-03
5.364668005390332617e+00 3.698874123342801301e-01 2.969852641745271762e-03
5.364668005390332617e+00 3.719710949459602567e-01 2.969861018851562527e-03
5.364668005390332617e+00 3.740547775576403833e-01 2.969869650311675584e-03
5.364668005390332617e+00 3.761384601693205099e-01 2.969878528501190742e-03
5.364668005390332617e+00 3.782221427810006920e-01 2.969887644363172676e-03
5.364668005390332617e+00 3.803058253926808185e-01 2.969896987338772887e-03
5.364668005390332617e+00 3.823895080043609451e-01 2.969906545296401371e-03
5.364668005390332617e+00 3.844731906160411272e-01 2.969916304469669057e-03
5.364668005390332617e+00 3.865568732277212538e-01 2.969926249382390943e-03
5.364668005390332617e+00 3.886405558394013804e-01 2.969936362787333004e-03
5.364668005390332617e+00 3.907242384510815070e-01 2.969946625595777222e-03
5.364668005390332617e+00 3.928079210627616891e-01 2.969957016820903243e-03
5.364668005390332617e+00 3.948916036744418157e-01 2.969967513509628922e-03
5.364668005390332617e+00 3.969752862861219422e-01 2.969978090677342659e-03
5.364668005390332617e+00 3.990589688978021243e-01 2.969988721260210639e-03
5.364668005390332617e+00 4.011426515094822509e-01 2.969999376043888813e-03
5.364668005390332617e+00 4.032263341211623775e-01 2.970010023620343453e-03
5.364668005390332617e+00 4.053100167328425041e-01 2.970020630325254964e-03
5.364668005390332617e+00 4.073936993445226862e-01 2.970031160197424483e-03
5.364668005390332617e+00 4.094773819562028128e-01 2.970041574916180722e-03
5.364668005390332617e+00 4.115610645678829393e-01 2.970051833776422064e-03
5.364668005390332617e+00 4.136447471795631214e-01 2.970061893624831653e-03
5.364668005390332617e+00 4.157284297912432480e-01 2.970071708838353374e-03
5.364668005390332617e+00 4.178121124029233746e-01 2.970081231276276625e-03
5.364668005390332617e+00 4.198957950146035012e-01 2.970090410254472204e-03
5.364668005390332617e+00 4.219794776262836833e-01 2.970099192515504756e-03
5.364668005390332617e+00 4.240631602379638099e-01 2.970107522209793245e-03
5.364668005390332617e+00 4.261468428496439365e-01 2.970115340817895341e-03
5.364668005390332617e+00 4.282305254613241186e-01 2.970122587297387758e-03
5.364668005390332617e+00 4.303142080730042451e-01 2.970129197843350815e-03
5.364668005390332617e+00 4.323978906846843717e-01 2.970135106039285475e-03
5.364668005390332617e+00 4.344815732963644983e-01 2.970140242794453832e-03
5.364668005390332617e+00 4.365652559080446804e-01 2.970144536360494296e-03
5.364668005390332617e+00 4.386489385197248070e-01 2.970147912324144854e-03
5.364668005390332617e+00 4.407326211314049891e-01 2.970150293625074302e-03
5.364668005390332617e+00 4.428163037430851157e-01 2.970151600525758762e-03
5.364668005390332617e+00 4.448999863547652422e-01 2.970151750692655041e-03
5.364668005390332617e+00 4.469836689664453688e-01 2.970150659201661967e-03
5.364668005390332617e+00 4.490673515781254954e-01 2.970148238532890200e-03
5.364668005390332617e+00 4.511510341898056775e-01 2.970144398619563655e-03
5.364668005390332617e+00 4.532347168014858041e-01 2.970139046916593986e-03
5.364668005390332617e+00 4.553183994131659862e-01 2.970132088403276780e-03
5.364668005390332617e+00 4.574020820248461128e-01 2.970123425630088760e-03
5.364668005390332617e+00 4.594857646365262394e-01 2.970112958802690901e-03
5.364668005390332617e+00 4.615694472482063659e-01 2.970100585801119675e-03
5.364668005390332617e+00 4.636531298598864925e-01 2.970086202260597413e-03
5.364668005390332617e+00 4.657368124715666746e-01 2.970069701660534457e-03
5.364668005390332617e+00 4.678204950832468012e-01 2.970050975413407283e-03
5.364668005390332617e+00 4.699041776949269833e-01 2.970029912854224834e-03
5.364668005390332617e+00 4.719878603066071099e-01 2.970006401448546576e-03
5.364668005390332617e+00 4.740715429182872365e-01 2.969980326762977890e-03
5.364668005390332617e+00 4.761552255299673631e-01 2.969951572640584878e-03
5.364668005390332617e+00 4.782389081416474896e-01 2.969920021281463162e-03
5.364668005390332617e+00 4.803225907533276717e-01 2.969885553289474366e-03
5.364668005390332617e+00 4.824062733650077983e-01 2.969848047874867891e-03
5.364668005390332617e+00 4.844899559766879804e-01 2.969807382876102006e-03
5.364668005390332617e+00 4.865736385883681070e-01 2.969763434909621601e-03
5.364668005390332617e+00 4.886573212000482336e-01 2.969716079482280849e-03
5.364668005390332617e+00 4.907410038117283602e-01 2.969665191102931895e-03
5.364668005390332617e+00 4.928246864234084867e-01 2.969610643440287728e-03
5.364668005390332617e+00 4.949083690350886688e-01 2.969552309418417840e-03
5.364668005390332617e+00 4.969920516467687954e-01 2.969490061404637862e-03
5.364668005390332617e+00 4.990757342584489775e-01 2.969423771312338332e-03
5.364668005390332617e+00 5.011594168701291041e-01 2.969353310755870785e-03
5.364668005390332617e+00 5.032430994818092307e-01 2.969278551235346973e-03
5.364668005390332617e+00 5.053267820934893573e-01 2.969199364270249004e-03
5.364668005390332617e+00 5.074104647051694839e-01 2.969115621527326603e-03
5.364668005390332617e+00 5.094941473168497215e-01 2.969027195043502567e-03
5.364668005390332617e+00 5.115778299285298480e-01 2.968933957370031330e-03
5.364668005390332617e+00 5.136615125402099746e-01 2.968835781728885580e-03
5.364668005390332617e+00 5.157451951518901012e-01 2.968732542223934123e-03
5.364668005390332617e+00 5.178288777635702278e-01 2.968624113972149429e-03
5.364668005390332617e+00 5.199125603752503544e-01 2.968510373346792009e-03
5.364668005390332617e+00 5.219962429869304810e-01 2.968391198111191426e-03
5.364668005390332617e+00 5.240799255986106076e-01 2.968266467664877097e-03
5.364668005390332617e+00 5.261636082102908452e-01 2.968136063234397878e-03
5.364668005390332617e+00 5.282472908219709717e-01 2.967999868136231550e-03
5.364668005390332617e+00 5.303309734336510983e-01 2.967857767879744993e-03
5.364668005390332617e+00 5.324146560453312249e-01 2.967709650461725079e-03
5.364668005390332617e+00 5.344983386570113515e-01 2.967555406502121653e-03
5.364668005390332617e+00 5.365820212686914781e-01 2.967394929505048386e-03
5.364668005390332617e+00 5.386657038803717157e-01 2.967228116043411999e-03
5.364668005390332617e+00 5.407493864920518423e-01 2.967054865998456324e-03
5.364668005390332617e+00 5.428330691037319689e-01 2.966875082812254344e-03
5.364668005390332617e+00 5.449167517154120954e-01 2.966688673714612187e-03
5.364668005390332617e+00 5.470004343270922220e-01 2.966495549933450323e-03
5.364668005390332617e+00 5.490841169387723486e-01 2.966295626900520947e-03
5.364668005390332617e+00 5.511677995504524752e-01 2.966088824457246802e-03
5.364668005390332617e+00 5.532514821621326018e-01 2.965875067086158005e-03
5.364668005390332617e+00 5.553351647738128394e-01 2.965654284154344011e-03
5.364668005390332617e+00 5.574188473854929660e-01 2.965426410115036722e-03
5.364668005390332617e+00 5.595025299971730925e-01 2.965191384789179520e-03
5.364668005390332617e+00 5.615862126088532191e-01 2.964949153547911508e-03
5.364668005390332617e+00 5.636698952205333457e-01 2.964699667595067228e-03
5.364668005390332617e+00 5.657535778322135833e-01 2.964442884156206440e-03
5.364668005390332617e+00 5.678372604438937099e-01 2.964178766759026102e-03
5.364668005390332617e+00 5.699209430555738365e-01 2.963907285465670633e-03
5.364668005390332617e+00 5.720046256672539631e-01 2.963628417103954509e-03
5.364677282364671562e+00 3.657200471109198214e-01 3.119452368107426040e-03
5.364677282364671562e+00 3.678037297225999480e-01 3.119460397542947027e-03
5.364677282364671562e+00 3.698874123342801301e-01 3.119468702549236909e-03
5.364677282364671562e+00 3.719710949459602567e-01 3.119477278430244846e-03
5.364677282364671562e+00 3.740547775576403833e-01 3.119486119174915469e-03
5.364677282364671562e+00 3.761384601693205099e-01 3.119495217391855292e-03
5.364677282364671562e+00 3.782221427810006920e-01 3.119504564234908735e-03
5.364677282364671562e+00 3.803058253926808185e-01 3.119514149330517450e-03
5.364677282364671562e+00 3.823895080043609451e-01 3.119523960702803248e-03
5.364677282364671562e+00 3.844731906160411272e-01 3.119533984704747284e-03
5.364677282364671562e+00 3.865568732277212538e-01 3.119544205956824214e-03
5.364677282364671562e+00 3.886405558394013804e-01 3.119554607256561085e-03
5.364677282364671562e+00 3.907242384510815070e-01 3.119565169529064756e-03
5.364677282364671562e+00 3.928079210627616891e-01 3.119575871746424912e-03
5.364677282364671562e+00 3.948916036744418157e-01 3.119586690867121904e-03
5.364677282364671562e+00 3.969752862861219422e-01 3.119597601763348348e-03
5.364677282364671562e+00 3.990589688978021243e-01 3.119608577168598781e-03
5.364677282364671562e+00 4.011426515094822509e-01 3.119619587606773693e-03
5.364677282364671562e+00 4.032263341211623775e-01 3.119630601332814678e-03
5.364677282364671562e+00 4.053100167328425041e-01 3.119641584276933513e-03
5.364677282364671562e+00 4.073936993445226862e-01 3.119652499998412567e-03
5.364677282364671562e+00 4.094773819562028128e-01 3.119663309603630877e-03
5.364677282364671562e+00 4.115610645678829393e-01 3.119673971714385062e-03
5.364677282364671562e+00 4.136447471795631214e-01 3.119684442449633961e-03
5.364677282364671562e+00 4.157284297912432480e-01 3.119694675301985017e-03
5.364677282364671562e+00 4.178121124029233746e-01 3.119704621150055056e-03
5.364677282364671562e+00 4.198957950146035012e-01 3.119714228253839001e-03
5.364677282364671562e+00 4.219794776262836833e-01 3.119723442159603229e-03
5.364677282364671562e+00 4.240631602379638099e-01 3.119732205628130903e-03
5.364677282364671562e+00 4.261468428496439365e-01 3.119740458747946935e-03
5.364677282364671562e+00 4.282305254613241186e-01 3.119748138791105223e-03
5.364677282364671562e+00 4.303142080730042451e-01 3.119755180224492112e-03
5.364677282364671562e+00 4.323978906846843717e-01 3.119761514714580394e-03
5.364677282364671562e+00 4.344815732963644983e-01 3.119767071072177943e-03
5.364677282364671562e+00 4.365652559080446804e-01 3.119771775318920092e-03
5.364677282364671562e+00 4.386489385197248070e-01 3.119775550595898714e-03
5.364677282364671562e+00 4.407326211314049891e-01 3.119778317211202752e-03
5.364677282364671562e+00 4.428163037430851157e-01 3.119779992647453860e-03
5.364677282364671562e+00 4.448999863547652422e-01 3.119780491619056177e-03
5.364677282364671562e+00 4.469836689664453688e-01 3.119779725953267593e-03
5.364677282364671562e+00 4.490673515781254954e-01 3.119777604748828932e-03
5.364677282364671562e+00 4.511510341898056775e-01 3.119774034338431042e-03
5.364677282364671562e+00 4.532347168014858041e-01 3.119768918326391253e-03
5.364677282364671562e+00 4.553183994131659862e-01 3.119762157614674233e-03
5.364677282364671562e+00 4.574020820248461128e-01 3.119753650511941038e-03
5.364677282364671562e+00 4.594857646365262394e-01 3.119743292691423957e-03
5.364677282364671562e+00 4.615694472482063659e-01 3.119730977256054104e-03
5.364677282364671562e+00 4.636531298598864925e-01 3.119716594859935858e-03
5.364677282364671562e+00 4.657368124715666746e-01 3.119700033684931137e-03
5.364677282364671562e+00 4.678204950832468012e-01 3.119681179546086348e-03
5.364677282364671562e+00 4.699041776949269833e-01 3.119659915988234368e-03
5.364677282364671562e+00 4.719878603066071099e-01 3.119636124287552322e-03
5.364677282364671562e+00 4.740715429182872365e-01 3.119609683596349416e-03
5.364677282364671562e+00 4.761552255299673631e-01 3.119580471000406047e-03
5.364677282364671562e+00 4.782389081416474896e-01 3.119548361592501800e-03
5.364677282364671562e+00 4.803225907533276717e-01 3.119513228614187884e-03
5.364677282364671562e+00 4.824062733650077983e-01 3.119474943517685974e-03
5.364677282364671562e+00 4.844899559766879804e-01 3.119433376080429400e-03
5.364677282364671562e+00 4.865736385883681070e-01 3.119388394504397748e-03
5.364677282364671562e+00 4.886573212000482336e-01 3.119339865556946048e-03
5.364677282364671562e+00 4.907410038117283602e-01 3.119287654650880915e-03
5.364677282364671562e+00 4.928246864234084867e-01 3.119231626011151424e-03
5.364677282364671562e+00 4.949083690350886688e-01 3.119171642749551075e-03
5.364677282364671562e+00 4.969920516467687954e-01 3.119107567051823335e-03
5.364677282364671562e+00 4.990757342584489775e-01 3.119039260225762045e-03
5.364677282364671562e+00 5.011594168701291041e-01 3.118966582897831057e-03
5.364677282364671562e+00 5.032430994818092307e-01 3.118889395121312528e-03
5.364677282364671562e+00 5.053267820934893573e-01 3.118807556590239092e-03
5.364677282364671562e+00 5.074104647051694839e-01 3.118720926696148376e-03
5.364677282364671562e+00 5.094941473168497215e-01 3.118629364762471896e-03
5.364677282364671562e+00 5.115778299285298480e-01 3.118532730178272261e-03
5.364677282364671562e+00 5.136615125402099746e-01 3.118430882566966718e-03
5.364677282364671562e+00 5.157451951518901012e-01 3.118323681936831758e-03
5.364677282364671562e+00 5.178288777635702278e-01 3.118210988879326247e-03
5.364677282364671562e+00 5.199125603752503544e-01 3.118092664741193773e-03
5.364677282364671562e+00 5.219962429869304810e-01 3.117968571768285537e-03
5.364677282364671562e+00 5.240799255986106076e-01 3.117838573367115885e-03
5.364677282364671562e+00 5.261636082102908452e-01 3.117702534176277403e-03
5.364677282364671562e+00 5.282472908219709717e-01 3.117560320389140254e-03
5.364677282364671562e+00 5.303309734336510983e-01 3.117411799848200313e-03
5.364677282364671562e+00 5.324146560453312249e-01 3.117256842377438310e-03
5.364677282364671562e+00 5.344983386570113515e-01 3.117095319891017603e-03
5.364677282364671562e+00 5.365820212686914781e-01 3.116927106711734306e-03
5.364677282364671562e+00 5.386657038803717157e-01 3.116752079746285941e-03
5.364677282364671562e+00 5.407493864920518423e-01 3.116570118669538536e-03
5.364677282364671562e+00 5.428330691037319689e-01 3.116381106164297504e-03
5.364677282364671562e+00 5.449167517154120954e-01 3.116184928097444958e-03
5.364677282364671562e+00 5.470004343270922220e-01 3.115981473742653919e-03
5.364677282364671562e+00 5.490841169387723486e-01 3.115770635999242765e-03
5.364677282364671562e+00 5.511677995504524752e-01 3.115552311640097573e-03
5.364677282364671562e+00 5.532514821621326018e-01 3.115326401488668125e-03
5.364677282364671562e+00 5.553351647738128394e-01 3.115092810684021510e-03
5.364677282364671562e+00 5.574188473854929660e-01 3.114851448895909671e-03
5.364677282364671562e+00 5.595025299971730925e-01 3.114602230536580446e-03
5.364677282364671562e+00 5.615862126088532191e-01 3.114345075004542208e-03
5.364677282364671562e+00 5.636698952205333457e-01 3.114079906945992765e-03
5.364677282364671562e+00 5.657535778322135833e-01 3.113806656425450667e-03
5.364677282364671562e+00 5.678372604438937099e-01 3.113525259220065351e-03
5.364677282364671562e+00 5.699209430555738365e-01 3.113235657014565803e-03
5.364677282364671562e+00 5.720046256672539631e-01 3.112937797669380283e-03
5.364686559339010508e+00 3.657200471109198214e-01 3.271425649618221309e-03
5.364686559339010508e+00 3.678037297225999480e-01 3.271433857719322023e-03
5.364686559339010508e+00 3.698874123342801301e-01 3.271442351431470569e-03
5.364686559339010508e+00 3.719710949459602567e-01 3.271451126336399548e-03
5.364686559339010508e+00 3.740547775576403833e-01 3.271460176682378269e-03
5.364686559339010508e+00 3.761384601693205099e-01 3.271469495325550481e-03
5.364686559339010508e+00 3.782221427810006920e-01 3.271479073621657695e-03
5.364686559339010508e+00 3.803058253926808185e-01 3.271488901398043360e-03
5.364686559339010508e+00 3.823895080043609451e-01 3.271498966846065736e-03
5.364686559339010508e+00 3.844731906160411272e-01 3.271509256484035968e-03
5.364686559339010508e+00 3.865568732277212538e-01 3.271519754965231466e-03
5.364686559339010508e+00 3.886405558394013804e-01 3.271530445181162691e-03
5.364686559339010508e+00 3.907242384510815070e-01 3.271541308064611787e-03
5.364686559339010508e+00 3.928079210627616891e-01 3.271552322560299705e-03
5.364686559339010508e+00 3.948916036744418157e-01 3.271563465542517632e-03
5.364686559339010508e+00 3.969752862861219422e-01 3.271574711740051194e-03
5.364686559339010508e+00 3.990589688978021243e-01 3.271586033680838439e-03
5.364686559339010508e+00 4.011426515094822509e-01 3.271597401628604726e-03
5.364686559339010508e+00 4.032263341211623775e-01 3.271608783490513855e-03
5.364686559339010508e+00 4.053100167328425041e-01 3.271620144834310601e-03
5.364686559339010508e+00 4.073936993445226862e-01 3.271631448683579545e-03
5.364686559339010508e+00 4.094773819562028128e-01 3.271642655577893573e-03
5.364686559339010508e+00 4.115610645678829393e-01 3.271653723518940307e-03
5.364686559339010508e+00 4.136447471795631214e-01 3.271664607822112169e-03
5.364686559339010508e+00 4.157284297912432480e-01 3.271675261220198614e-03
5.364686559339010508e+00 4.178121124029233746e-01 3.271685633606925478e-03
5.364686559339010508e+00 4.198957950146035012e-01 3.271695672191456388e-03
5.364686559339010508e+00 4.219794776262836833e-01 3.271705321335085462e-03
5.364686559339010508e+00 4.240631602379638099e-01 3.271714522611365861e-03
5.364686559339010508e+00 4.261468428496439365e-01 3.271723214668712312e-03
5.364686559339010508e+00 4.282305254613241186e-01 3.271731333220482402e-03
5.364686559339010508e+00 4.303142080730042451e-01 3.271738811120672961e-03
5.364686559339010508e+00 4.323978906846843717e-01 3.271745578197904000e-03
5.364686559339010508e+00 4.344815732963644983e-01 3.271751561356216111e-03
5.364686559339010508e+00 4.365652559080446804e-01 3.271756684460418261e-03
5.364686559339010508e+00 4.386489385197248070e-01 3.271760868415139571e-03
5.364686559339010508e+00 4.407326211314049891e-01 3.271764031104085809e-03
5.364686559339010508e+00 4.428163037430851157e-01 3.271766087394463798e-03
5.364686559339010508e+00 4.448999863547652422e-01 3.271766949161797940e-03
5.364686559339010508e+00 4.469836689664453688e-01 3.271766525262056677e-03
5.364686559339010508e+00 4.490673515781254954e-01 3.271764721588465985e-03
5.364686559339010508e+00 4.511510341898056775e-01 3.271761441068428075e-03
5.364686559339010508e+00 4.532347168014858041e-01 3.271756583668334380e-03
5.364686559339010508e+00 4.553183994131659862e-01 3.271750046417602753e-03
5.364686559339010508e+00 4.574020820248461128e-01 3.271741723497020859e-03
5.364686559339010508e+00 4.594857646365262394e-01 3.271731506214507756e-03
5.364686559339010508e+00 4.615694472482063659e-01 3.271719283045071945e-03
5.364686559339010508e+00 4.636531298598864925e-01 3.271704939731637403e-03
5.364686559339010508e+00 4.657368124715666746e-01 3.271688359274247098e-03
5.364686559339010508e+00 4.678204950832468012e-01 3.271669422016823016e-03
5.364686559339010508e+00 4.699041776949269833e-01 3.271648005749661862e-03
5.364686559339010508e+00 4.719878603066071099e-01 3.271623985631264518e-03
5.364686559339010508e+00 4.740715429182872365e-01 3.271597234485223559e-03
5.364686559339010508e+00 4.761552255299673631e-01 3.271567622679246237e-03
5.364686559339010508e+00 4.782389081416474896e-01 3.271535018329260747e-03
5.364686559339010508e+00 4.803225907533276717e-01 3.271499287371819678e-03
5.364686559339010508e+00 4.824062733650077983e-01 3.271460293593390391e-03
5.364686559339010508e+00 4.844899559766879804e-01 3.271417898787235164e-03
5.364686559339010508e+00 4.865736385883681070e-01 3.271371962827941422e-03
5.364686559339010508e+00 4.886573212000482336e-01 3.271322343811638132e-03
5.364686559339010508e+00 4.907410038117283602e-01 3.271268898088653277e-03
5.364686559339010508e+00 4.928246864234084867e-01 3.271211480462579875e-03
5.364686559339010508e+00 4.949083690350886688e-01 3.271149944289400251e-03
5.364686559339010508e+00 4.969920516467687954e-01 3.271084141537044295e-03
5.364686559339010508e+00 4.990757342584489775e-01 3.271013923024316834e-03
5.364686559339010508e+00 5.011594168701291041e-01 3.270939138474134988e-03
5.364686559339010508e+00 5.032430994818092307e-01 3.270859636642148814e-03
5.364686559339010508e+00 5.053267820934893573e-01 3.270775265542397170e-03
5.364686559339010508e+00 5.074104647051694839e-01 3.270685872464362213e-03
5.364686559339010508e+00 5.094941473168497215e-01 3.270591304191571014e-03
5.364686559339010508e+00 5.115778299285298480e-01 3.270491407124425688e-03
5.364686559339010508e+00 5.136615125402099746e-01 3.270386027457555019e-03
5.364686559339010508e+00 5.157451951518901012e-01 3.270275011308311931e-03
5.364686559339010508e+00 5.178288777635702278e-01 3.270158204971077443e-03
5.364686559339010508e+00 5.199125603752503544e-01 3.270035455007249455e-03
5.364686559339010508e+00 5.219962429869304810e-01 3.269906608489656606e-03
5.364686559339010508e+00 5.240799255986106076e-01 3.269771513178171708e-03
5.364686559339010508e+00 5.261636082102908452e-01 3.269630017668852424e-03
5.364686559339010508e+00 5.282472908219709717e-01 3.269481971603636385e-03
5.364686559339010508e+00 5.303309734336510983e-01 3.269327225842454370e-03
5.364686559339010508e+00 5.324146560453312249e-01 3.269165632623252053e-03
5.364686559339010508e+00 5.344983386570113515e-01 3.268997045796342028e-03
5.364686559339010508e+00 5.365820212686914781e-01 3.268821320945526545e-03
5.364686559339010508e+00 5.386657038803717157e-01 3.268638315625858708e-03
5.364686559339010508e+00 5.407493864920518423e-01 3.268447889575337717e-03
5.364686559339010508e+00 5.428330691037319689e-01 3.268249904871515805e-03
5.364686559339010508e+00 5.449167517154120954e-01 3.268044226201826698e-03
5.364686559339010508e+00 5.470004343270922220e-01 3.267830721082391060e-03
5.364686559339010508e+00 5.490841169387723486e-01 3.267609260115262541e-03
5.364686559339010508e+00 5.511677995504524752e-01 3.267379717177933737e-03
5.364686559339010508e+00 5.532514821621326018e-01 3.267141969691405613e-03
5.364686559339010508e+00 5.553351647738128394e-01 3.266895898769336427e-03
5.364686559339010508e+00 5.574188473854929660e-01 3.266641389521446164e-03
5.364686559339010508e+00 5.595025299971730925e-01 3.266378331227919561e-03
5.364686559339010508e+00 5.615862126088532191e-01 3.266106617538021978e-03
5.364686559339010508e+00 5.636698952205333457e-01 3.265826146797251757e-03
5.364686559339010508e+00 5.657535778322135833e-01 3.265536822171491351e-03
5.364686559339010508e+00 5.678372604438937099e-01 3.265238551934470518e-03
5.364686559339010508e+00 5.699209430555738365e-01 3.264931249703266741e-03
5.364686559339010508e+00 5.720046256672539631e-01 3.264614834625015252e-03
5.364695836313349453e+00 3.657200471109198214e-01 3.425663114394996312e-03
5.364695836313349453e+00 3.678037297225999480e-01 3.425671500993872180e-03
5.364695836313349453e+00 3.698874123342801301e-01 3.425680183233257518e-03
5.364695836313349453e+00 3.719710949459602567e-01 3.425689156984476191e-03
5.364695836313349453e+00 3.740547775576403833e-01 3.425698416743604060e-03
5.364695836313349453e+00 3.761384601693205099e-01 3.425707955619781715e-03
5.364695836313349453e+00 3.782221427810006920e-01 3.425717765198025601e-03
5.364695836313349453e+00 3.803058253926808185e-01 3.425727835493203640e-03
5.364695836313349453e+00 3.823895080043609451e-01 3.425738154870952221e-03
5.364695836313349453e+00 3.844731906160411272e-01 3.425748709949705956e-03
5.364695836313349453e+00 3.865568732277212538e-01 3.425759485583080698e-03
5.364695836313349453e+00 3.886405558394013804e-01 3.425770464653491755e-03
5.364695836313349453e+00 3.907242384510815070e-01 3.425781628168197285e-03
5.364695836313349453e+00 3.928079210627616891e-01 3.425792955037338262e-03
5.364695836313349453e+00 3.948916036744418157e-01 3.425804422103430509e-03
5.364695836313349453e+00 3.969752862861219422e-01 3.425816003974872011e-03
5.364695836313349453e+00 3.990589688978021243e-01 3.425827673021873254e-03
5.364695836313349453e+00 4.011426515094822509e-01 3.425839399303842563e-03
5.364695836313349453e+00 4.032263341211623775e-01 3.425851150415299296e-03
5.364695836313349453e+00 4.053100167328425041e-01 3.425862891580557651e-03
5.364695836313349453e+00 4.073936993445226862e-01 3.425874585407124445e-03
5.364695836313349453e+00 4.094773819562028128e-01 3.425886191957503227e-03
5.364695836313349453e+00 4.115610645678829393e-01 3.425897668600296885e-03
5.364695836313349453e+00 4.136447471795631214e-01 3.425908970025479724e-03
5.364695836313349453e+00 4.157284297912432480e-01 3.425920048132364681e-03
5.364695836313349453e+00 4.178121124029233746e-01 3.425930851993976012e-03
5.364695836313349453e+00 4.198957950146035012e-01 3.425941327829442468e-03
5.364695836313349453e+00 4.219794776262836833e-01 3.425951418925175795e-03
5.364695836313349453e+00 4.240631602379638099e-01 3.425961065597865184e-03
5.364695836313349453e+00 4.261468428496439365e-01 3.425970205199608577e-03
5.364695836313349453e+00 4.282305254613241186e-01 3.425978771961426302e-03
5.364695836313349453e+00 4.303142080730042451e-01 3.425986697144538067e-03
5.364695836313349453e+00 4.323978906846843717e-01 3.425993908851335343e-03
5.364695836313349453e+00 4.344815732963644983e-01 3.426000332033301253e-03
5.364695836313349453e+00 4.365652559080446804e-01 3.426005888576116529e-03
5.364695836313349453e+00 4.386489385197248070e-01 3.426010497108099642e-03
5.364695836313349453e+00 4.407326211314049891e-01 3.426014073170618231e-03
5.364695836313349453e+00 4.428163037430851157e-01 3.426016529016043689e-03
5.364695836313349453e+00 4.448999863547652422e-01 3.426017773837618068e-03
5.364695836313349453e+00 4.469836689664453688e-01 3.426017713489637549e-03
5.364695836313349453e+00 4.490673515781254954e-01 3.426016250768534888e-03
5.364695836313349453e+00 4.511510341898056775e-01 3.426013285217693102e-03
5.364695836313349453e+00 4.532347168014858041e-01 3.426008713263297735e-03
5.364695836313349453e+00 4.553183994131659862e-01 3.426002428173182280e-03
5.364695836313349453e+00 4.574020820248461128e-01 3.425994320067827625e-03
5.364695836313349453e+00 4.594857646365262394e-01 3.425984276032329780e-03
5.364695836313349453e+00 4.615694472482063659e-01 3.425972180034360035e-03
5.364695836313349453e+00 4.636531298598864925e-01 3.425957913090704483e-03
5.364695836313349453e+00 4.657368124715666746e-01 3.425941353167129277e-03
5.364695836313349453e+00 4.678204950832468012e-01 3.425922375374352777e-03
5.364695836313349453e+00 4.699041776949269833e-01 3.425900851869507612e-03
5.364695836313349453e+00 4.719878603066071099e-01 3.425876652056711585e-03
5.364695836313349453e+00 4.740715429182872365e-01 3.425849642560966149e-03
5.364695836313349453e+00 4.761552255299673631e-01 3.425819687329633833e-03
5.364695836313349453e+00 4.782389081416474896e-01 3.425786647647202036e-03
5.364695836313349453e+00 4.803225907533276717e-01 3.425750382303956697e-03
5.364695836313349453e+00 4.824062733650077983e-01 3.425710747669137319e-03
5.364695836313349453e+00 4.844899559766879804e-01 3.425667597633511117e-03
5.364695836313349453e+00 4.865736385883681070e-01 3.425620783914701262e-03
5.364695836313349453e+00 4.886573212000482336e-01 3.425570155994203843e-03
5.364695836313349453e+00 4.907410038117283602e-01 3.425515561309570509e-03
5.364695836313349453e+00 4.928246864234084867e-01 3.425456845353496739e-03
5.364695836313349453e+00 4.949083690350886688e-01 3.425393851788686994e-03
5.364695836313349453e+00 4.969920516467687954e-01 3.425326422522765712e-03
5.364695836313349453e+00 4.990757342584489775e-01 3.425254397918742200e-03
5.364695836313349453e+00 5.011594168701291041e-01 3.425177616828309953e-03
5.364695836313349453e+00 5.032430994818092307e-01 3.425095916798850341e-03
5.364695836313349453e+00 5.053267820934893573e-01 3.425009134188942636e-03
5.364695836313349453e+00 5.074104647051694839e-01 3.424917104319727748e-03
5.364695836313349453e+00 5.094941473168497215e-01 3.424819661617812573e-03
5.364695836313349453e+00 5.115778299285298480e-01 3.424716639781599185e-03
5.364695836313349453e+00 5.136615125402099746e-01 3.424607871923140111e-03
5.364695836313349453e+00 5.157451951518901012e-01 3.424493190683725128e-03
5.364695836313349453e+00 5.178288777635702278e-01 3.424372428414156760e-03
5.364695836313349453e+00 5.199125603752503544e-01 3.424245417311509807e-03
5.364695836313349453e+00 5.219962429869304810e-01 3.424111989617148726e-03
5.364695836313349453e+00 5.240799255986106076e-01 3.423971977714442439e-03
5.364695836313349453e+00 5.261636082102908452e-01 3.423825214325159315e-03
5.364695836313349453e+00 5.282472908219709717e-01 3.423671532697857272e-03
5.364695836313349453e+00 5.303309734336510983e-01 3.423510766766993483e-03
5.364695836313349453e+00 5.324146560453312249e-01 3.423342751327264951e-03
5.364695836313349453e+00 5.344983386570113515e-01 3.423167322247690301e-03
5.364695836313349453e+00 5.365820212686914781e-01 3.422984316620287723e-03
5.364695836313349453e+00 5.386657038803717157e-01 3.422793573032177628e-03
5.364695836313349453e+00 5.407493864920518423e-01 3.422594931672976772e-03
5.364695836313349453e+00 5.428330691037319689e-01 3.422388234568586943e-03
5.364695836313349453e+00 5.449167517154120954e-01 3.422173325794003029e-03
5.364695836313349453e+00 5.470004343270922220e-01 3.421950051676797815e-03
5.364695836313349453e+00 5.490841169387723486e-01 3.421718260963926492e-03
5.364695836313349453e+00 5.511677995504524752e-01 3.421477805090995632e-03
5.364695836313349453e+00 5.532514821621326018e-01 3.421228538351609502e-03
5.364695836313349453e+00 5.553351647738128394e-01 3.420970318126004446e-03
5.364695836313349453e+00 5.574188473854929660e-01 3.420703005177363077e-03
5.364695836313349453e+00 5.595025299971730925e-01 3.420426463855622164e-03
5.364695836313349453e+00 5.615862126088532191e-01 3.420140562356869304e-03
5.364695836313349453e+00 5.636698952205333457e-01 3.419845172941828309e-03
5.364695836313349453e+00 5.657535778322135833e-01 3.419540172211787358e-03
5.364695836313349453e+00 5.678372604438937099e-01 3.419225441346789539e-03
5.364695836313349453e+00 5.699209430555738365e-01 3.418900866367110755e-03
5.364695836313349453e+00 5.720046256672539631e-01 3.418566338391411732e-03
5.364705113287688398e+00 3.657200471109198214e-01 3.582072142991481016e-03
5.364705113287688398e+00 3.678037297225999480e-01 3.582080708946007875e-03
5.364705113287688398e+00 3.698874123342801301e-01 3.582089580743272588e-03
5.364705113287688398e+00 3.719710949459602567e-01 3.582098754564841305e-03
5.364705113287688398e+00 3.740547775576403833e-01 3.582108225169755317e-03
5.364705113287688398e+00 3.761384601693205099e-01 3.582117985933519835e-03
5.364705113287688398e+00 3.782221427810006920e-01 3.582128028672656225e-03
5.364705113287688398e+00 3.803058253926808185e-01 3.582138343658846074e-03
5.364705113287688398e+00 3.823895080043609451e-01 3.582148919412306114e-03
5.364705113287688398e+00 3.844731906160411272e-01 3.582159742733746158e-03
5.364705113287688398e+00 3.865568732277212538e-01 3.582170798578962045e-03
5.364705113287688398e+00 3.886405558394013804e-01 3.582182069999856767e-03
5.364705113287688398e+00 3.907242384510815070e-01 3.582193538000637539e-03
5.364705113287688398e+00 3.928079210627616891e-01 3.582205181542241507e-03
5.364705113287688398e+00 3.948916036744418157e-01 3.582216977418184196e-03
5.364705113287688398e+00 3.969752862861219422e-01 3.582228900159727808e-03
5.364705113287688398e+00 3.990589688978021243e-01 3.582240922004189566e-03
5.364705113287688398e+00 4.011426515094822509e-01 3.582253012820583657e-03
5.364705113287688398e+00 4.032263341211623775e-01 3.582265139954732541e-03
5.364705113287688398e+00 4.053100167328425041e-01 3.582277268278645857e-03
5.364705113287688398e+00 4.073936993445226862e-01 3.582289360020345786e-03
5.364705113287688398e+00 4.094773819562028128e-01 3.582301374764046160e-03
5.364705113287688398e+00 4.115610645678829393e-01 3.582313269311112637e-03
5.364705113287688398e+00 4.136447471795631214e-01 3.582324997705740085e-03
5.364705113287688398e+00 4.157284297912432480e-01 3.582336511124899984e-03
5.364705113287688398e+00 4.178121124029233746e-01 3.582347757787489057e-03
5.364705113287688398e+00 4.198957950146035012e-01 3.582358682953920744e-03
5.364705113287688398e+00 4.219794776262836833e-01 3.582369228866483669e-03
5.364705113287688398e+00 4.240631602379638099e-01 3.582379334673567624e-03
5.364705113287688398e+00 4.261468428496439365e-01 3.582388936430294137e-03
5.364705113287688398e+00 4.282305254613241186e-01 3.582397966973807201e-03
5.364705113287688398e+00 4.303142080730042451e-01 3.582406355967254156e-03
5.364705113287688398e+00 4.323978906846843717e-01 3.582414029819477527e-03
5.364705113287688398e+00 4.344815732963644983e-01 3.582420911678837680e-03
5.364705113287688398e+00 4.365652559080446804e-01 3.582426921392684038e-03
5.364705113287688398e+00 4.386489385197248070e-01 3.582431975430097441e-03
5.364705113287688398e+00 4.407326211314049891e-01 3.582435986981046504e-03
5.364705113287688398e+00 4.428163037430851157e-01 3.582438865870682734e-03
5.364705113287688398e+00 4.448999863547652422e-01 3.582440518506753695e-03
5.364705113287688398e+00 4.469836689664453688e-01 3.582440847956212728e-03
5.364705113287688398e+00 4.490673515781254954e-01 3.582439753890040435e-03
5.364705113287688398e+00 4.511510341898056775e-01 3.582437132618026751e-03
5.364705113287688398e+00 4.532347168014858041e-01 3.582432877013078890e-03
5.364705113287688398e+00 4.553183994131659862e-01 3.582426876672349398e-03
5.364705113287688398e+00 4.574020820248461128e-01 3.582419017815252193e-03
5.364705113287688398e+00 4.594857646365262394e-01 3.582409183302309036e-03
5.364705113287688398e+00 4.615694472482063659e-01 3.582397252746693985e-03
5.364705113287688398e+00 4.636531298598864925e-01 3.582383102459125133e-03
5.364705113287688398e+00 4.657368124715666746e-01 3.582366605537097484e-03
5.364705113287688398e+00 4.678204950832468012e-01 3.582347631853653649e-03
5.364705113287688398e+00 4.699041776949269833e-01 3.582326048174468581e-03
5.364705113287688398e+00 4.719878603066071099e-01 3.582301718140691420e-03
5.364705113287688398e+00 4.740715429182872365e-01 3.582274502356938908e-03
5.364705113287688398e+00 4.761552255299673631e-01 3.582244258438296424e-03
5.364705113287688398e+00 4.782389081416474896e-01 3.582210841062972474e-03
5.364705113287688398e+00 4.803225907533276717e-01 3.582174102089634091e-03
5.364705113287688398e+00 4.824062733650077983e-01 3.582133890605419205e-03
5.364705113287688398e+00 4.844899559766879804e-01 3.582090052951146086e-03
5.364705113287688398e+00 4.865736385883681070e-01 3.582042432894622618e-03
5.364705113287688398e+00 4.886573212000482336e-01 3.581990871676351933e-03
5.364705113287688398e+00 4.907410038117283602e-01 3.581935208131431861e-03
5.364705113287688398e+00 4.928246864234084867e-01 3.581875278765287753e-03
5.364705113287688398e+00 4.949083690350886688e-01 3.581810917903902568e-03
5.364705113287688398e+00 4.969920516467687954e-01 3.581741957780760349e-03
5.364705113287688398e+00 4.990757342584489775e-01 3.581668228616784449e-03
5.364705113287688398e+00 5.011594168701291041e-01 3.581589558813238778e-03
5.364705113287688398e+00 5.032430994818092307e-01 3.581505774972813805e-03
5.364705113287688398e+00 5.053267820934893573e-01 3.581416702148105743e-03
5.364705113287688398e+00 5.074104647051694839e-01 3.581322163901983196e-03
5.364705113287688398e+00 5.094941473168497215e-01 3.581221982533405648e-03
5.364705113287688398e+00 5.115778299285298480e-01 3.581115979139946805e-03
5.364705113287688398e+00 5.136615125402099746e-01 3.581003973806375085e-03
5.364705113287688398e+00 5.157451951518901012e-01 3.580885785702511964e-03
5.364705113287688398e+00 5.178288777635702278e-01 3.580761233266949173e-03
5.364705113287688398e+00 5.199125603752503544e-01 3.580630134346182193e-03
5.364705113287688398e+00 5.219962429869304810e-01 3.580492306327965821e-03
5.364705113287688398e+00 5.240799255986106076e-01 3.580347566334363737e-03
5.364705113287688398e+00 5.261636082102908452e-01 3.580195731332035287e-03
5.364705113287688398e+00 5.282472908219709717e-01 3.580036618320971229e-03
5.364705113287688398e+00 5.303309734336510983e-01 3.579870044517724764e-03
5.364705113287688398e+00 5.324146560453312249e-01 3.579695827464936773e-03
5.364705113287688398e+00 5.344983386570113515e-01 3.579513785303734680e-03
5.364705113287688398e+00 5.365820212686914781e-01 3.579323736916357936e-03
5.364705113287688398e+00 5.386657038803717157e-01 3.579125502080697172e-03
5.364705113287688398e+00 5.407493864920518423e-01 3.578918901720105211e-03
5.364705113287688398e+00 5.428330691037319689e-01 3.578703758050828625e-03
5.364705113287688398e+00 5.449167517154120954e-01 3.578479894821854062e-03
5.364705113287688398e+00 5.470004343270922220e-01 3.578247137444951365e-03
5.364705113287688398e+00 5.490841169387723486e-01 3.578005313266790100e-03
5.364705113287688398e+00 5.511677995504524752e-01 3.577754251731729476e-03
5.364705113287688398e+00 5.532514821621326018e-01 3.577493784605409888e-03
5.364705113287688398e+00 5.553351647738128394e-01 3.577223746200393177e-03
5.364705113287688398e+00 5.574188473854929660e-01 3.576943973631694328e-03
5.364705113287688398e+00 5.595025299971730925e-01 3.576654307061620779e-03
5.364705113287688398e+00 5.615862126088532191e-01 3.576354589883339562e-03
5.364705113287688398e+00 5.636698952205333457e-01 3.576044668962930634e-03
5.364705113287688398e+00 5.657535778322135833e-01 3.575724394905719847e-03
5.364705113287688398e+00 5.678372604438937099e-01 3.575393622319095188e-03
5.364705113287688398e+00 5.699209430555738365e-01 3.575052210051502238e-03
5.364705113287688398e+00 5.720046256672539631e-01 3.574700021457094014e-03
5.364714390262026456e+00 3.657200471109198214e-01 3.740561209817232051e-03
5.364714390262026456e+00 3.678037297225999480e-01 3.740569955668275430e-03
5.364714390262026456e+00 3.698874123342801301e-01 3.740579017718952994e-03
5.364714390262026456e+00 3.719710949459602567e-01 3.740588392433546582e-03
5.364714390262026456e+00 3.740547775576403833e-01 3.740598074905221275e-03
5.364714390262026456e+00 3.761384601693205099e-01 3.740608058777559076e-03
5.364714390262026456e+00 3.782221427810006920e-01 3.740618336149941891e-03
5.364714390262026456e+00 3.803058253926808185e-01 3.740628897507839931e-03
5.364714390262026456e+00 3.823895080043609451e-01 3.740639731632387950e-03
5.364714390262026456e+00 3.844731906160411272e-01 3.740650825491762931e-03
5.364714390262026456e+00 3.865568732277212538e-01 3.740662164226460622e-03
5.364714390262026456e+00 3.886405558394013804e-01 3.740673731036730631e-03
5.364714390262026456e+00 3.907242384510815070e-01 3.740685506933277144e-03
5.364714390262026456e+00 3.928079210627616891e-01 3.740697470996451335e-03
5.364714390262026456e+00 3.948916036744418157e-01 3.740709600001612678e-03
5.364714390262026456e+00 3.969752862861219422e-01 3.740721868405381262e-03
5.364714390262026456e+00 3.990589688978021243e-01 3.740734248388571763e-03
5.364714390262026456e+00 4.011426515094822509e-01 3.740746709599421845e-03
5.364714390262026456e+00 4.032263341211623775e-01 3.740759219205436106e-03
5.364714390262026456e+00 4.053100167328425041e-01 3.740771741749539768e-03
5.364714390262026456e+00 4.073936993445226862e-01 3.740784239097846159e-03
5.364714390262026456e+00 4.094773819562028128e-01 3.740796670401271180e-03
5.364714390262026456e+00 4.115610645678829393e-01 3.740808991924458784e-03
5.364714390262026456e+00 4.136447471795631214e-01 3.740821157057911024e-03
5.364714390262026456e+00 4.157284297912432480e-01 3.740833116291161862e-03
5.364714390262026456e+00 4.178121124029233746e-01 3.740844817033896815e-03
5.364714390262026456e+00 4.198957950146035012e-01 3.740856203647625541e-03
5.364714390262026456e+00 4.219794776262836833e-01 3.740867217324845770e-03
5.364714390262026456e+00 4.240631602379638099e-01 3.740877796138757008e-03
5.364714390262026456e+00 4.261468428496439365e-01 3.740887874812253051e-03
5.364714390262026456e+00 4.282305254613241186e-01 3.740897384854524957e-03
5.364714390262026456e+00 4.303142080730042451e-01 3.740906254391375592e-03
5.364714390262026456e+00 4.323978906846843717e-01 3.740914408204242675e-03
5.364714390262026456e+00 4.344815732963644983e-01 3.740921767602511851e-03
5.364714390262026456e+00 4.365652559080446804e-01 3.740928250521799187e-03
5.364714390262026456e+00 4.386489385197248070e-01 3.740933771338549995e-03
5.364714390262026456e+00 4.407326211314049891e-01 3.740938240943721214e-03
5.364714390262026456e+00 4.428163037430851157e-01 3.740941566713221287e-03
5.364714390262026456e+00 4.448999863547652422e-01 3.740943652435637680e-03
5.364714390262026456e+00 4.469836689664453688e-01 3.740944398367377233e-03
5.364714390262026456e+00 4.490673515781254954e-01 3.740943701192202871e-03
5.364714390262026456e+00 4.511510341898056775e-01 3.740941453970265257e-03
5.364714390262026456e+00 4.532347168014858041e-01 3.740937546223070849e-03
5.364714390262026456e+00 4.553183994131659862e-01 3.740931863873570191e-03
5.364714390262026456e+00 4.574020820248461128e-01 3.740924289277537760e-03
5.364714390262026456e+00 4.594857646365262394e-01 3.740914701250503977e-03
5.364714390262026456e+00 4.615694472482063659e-01 3.740902975092925617e-03
5.364714390262026456e+00 4.636531298598864925e-01 3.740888982490284381e-03
5.364714390262026456e+00 4.657368124715666746e-01 3.740872591772901202e-03
5.364714390262026456e+00 4.678204950832468012e-01 3.740853667710547590e-03
5.364714390262026456e+00 4.699041776949269833e-01 3.740832071696471167e-03
5.364714390262026456e+00 4.719878603066071099e-01 3.740807661782644383e-03
5.364714390262026456e+00 4.740715429182872365e-01 3.740780292678340304e-03
5.364714390262026456e+00 4.761552255299673631e-01 3.740749815830758662e-03
5.364714390262026456e+00 4.782389081416474896e-01 3.740716079514718427e-03
5.364714390262026456e+00 4.803225907533276717e-01 3.740678928823783830e-03
5.364714390262026456e+00 4.824062733650077983e-01 3.740638205814879585e-03
5.364714390262026456e+00 4.844899559766879804e-01 3.740593749534305672e-03
5.364714390262026456e+00 4.865736385883681070e-01 3.740545396090885853e-03
5.364714390262026456e+00 4.886573212000482336e-01 3.740492978783099050e-03
5.364714390262026456e+00 4.907410038117283602e-01 3.740436328124528611e-03
5.364714390262026456e+00 4.928246864234084867e-01 3.740375271988572500e-03
5.364714390262026456e+00 4.949083690350886688e-01 3.740309635673720080e-03
5.364714390262026456e+00 4.969920516467687954e-01 3.740239242013494985e-03
5.364714390262026456e+00 4.990757342584489775e-01 3.740163911489780262e-03
5.364714390262026456e+00 5.011594168701291041e-01 3.740083462309876962e-03
5.364714390262026456e+00 5.032430994818092307e-01 3.739997710591295120e-03
5.364714390262026456e+00 5.053267820934893573e-01 3.739906470369837570e-03
5.364714390262026456e+00 5.074104647051694839e-01 3.739809553804468618e-03
5.364714390262026456e+00 5.094941473168497215e-01 3.739706771247176126e-03
5.364714390262026456e+00 5.115778299285298480e-01 3.739597931374775367e-03
5.364714390262026456e+00 5.136615125402099746e-01 3.739482841366497876e-03
5.364714390262026456e+00 5.157451951518901012e-01 3.739361306980706987e-03
5.364714390262026456e+00 5.178288777635702278e-01 3.739233132778566580e-03
5.364714390262026456e+00 5.199125603752503544e-01 3.739098122235653184e-03
5.364714390262026456e+00 5.219962429869304810e-01 3.738956077975384706e-03
5.364714390262026456e+00 5.240799255986106076e-01 3.738806801834920410e-03
5.364714390262026456e+00 5.261636082102908452e-01 3.738650095126781064e-03
5.364714390262026456e+00 5.282472908219709717e-01 3.738485758715844650e-03
5.364714390262026456e+00 5.303309734336510983e-01 3.738313593260555751e-03
5.364714390262026456e+00 5.324146560453312249e-01 3.738133399325320027e-03
5.364714390262026456e+00 5.344983386570113515e-01 3.737944977515844300e-03
5.364714390262026456e+00 5.365820212686914781e-01 3.737748128700953913e-03
5.364714390262026456e+00 5.386657038803717157e-01 3.737542654156392630e-03
5.364714390262026456e+00 5.407493864920518423e-01 3.737328355752226553e-03
5.364714390262026456e+00 5.428330691037319689e-01 3.737105036160494852e-03
5.364714390262026456e+00 5.449167517154120954e-01 3.736872499039685901e-03
5.364714390262026456e+00 5.470004343270922220e-01 3.736630549271605962e-03
5.364714390262026456e+00 5.490841169387723486e-01 3.736378993206697276e-03
5.364714390262026456e+00 5.511677995504524752e-01 3.736117638807134964e-03
5.364714390262026456e+00 5.532514821621326018e-01 3.735846295882601972e-03
5.364714390262026456e+00 5.553351647738128394e-01 3.735564776300273008e-03
5.364714390262026456e+00 5.574188473854929660e-01 3.735272894175046057e-03
5.364714390262026456e+00 5.595025299971730925e-01 3.734970466093583651e-03
5.364714390262026456e+00 5.615862126088532191e-01 3.734657311338860242e-03
5.364714390262026456e+00 5.636698952205333457e-01 3.734333252080162136e-03
5.364714390262026456e+00 5.657535778322135833e-01 3.733998113608475583e-03
5.364714390262026456e+00 5.678372604438937099e-01 3.733651724569719919e-03
5.364714390262026456e+00 5.699209430555738365e-01 3.733293917152469797e-03
5.364714390262026456e+00 5.720046256672539631e-01 3.732924527346248578e-03
5.364723667236365401e+00 3.657200471109198214e-01 3.901039883778411807e-03
5.364723667236365401e+00 3.678037297225999480e-01 3.901048809397246551e-03
5.364723667236365401e+00 3.698874123342801301e-01 3.901058061564132481e-03
5.364723667236365401e+00 3.719710949459602567e-01 3.901067637055117242e-03
5.364723667236365401e+00 3.740547775576403833e-01 3.901077531268029759e-03
5.364723667236365401e+00 3.761384601693205099e-01 3.901087738125471466e-03
5.364723667236365401e+00 3.782221427810006920e-01 3.901098250006689375e-03
5.364723667236365401e+00 3.803058253926808185e-01 3.901109057635550673e-03
5.364723667236365401e+00 3.823895080043609451e-01 3.901120150018361557e-03
5.364723667236365401e+00 3.844731906160411272e-01 3.901131514346008883e-03
5.364723667236365401e+00 3.865568732277212538e-01 3.901143135898419399e-03
5.364723667236365401e+00 3.886405558394013804e-01 3.901154997981570206e-03
5.364723667236365401e+00 3.907242384510815070e-01 3.901167081818047219e-03
5.364723667236365401e+00 3.928079210627616891e-01 3.901179366467334188e-03
5.364723667236365401e+00 3.948916036744418157e-01 3.901191828741354655e-03
5.364723667236365401e+00 3.969752862861219422e-01 3.901204443120320081e-03
5.364723667236365401e+00 3.990589688978021243e-01 3.901217181665650197e-03
5.364723667236365401e+00 4.011426515094822509e-01 3.901230013934429020e-03
5.364723667236365401e+00 4.032263341211623775e-01 3.901242906903904049e-03
5.364723667236365401e+00 4.053100167328425041e-01 3.901255824880157409e-03
5.364723667236365401e+00 4.073936993445226862e-01 3.901268729440735949e-03
5.364723667236365401e+00 4.094773819562028128e-01 3.901281579297371724e-03
5.364723667236365401e+00 4.115610645678829393e-01 3.901294330319144028e-03
5.364723667236365401e+00 4.136447471795631214e-01 3.901306935387069668e-03
5.364723667236365401e+00 4.157284297912432480e-01 3.901319344282715498e-03
5.364723667236365401e+00 4.178121124029233746e-01 3.901331503736246795e-03
5.364723667236365401e+00 4.198957950146035012e-01 3.901343357242311079e-03
5.364723667236365401e+00 4.219794776262836833e-01 3.901354845097158592e-03
5.364723667236365401e+00 4.240631602379638099e-01 3.901365904251056366e-03
5.364723667236365401e+00 4.261468428496439365e-01 3.901376468322986964e-03
5.364723667236365401e+00 4.282305254613241186e-01 3.901386467455266946e-03
5.364723667236365401e+00 4.303142080730042451e-01 3.901395828355200181e-03
5.364723667236365401e+00 4.323978906846843717e-01 3.901404474225966465e-03
5.364723667236365401e+00 4.344815732963644983e-01 3.901412324671126291e-03
5.364723667236365401e+00 4.365652559080446804e-01 3.901419295666863542e-03
5.364723667236365401e+00 4.386489385197248070e-01 3.901425299587612996e-03
5.364723667236365401e+00 4.407326211314049891e-01 3.901430245083420574e-03
5.364723667236365401e+00 4.428163037430851157e-01 3.901434037173780612e-03
5.364723667236365401e+00 4.448999863547652422e-01 3.901436577009748021e-03
5.364723667236365401e+00 4.469836689664453688e-01 3.901437762155442711e-03
5.364723667236365401e+00 4.490673515781254954e-01 3.901437486283688017e-03
5.364723667236365401e+00 4.511510341898056775e-01 3.901435639388422822e-03
5.364723667236365401e+00 4.532347168014858041e-01 3.901432107628063830e-03
5.364723667236365401e+00 4.553183994131659862e-01 3.901426773402444023e-03
5.364723667236365401e+00 4.574020820248461128e-01 3.901419515320044603e-03
5.364723667236365401e+00 4.594857646365262394e-01 3.901410208264563702e-03
5.364723667236365401e+00 4.615694472482063659e-01 3.901398723317235032e-03
5.364723667236365401e+00 4.636531298598864925e-01 3.901384927827708689e-03
5.364723667236365401e+00 4.657368124715666746e-01 3.901368685434912064e-03
5.364723667236365401e+00 4.678204950832468012e-01 3.901349856050937304e-03
5.364723667236365401e+00 4.699041776949269833e-01 3.901328295968193010e-03
5.364723667236365401e+00 4.719878603066071099e-01 3.901303857803918237e-03
5.364723667236365401e+00 4.740715429182872365e-01 3.901276390627482146e-03
5.364723667236365401e+00 4.761552255299673631e-01 3.901245739893933681e-03
5.364723667236365401e+00 4.782389081416474896e-01 3.901211747672380520e-03
5.364723667236365401e+00 4.803225907533276717e-01 3.901174252464082066e-03
5.364723667236365401e+00 4.824062733650077983e-01 3.901133089461789310e-03
5.364723667236365401e+00 4.844899559766879804e-01 3.901088090555821994e-03
5.364723667236365401e+00 4.865736385883681070e-01 3.901039084341074731e-03
5.364723667236365401e+00 4.886573212000482336e-01 3.900985896262285351e-03
5.364723667236365401e+00 4.907410038117283602e-01 3.900928348654185071e-03
5.364723667236365401e+00 4.928246864234084867e-01 3.900866260885858285e-03
5.364723667236365401e+00 4.949083690350886688e-01 3.900799449335780322e-03
5.364723667236365401e+00 4.969920516467687954e-01 3.900727727556304800e-03
5.364723667236365401e+00 4.990757342584489775e-01 3.900650906364230060e-03
5.364723667236365401e+00 5.011594168701291041e-01 3.900568793881147977e-03
5.364723667236365401e+00 5.032430994818092307e-01 3.900481195734060384e-03
5.364723667236365401e+00 5.053267820934893573e-01 3.900387915062614608e-03
5.364723667236365401e+00 5.074104647051694839e-01 3.900288752717325988e-03
5.364723667236365401e+00 5.094941473168497215e-01 3.900183507340325342e-03
5.364723667236365401e+00 5.115778299285298480e-01 3.900071975494230278e-03
5.364723667236365401e+00 5.136615125402099746e-01 3.899953951797997462e-03
5.364723667236365401e+00 5.157451951518901012e-01 3.899829229041072189e-03
5.364723667236365401e+00 5.178288777635702278e-01 3.899697598345880801e-03
5.364723667236365401e+00 5.199125603752503544e-01 3.899558849292402481e-03
5.364723667236365401e+00 5.219962429869304810e-01 3.899412770061141693e-03
5.364723667236365401e+00 5.240799255986106076e-01 3.899259147593137336e-03
5.364723667236365401e+00 5.261636082102908452e-01 3.899097767728457870e-03
5.364723667236365401e+00 5.282472908219709717e-01 3.898928415375581009e-03
5.364723667236365401e+00 5.303309734336510983e-01 3.898750874676118298e-03
5.364723667236365401e+00 5.324146560453312249e-01 3.898564929210903730e-03
5.364723667236365401e+00 5.344983386570113515e-01 3.898370362195211717e-03
5.364723667236365401e+00 5.365820212686914781e-01 3.898166956738290372e-03
5.364723667236365401e+00 5.386657038803717157e-01 3.897954495918736981e-03
5.364723667236365401e+00 5.407493864920518423e-01 3.897732763023943614e-03
5.364723667236365401e+00 5.428330691037319689e-01 3.897501541684952799e-03
5.364723667236365401e+00 5.449167517154120954e-01 3.897260616061346515e-03
5.364723667236365401e+00 5.470004343270922220e-01 3.897009771001440966e-03
5.364723667236365401e+00 5.490841169387723486e-01 3.896748792280023497e-03
5.364723667236365401e+00 5.511677995504524752e-01 3.896477466777836622e-03
5.364723667236365401e+00 5.532514821621326018e-01 3.896195582677285628e-03
5.364723667236365401e+00 5.553351647738128394e-01 3.895902929662931839e-03
5.364723667236365401e+00 5.574188473854929660e-01 3.895599299114352668e-03
5.364723667236365401e+00 5.595025299971730925e-01 3.895284484363358609e-03
5.364723667236365401e+00 5.615862126088532191e-01 3.894958280827772075e-03
5.364723667236365401e+00 5.636698952205333457e-01 3.894620486304847633e-03
5.364723667236365401e+00 5.657535778322135833e-01 3.894270901105317557e-03
5.364723667236365401e+00 5.678372604438937099e-01 3.893909328352387466e-03
5.364723667236365401e+00 5.699209430555738365e-01 3.893535574126510274e-03
5.364723667236365401e+00 5.720046256672539631e-01 3.893149447747194184e-03
5.364732944210704346e+00 3.657200471109198214e-01 4.063418564885010360e-03
5.364732944210704346e+00 3.678037297225999480e-01 4.063427670377798076e-03
5.364732944210704346e+00 3.698874123342801301e-01 4.063437112817683619e-03
5.364732944210704346e+00 3.719710949459602567e-01 4.063446889303410497e-03
5.364732944210704346e+00 3.740547775576403833e-01 4.063456995543684828e-03
5.364732944210704346e+00 3.761384601693205099e-01 4.063467425759978782e-03
5.364732944210704346e+00 3.782221427810006920e-01 4.063478172598818626e-03
5.364732944210704346e+00 3.803058253926808185e-01 4.063489227051891167e-03
5.364732944210704346e+00 3.823895080043609451e-01 4.063500578356478432e-03
5.364732944210704346e+00 3.844731906160411272e-01 4.063512213910928060e-03
5.364732944210704346e+00 3.865568732277212538e-01 4.063524119180727569e-03
5.364732944210704346e+00 3.886405558394013804e-01 4.063536277616712142e-03
5.364732944210704346e+00 3.907242384510815070e-01 4.063548670553925914e-03
5.364732944210704346e+00 3.928079210627616891e-01 4.063561277127272775e-03
5.364732944210704346e+00 3.948916036744418157e-01 4.063574074185250309e-03
5.364732944210704346e+00 3.969752862861219422e-01 4.063587036186713797e-03
5.364732944210704346e+00 3.990589688978021243e-01 4.063600135129553058e-03
5.364732944210704346e+00 4.011426515094822509e-01 4.063613340453993764e-03
5.364732944210704346e+00 4.032263341211623775e-01 4.063626618957900428e-03
5.364732944210704346e+00 4.053100167328425041e-01 4.063639934707727851e-03
5.364732944210704346e+00 4.073936993445226862e-01 4.063653248957882491e-03
5.364732944210704346e+00 4.094773819562028128e-01 4.063666520070858407e-03
5.364732944210704346e+00 4.115610645678829393e-01 4.063679703434444970e-03
5.364732944210704346e+00 4.136447471795631214e-01 4.063692751379693532e-03
5.364732944210704346e+00 4.157284297912432480e-01 4.063705613110711427e-03
5.364732944210704346e+00 4.178121124029233746e-01 4.063718234621714435e-03
5.364732944210704346e+00 4.198957950146035012e-01 4.063730558626941353e-03
5.364732944210704346e+00 4.219794776262836833e-01 4.063742524521977463e-03
5.364732944210704346e+00 4.240631602379638099e-01 4.063754068276572047e-03
5.364732944210704346e+00 4.261468428496439365e-01 4.063765122331771881e-03
5.364732944210704346e+00 4.282305254613241186e-01 4.063775615704552820e-03
5.364732944210704346e+00 4.303142080730042451e-01 4.063785473763355249e-03
5.364732944210704346e+00 4.323978906846843717e-01 4.063794618194166777e-03
5.364732944210704346e+00 4.344815732963644983e-01 4.063802967049525566e-03
5.364732944210704346e+00 4.365652559080446804e-01 4.063810434617141920e-03
5.364732944210704346e+00 4.386489385197248070e-01 4.063816931364987346e-03
5.364732944210704346e+00 4.407326211314049891e-01 4.063822363940060300e-03
5.364732944210704346e+00 4.428163037430851157e-01 4.063826635166656667e-03
5.364732944210704346e+00 4.448999863547652422e-01 4.063829643897130632e-03
5.364732944210704346e+00 4.469836689664453688e-01 4.063831285113222481e-03
5.364732944210704346e+00 4.490673515781254954e-01 4.063831449829459659e-03
5.364732944210704346e+00 4.511510341898056775e-01 4.063830025063352482e-03
5.364732944210704346e+00 4.532347168014858041e-01 4.063826893889375264e-03
5.364732944210704346e+00 4.553183994131659862e-01 4.063821935372653911e-03
5.364732944210704346e+00 4.574020820248461128e-01 4.063815024574592497e-03
5.364732944210704346e+00 4.594857646365262394e-01 4.063806032534754073e-03
5.364732944210704346e+00 4.615694472482063659e-01 4.063794826303769245e-03
5.364732944210704346e+00 4.636531298598864925e-01 4.063781268988301068e-03
5.364732944210704346e+00 4.657368124715666746e-01 4.063765219626567365e-03
5.364732944210704346e+00 4.678204950832468012e-01 4.063746533382976700e-03
5.364732944210704346e+00 4.699041776949269833e-01 4.063725061461676696e-03
5.364732944210704346e+00 4.719878603066071099e-01 4.063700651201783420e-03
5.364732944210704346e+00 4.740715429182872365e-01 4.063673146034141662e-03
5.364732944210704346e+00 4.761552255299673631e-01 4.063642385614146639e-03
5.364732944210704346e+00 4.782389081416474896e-01 4.063608205760155245e-03
5.364732944210704346e+00 4.803225907533276717e-01 4.063570438591027935e-03
5.364732944210704346e+00 4.824062733650077983e-01 4.063528912531183708e-03
5.364732944210704346e+00 4.844899559766879804e-01 4.063483452344154867e-03
5.364732944210704346e+00 4.865736385883681070e-01 4.063433879227328939e-03
5.364732944210704346e+00 4.886573212000482336e-01 4.063380010854487565e-03
5.364732944210704346e+00 4.907410038117283602e-01 4.063321661435337871e-03
5.364732944210704346e+00 4.928246864234084867e-01 4.063258641810402715e-03
5.364732944210704346e+00 4.949083690350886688e-01 4.063190759528594043e-03
5.364732944210704346e+00 4.969920516467687954e-01 4.063117818931822299e-03
5.364732944210704346e+00 4.990757342584489775e-01 4.063039621237155528e-03
5.364732944210704346e+00 5.011594168701291041e-01 4.062955964626374476e-03
5.364732944210704346e+00 5.032430994818092307e-01 4.062866644360067087e-03
5.364732944210704346e+00 5.053267820934893573e-01 4.062771452873051303e-03
5.364732944210704346e+00 5.074104647051694839e-01 4.062670179888013336e-03
5.364732944210704346e+00 5.094941473168497215e-01 4.062562612509471559e-03
5.364732944210704346e+00 5.115778299285298480e-01 4.062448535359673013e-03
5.364732944210704346e+00 5.136615125402099746e-01 4.062327730718611613e-03
5.364732944210704346e+00 5.157451951518901012e-01 4.062199978572281212e-03
5.364732944210704346e+00 5.178288777635702278e-01 4.062065056849110609e-03
5.364732944210704346e+00 5.199125603752503544e-01 4.061922741458774515e-03
5.364732944210704346e+00 5.219962429869304810e-01 4.061772806488691753e-03
5.364732944210704346e+00 5.240799255986106076e-01 4.061615024398040202e-03
5.364732944210704346e+00 5.261636082102908452e-01 4.061449166122562716e-03
5.364732944210704346e+00 5.282472908219709717e-01 4.061275001229307062e-03
5.364732944210704346e+00 5.303309734336510983e-01 4.061092298108234799e-03
5.364732944210704346e+00 5.324146560453312249e-01 4.060900824127629087e-03
5.364732944210704346e+00 5.344983386570113515e-01 4.060700345729850551e-03
5.364732944210704346e+00 5.365820212686914781e-01 4.060490628691899688e-03
5.364732944210704346e+00 5.386657038803717157e-01 4.060271438247515380e-03
5.364732944210704346e+00 5.407493864920518423e-01 4.060042539266280753e-03
5.364732944210704346e+00 5.428330691037319689e-01 4.059803696456168627e-03
5.364732944210704346e+00 5.449167517154120954e-01 4.059554674641395640e-03
5.364732944210704346e+00 5.470004343270922220e-01 4.059295238869378361e-03
5.364732944210704346e+00 5.490841169387723486e-01 4.059025154583683487e-03
5.364732944210704346e+00 5.511677995504524752e-01 4.058744187841486703e-03
5.364732944210704346e+00 5.532514821621326018e-01 4.058452105425572505e-03
5.364732944210704346e+00 5.553351647738128394e-01 4.058148675128908645e-03
5.364732944210704346e+00 5.574188473854929660e-01 4.057833665883663586e-03
5.364732944210704346e+00 5.595025299971730925e-01 4.057506848009826209e-03
5.364732944210704346e+00 5.615862126088532191e-01 4.057167993392589087e-03
5.364732944210704346e+00 5.636698952205333457e-01 4.056816875705132087e-03
5.364732944210704346e+00 5.657535778322135833e-01 4.056453270636520801e-03
5.364732944210704346e+00 5.678372604438937099e-01 4.056076956050726039e-03
5.364732944210704346e+00 5.699209430555738365e-01 4.055687712268707217e-03
5.364732944210704346e+00 5.720046256672539631e-01 4.055285322235768937e-03
5.364742221185043292e+00 3.657200471109198214e-01 4.227608471071887114e-03
5.364742221185043292e+00 3.678037297225999480e-01 4.227617756546297317e-03
5.364742221185043292e+00 3.698874123342801301e-01 4.227627389417478593e-03
5.364742221185043292e+00 3.719710949459602567e-01 4.227637367119733286e-03
5.364742221185043292e+00 3.740547775576403833e-01 4.227647685676584263e-03
5.364742221185043292e+00 3.761384601693205099e-01 4.227658339612814890e-03
5.364742221185043292e+00 3.782221427810006920e-01 4.227669321855987046e-03
5.364742221185043292e+00 3.803058253926808185e-01 4.227680623679970669e-03
5.364742221185043292e+00 3.823895080043609451e-01 4.227692234581063684e-03
5.364742221185043292e+00 3.844731906160411272e-01 4.227704142150726617e-03
5.364742221185043292e+00 3.865568732277212538e-01 4.227716332045486879e-03
5.364742221185043292e+00 3.886405558394013804e-01 4.227728787905748499e-03
5.364742221185043292e+00 3.907242384510815070e-01 4.227741491214988094e-03
5.364742221185043292e+00 3.928079210627616891e-01 4.227754421155882104e-03
5.364742221185043292e+00 3.948916036744418157e-01 4.227767554701751009e-03
5.364742221185043292e+00 3.969752862861219422e-01 4.227780866272816927e-03
5.364742221185043292e+00 3.990589688978021243e-01 4.227794327874203478e-03
5.364742221185043292e+00 4.011426515094822509e-01 4.227807908820413116e-03
5.364742221185043292e+00 4.032263341211623775e-01 4.227821575809811820e-03
5.364742221185043292e+00 4.053100167328425041e-01 4.227835292702877661e-03
5.364742221185043292e+00 4.073936993445226862e-01 4.227849020494439149e-03
5.364742221185043292e+00 4.094773819562028128e-01 4.227862717207663684e-03
5.364742221185043292e+00 4.115610645678829393e-01 4.227876337872050853e-03
5.364742221185043292e+00 4.136447471795631214e-01 4.227889834288544799e-03
5.364742221185043292e+00 4.157284297912432480e-01 4.227903155146667952e-03
5.364742221185043292e+00 4.178121124029233746e-01 4.227916245792186917e-03
5.364742221185043292e+00 4.198957950146035012e-01 4.227929048228641629e-03
5.364742221185043292e+00 4.219794776262836833e-01 4.227941500971743941e-03
5.364742221185043292e+00 4.240631602379638099e-01 4.227953539080772649e-03
5.364742221185043292e+00 4.261468428496439365e-01 4.227965094003184772e-03
5.364742221185043292e+00 4.282305254613241186e-01 4.227976093525795225e-03
5.364742221185043292e+00 4.303142080730042451e-01 4.227986461759858199e-03
5.364742221185043292e+00 4.323978906846843717e-01 4.227996119006520274e-03
5.364742221185043292e+00 4.344815732963644983e-01 4.228004981746035645e-03
5.364742221185043292e+00 4.365652559080446804e-01 4.228012962615064659e-03
5.364742221185043292e+00 4.386489385197248070e-01 4.228019970301456765e-03
5.364742221185043292e+00 4.407326211314049891e-01 4.228025909450499123e-03
5.364742221185043292e+00 4.428163037430851157e-01 4.228030680794848256e-03
5.364742221185043292e+00 4.448999863547652422e-01 4.228034180918953736e-03
5.364742221185043292e+00 4.469836689664453688e-01 4.228036302409129109e-03
5.364742221185043292e+00 4.490673515781254954e-01 4.228036933627873917e-03
5.364742221185043292e+00 4.511510341898056775e-01 4.228035958808813374e-03
5.364742221185043292e+00 4.532347168014858041e-01 4.228033258069524049e-03
5.364742221185043292e+00 4.553183994131659862e-01 4.228028707248853227e-03
5.364742221185043292e+00 4.574020820248461128e-01 4.228022178010775074e-03
5.364742221185043292e+00 4.594857646365262394e-01 4.228013537778774721e-03
5.364742221185043292e+00 4.615694472482063659e-01 4.228002649819853111e-03
5.364742221185043292e+00 4.636531298598864925e-01 4.227989373094304289e-03
5.364742221185043292e+00 4.657368124715666746e-01 4.227973562359368595e-03
5.364742221185043292e+00 4.678204950832468012e-01 4.227955068207666332e-03
5.364742221185043292e+00 4.699041776949269833e-01 4.227933737003486576e-03
5.364742221185043292e+00 4.719878603066071099e-01 4.227909410934583417e-03
5.364742221185043292e+00 4.740715429182872365e-01 4.227881928009445504e-03
5.364742221185043292e+00 4.761552255299673631e-01 4.227851122110928492e-03
5.364742221185043292e+00 4.782389081416474896e-01 4.227816823019672939e-03
5.364742221185043292e+00 4.803225907533276717e-01 4.227778856435375487e-03
5.364742221185043292e+00 4.824062733650077983e-01 4.227737044040810570e-03
5.364742221185043292e+00 4.844899559766879804e-01 4.227691203535968029e-03
5.364742221185043292e+00 4.865736385883681070e-01 4.227641148740149402e-03
5.364742221185043292e+00 4.886573212000482336e-01 4.227586689620795556e-03
5.364742221185043292e+00 4.907410038117283602e-01 4.227527632344733020e-03
5.364742221185043292e+00 4.928246864234084867e-01 4.227463779403672559e-03
5.364742221185043292e+00 4.949083690350886688e-01 4.227394929611810910e-03
5.364742221185043292e+00 4.969920516467687954e-01 4.227320878244141163e-03
5.364742221185043292e+00 4.990757342584489775e-01 4.227241417092652588e-03
5.364742221185043292e+00 5.011594168701291041e-01 4.227156334532562384e-03
5.364742221185043292e+00 5.032430994818092307e-01 4.227065415646173198e-03
5.364742221185043292e+00 5.053267820934893573e-01 4.226968442306573530e-03
5.364742221185043292e+00 5.074104647051694839e-01 4.226865193299903650e-03
5.364742221185043292e+00 5.094941473168497215e-01 4.226755444392070460e-03
5.364742221185043292e+00 5.115778299285298480e-01 4.226638968501342936e-03
5.364742221185043292e+00 5.136615125402099746e-01 4.226515535843260521e-03
5.364742221185043292e+00 5.157451951518901012e-01 4.226384913942561952e-03
5.364742221185043292e+00 5.178288777635702278e-01 4.226246867909596097e-03
5.364742221185043292e+00 5.199125603752503544e-01 4.226101160417831265e-03
5.364742221185043292e+00 5.219962429869304810e-01 4.225947551941119408e-03
5.364742221185043292e+00 5.240799255986106076e-01 4.225785800864073974e-03
5.364742221185043292e+00 5.261636082102908452e-01 4.225615663581234506e-03
5.364742221185043292e+00 5.282472908219709717e-01 4.225436894719653350e-03
5.364742221185043292e+00 5.303309734336510983e-01 4.225249247198085284e-03
5.364742221185043292e+00 5.324146560453312249e-01 4.225052472479285705e-03
5.364742221185043292e+00 5.344983386570113515e-01 4.224846320618078077e-03
5.364742221185043292e+00 5.365820212686914781e-01 4.224630540501097924e-03
5.364742221185043292e+00 5.386657038803717157e-01 4.224404880028213675e-03
5.364742221185043292e+00 5.407493864920518423e-01 4.224169086174022619e-03
5.364742221185043292e+00 5.428330691037319689e-01 4.223922905279466587e-03
5.364742221185043292e+00 5.449167517154120954e-01 4.223666083129885840e-03
5.364742221185043292e+00 5.470004343270922220e-01 4.223398365218090748e-03
5.364742221185043292e+00 5.490841169387723486e-01 4.223119496852622418e-03
5.364742221185043292e+00 5.511677995504524752e-01 4.222829223396167876e-03
5.364742221185043292e+00 5.532514821621326018e-01 4.222527290490069724e-03
5.364742221185043292e+00 5.553351647738128394e-01 4.222213444250904127e-03
5.364742221185043292e+00 5.574188473854929660e-01 4.221887431450325676e-03
5.364742221185043292e+00 5.595025299971730925e-01 4.221548999666595477e-03
5.364742221185043292e+00 5.615862126088532191e-01 4.221197897551426728e-03
5.364742221185043292e+00 5.636698952205333457e-01 4.220833874955903960e-03
5.364742221185043292e+00 5.657535778322135833e-01 4.220456683187966303e-03
5.364742221185043292e+00 5.678372604438937099e-01 4.220066075190388385e-03
5.364742221185043292e+00 5.699209430555738365e-01 4.219661805773181236e-03
5.364742221185043292e+00 5.720046256672539631e-01 4.219243631870245488e-03
5.364751498159382237e+00 3.657200471109198214e-01 4.393521651481393196e-03
5.364751498159382237e+00 3.678037297225999480e-01 4.393531118446247601e-03
5.364751498159382237e+00 3.698874123342801301e-01 4.393540943470505312e-03
5.364751498159382237e+00 3.719710949459602567e-01 4.393551124332825165e-03
5.364751498159382237e+00 3.740547775576403833e-01 4.393561657411069847e-03
5.364751498159382237e+00 3.761384601693205099e-01 4.393572537555395265e-03
5.364751498159382237e+00 3.782221427810006920e-01 4.393583758026869089e-03
5.364751498159382237e+00 3.803058253926808185e-01 4.393595310380200847e-03
5.364751498159382237e+00 3.823895080043609451e-01 4.393607184379403133e-03
5.364751498159382237e+00 3.844731906160411272e-01 4.393619367919301445e-03
5.364751498159382237e+00 3.865568732277212538e-01 4.393631846882523583e-03
5.364751498159382237e+00 3.886405558394013804e-01 4.393644605075293190e-03
5.364751498159382237e+00 3.907242384510815070e-01 4.393657624190265044e-03
5.364751498159382237e+00 3.928079210627616891e-01 4.393670883545058858e-03
5.364751498159382237e+00 3.948916036744418157e-01 4.393684360167140167e-03
5.364751498159382237e+00 3.969752862861219422e-01 4.393698028591571519e-03
5.364751498159382237e+00 3.990589688978021243e-01 4.393711860777451718e-03
5.364751498159382237e+00 4.011426515094822509e-01 4.393725826061475534e-03
5.364751498159382237e+00 4.032263341211623775e-01 4.393739890983493386e-03
5.364751498159382237e+00 4.053100167328425041e-01 4.393754019313723946e-03
5.364751498159382237e+00 4.073936993445226862e-01 4.393768171777901084e-03
5.364751498159382237e+00 4.094773819562028128e-01 4.393782306146693656e-03
5.364751498159382237e+00 4.115610645678829393e-01 4.393796377059142749e-03
5.364751498159382237e+00 4.136447471795631214e-01 4.393810335943411707e-03
5.364751498159382237e+00 4.157284297912432480e-01 4.393824130916144412e-03
5.364751498159382237e+00 4.178121124029233746e-01 4.393837706731522526e-03
5.364751498159382237e+00 4.198957950146035012e-01 4.393851004707454745e-03
5.364751498159382237e+00 4.219794776262836833e-01 4.393863962601177175e-03
5.364751498159382237e+00 4.240631602379638099e-01 4.393876514516264348e-03
5.364751498159382237e+00 4.261468428496439365e-01 4.393888590925031437e-03
5.364751498159382237e+00 4.282305254613241186e-01 4.393900118498867899e-03
5.364751498159382237e+00 4.303142080730042451e-01 4.393911020107518425e-03
5.364751498159382237e+00 4.323978906846843717e-01 4.393921214703406380e-03
5.364751498159382237e+00 4.344815732963644983e-01 4.393930617253820857e-03
5.364751498159382237e+00 4.365652559080446804e-01 4.393939138737990198e-03
5.364751498159382237e+00 4.386489385197248070e-01 4.393946686093747056e-03
5.364751498159382237e+00 4.407326211314049891e-01 4.393953162056556463e-03
5.364751498159382237e+00 4.428163037430851157e-01 4.393958465212411887e-03
5.364751498159382237e+00 4.448999863547652422e-01 4.393962489971460494e-03
5.364751498159382237e+00 4.469836689664453688e-01 4.393965126402690075e-03
5.364751498159382237e+00 4.490673515781254954e-01 4.393966260339618804e-03
5.364751498159382237e+00 4.511510341898056775e-01 4.393965773245186307e-03
5.364751498159382237e+00 4.532347168014858041e-01 4.393963542256788812e-03
5.364751498159382237e+00 4.553183994131659862e-01 4.393959440104114843e-03
5.364751498159382237e+00 4.574020820248461128e-01 4.393953335116837847e-03
5.364751498159382237e+00 4.594857646365262394e-01 4.393945091207181360e-03
5.364751498159382237e+00 4.615694472482063659e-01 4.393934567811972301e-03
5.364751498159382237e+00 4.636531298598864925e-01 4.393921619932235172e-03
5.364751498159382237e+00 4.657368124715666746e-01 4.393906098109508739e-03
5.364751498159382237e+00 4.678204950832468012e-01 4.393887848418639129e-03
5.364751498159382237e+00 4.699041776949269833e-01 4.393866712447345654e-03
5.364751498159382237e+00 4.719878603066071099e-01 4.393842527371957102e-03
5.364751498159382237e+00 4.740715429182872365e-01 4.393815125888699338e-03
5.364751498159382237e+00 4.761552255299673631e-01 4.393784336355990340e-03
5.364751498159382237e+00 4.782389081416474896e-01 4.393749982674449370e-03
5.364751498159382237e+00 4.803225907533276717e-01 4.393711884426062565e-03
5.364751498159382237e+00 4.824062733650077983e-01 4.393669856848983479e-03
5.364751498159382237e+00 4.844899559766879804e-01 4.393623710907658408e-03
5.364751498159382237e+00 4.865736385883681070e-01 4.393573253352290112e-03
5.364751498159382237e+00 4.886573212000482336e-01 4.393518286698816500e-03
5.364751498159382237e+00 4.907410038117283602e-01 4.393458609346224779e-03
5.364751498159382237e+00 4.928246864234084867e-01 4.393394015623218116e-03
5.364751498159382237e+00 4.949083690350886688e-01 4.393324295875721160e-03
5.364751498159382237e+00 4.969920516467687954e-01 4.393249236481281718e-03
5.364751498159382237e+00 4.990757342584489775e-01 4.393168620024343746e-03
5.364751498159382237e+00 5.011594168701291041e-01 4.393082225331898516e-03
5.364751498159382237e+00 5.032430994818092307e-01 4.392989827613457722e-03
5.364751498159382237e+00 5.053267820934893573e-01 4.392891198527623491e-03
5.364751498159382237e+00 5.074104647051694839e-01 4.392786106248517015e-03
5.364751498159382237e+00 5.094941473168497215e-01 4.392674315615582338e-03
5.364751498159382237e+00 5.115778299285298480e-01 4.392555588217344868e-03
5.364751498159382237e+00 5.136615125402099746e-01 4.392429682483785409e-03
5.364751498159382237e+00 5.157451951518901012e-01 4.392296353820866230e-03
5.364751498159382237e+00 5.178288777635702278e-01 4.392155354719175925e-03
5.364751498159382237e+00 5.199125603752503544e-01 4.392006434877957811e-03
5.364751498159382237e+00 5.219962429869304810e-01 4.391849341327492932e-03
5.364751498159382237e+00 5.240799255986106076e-01 4.391683818563373726e-03
5.364751498159382237e+00 5.261636082102908452e-01 4.391509608701232685e-03
5.364751498159382237e+00 5.282472908219709717e-01 4.391326451537477631e-03
5.364751498159382237e+00 5.303309734336510983e-01 4.391134084817271792e-03
5.364751498159382237e+00 5.324146560453312249e-01 4.390932244273218141e-03
5.364751498159382237e+00 5.344983386570113515e-01 4.390720663823220217e-03
5.364751498159382237e+00 5.365820212686914781e-01 4.390499075720640659e-03
5.364751498159382237e+00 5.386657038803717157e-01 4.390267210725437748e-03
5.364751498159382237e+00 5.407493864920518423e-01 4.390024798205879181e-03
5.364751498159382237e+00 5.428330691037319689e-01 4.389771566407576868e-03
5.364751498159382237e+00 5.449167517154120954e-01 4.389507242531356067e-03
5.364751498159382237e+00 5.470004343270922220e-01 4.389231552952050849e-03
5.364751498159382237e+00 5.490841169387723486e-01 4.388944223391691955e-03
5.364751498159382237e+00 5.511677995504524752e-01 4.388644979063548689e-03
5.364751498159382237e+00 5.532514821621326018e-01 4.388333544912845219e-03
5.364751498159382237e+00 5.553351647738128394e-01 4.388009645769875948e-03
5.364751498159382237e+00 5.574188473854929660e-01 4.387673006520017085e-03
5.364751498159382237e+00 5.595025299971730925e-01 4.387323352389450350e-03
5.364751498159382237e+00 5.615862126088532191e-01 4.386960409086634871e-03
5.364751498159382237e+00 5.636698952205333457e-01 4.386583903038871433e-03
5.364751498159382237e+00 5.657535778322135833e-01 4.386193561629864179e-03
5.364751498159382237e+00 5.678372604438937099e-01 4.385789113346747967e-03
5.364751498159382237e+00 5.699209430555738365e-01 4.385370288044664923e-03
5.364751498159382237e+00 5.720046256672539631e-01 4.384936817125686427e-03
5.364760775133721182e+00 3.657200471109198214e-01 4.561071251009819576e-03
5.364760775133721182e+00 3.678037297225999480e-01 4.561080904288350273e-03
5.364760775133721182e+00 3.698874123342801301e-01 4.561090926666923166e-03
5.364760775133721182e+00 3.719710949459602567e-01 4.561101316303550757e-03
5.364760775133721182e+00 3.740547775576403833e-01 4.561112069932069663e-03
5.364760775133721182e+00 3.761384601693205099e-01 4.561123182759804079e-03
5.364760775133721182e+00 3.782221427810006920e-01 4.561134648380054182e-03
5.364760775133721182e+00 3.803058253926808185e-01 4.561146458671803093e-03
5.364760775133721182e+00 3.823895080043609451e-01 4.561158603703292271e-03
5.364760775133721182e+00 3.844731906160411272e-01 4.561171071636315084e-03
5.364760775133721182e+00 3.865568732277212538e-01 4.561183848619099375e-03
5.364760775133721182e+00 3.886405558394013804e-01 4.561196918699676230e-03
5.364760775133721182e+00 3.907242384510815070e-01 4.561210263712426466e-03
5.364760775133721182e+00 3.928079210627616891e-01 4.561223863188521195e-03
5.364760775133721182e+00 3.948916036744418157e-01 4.561237694248981324e-03
5.364760775133721182e+00 3.969752862861219422e-01 4.561251731489583856e-03
5.364760775133721182e+00 3.990589688978021243e-01 4.561265946952759373e-03
5.364760775133721182e+00 4.011426515094822509e-01 4.561280309902557631e-03
5.364760775133721182e+00 4.032263341211623775e-01 4.561294786854326079e-03
5.364760775133721182e+00 4.053100167328425041e-01 4.561309341388626072e-03
5.364760775133721182e+00 4.073936993445226862e-01 4.561323934101549522e-03
5.364760775133721182e+00 4.094773819562028128e-01 4.561338522490594044e-03
5.364760775133721182e+00 4.115610645678829393e-01 4.561353060875300222e-03
5.364760775133721182e+00 4.136447471795631214e-01 4.561367500260310806e-03
5.364760775133721182e+00 4.157284297912432480e-01 4.561381788334433959e-03
5.364760775133721182e+00 4.178121124029233746e-01 4.561395869250648230e-03
5.364760775133721182e+00 4.198957950146035012e-01 4.561409683678784369e-03
5.364760775133721182e+00 4.219794776262836833e-01 4.561423168602009304e-03
5.364760775133721182e+00 4.240631602379638099e-01 4.561436257319863644e-03
5.364760775133721182e+00 4.261468428496439365e-01 4.561448879331159167e-03
5.364760775133721182e+00 4.282305254613241186e-01 4.561460960235494237e-03
5.364760775133721182e+00 4.303142080730042451e-01 4.561472421707548665e-03
5.364760775133721182e+00 4.323978906846843717e-01 4.561483181390861390e-03
5.364760775133721182e+00 4.344815732963644983e-01 4.561493152839385043e-03
5.364760775133721182e+00 4.365652559080446804e-01 4.561502245456499141e-03
5.364760775133721182e+00 4.386489385197248070e-01 4.561510364397173417e-03
5.364760775133721182e+00 4.407326211314049891e-01 4.561517410582838737e-03
5.364760775133721182e+00 4.428163037430851157e-01 4.561523280593577506e-03
5.364760775133721182e+00 4.448999863547652422e-01 4.561527866589611818e-03
5.364760775133721182e+00 4.469836689664453688e-01 4.561531056317858109e-03
5.364760775133721182e+00 4.490673515781254954e-01 4.561532733029157426e-03
5.364760775133721182e+00 4.511510341898056775e-01 4.561532775462485111e-03
5.364760775133721182e+00 4.532347168014858041e-01 4.561531057789777049e-03
5.364760775133721182e+00 4.553183994131659862e-01 4.561527449606638494e-03
5.364760775133721182e+00 4.574020820248461128e-01 4.561521815845486459e-03
5.364760775133721182e+00 4.594857646365262394e-01 4.561514016859842535e-03
5.364760775133721182e+00 4.615694472482063659e-01 4.561503908302107745e-03
5.364760775133721182e+00 4.636531298598864925e-01 4.561491341169539651e-03
5.364760775133721182e+00 4.657368124715666746e-01 4.561476161760812283e-03
5.364760775133721182e+00 4.678204950832468012e-01 4.561458211694080674e-03
5.364760775133721182e+00 4.699041776949269833e-01 4.561437327906151668e-03
5.364760775133721182e+00 4.719878603066071099e-01 4.561413342616311463e-03
5.364760775133721182e+00 4.740715429182872365e-01 4.561386083418534840e-03
5.364760775133721182e+00 4.761552255299673631e-01 4.561355373192464355e-03
5.364760775133721182e+00 4.782389081416474896e-01 4.561321030188440415e-03
5.364760775133721182e+00 4.803225907533276717e-01 4.561282867996288397e-03
5.364760775133721182e+00 4.824062733650077983e-01 4.561240695671799940e-03
5.364760775133721182e+00 4.844899559766879804e-01 4.561194317646787531e-03
5.364760775133721182e+00 4.865736385883681070e-01 4.561143533898246935e-03
5.364760775133721182e+00 4.886573212000482336e-01 4.561088139865391439e-03
5.364760775133721182e+00 4.907410038117283602e-01 4.561027926607790113e-03
5.364760775133721182e+00 4.928246864234084867e-01 4.560962680758213691e-03
5.364760775133721182e+00 4.949083690350886688e-01 4.560892184678888919e-03
5.364760775133721182e+00 4.969920516467687954e-01 4.560816216432264994e-03
5.364760775133721182e+00 4.990757342584489775e-01 4.560734549926302728e-03
5.364760775133721182e+00 5.011594168701291041e-01 4.560646954915145886e-03
5.364760775133721182e+00 5.032430994818092307e-01 4.560553197139960782e-03
5.364760775133721182e+00 5.053267820934893573e-01 4.560453038339935296e-03
5.364760775133721182e+00 5.074104647051694839e-01 4.560346236435887206e-03
5.364760775133721182e+00 5.094941473168497215e-01 4.560232545515064545e-03
5.364760775133721182e+00 5.115778299285298480e-01 4.560111716011284490e-03
5.364760775133721182e+00 5.136615125402099746e-01 4.559983494752725859e-03
5.364760775133721182e+00 5.157451951518901012e-01 4.559847625154763578e-03
5.364760775133721182e+00 5.178288777635702278e-01 4.559703847298257617e-03
5.364760775133721182e+00 5.199125603752503544e-01 4.559551898059833325e-03
5.364760775133721182e+00 5.219962429869304810e-01 4.559391511209220232e-03
5.364760775133721182e+00 5.240799255986106076e-01 4.559222417569164069e-03
5.364760775133721182e+00 5.261636082102908452e-01 4.559044345114932235e-03
5.364760775133721182e+00 5.282472908219709717e-01 4.558857019117286240e-03
5.364760775133721182e+00 5.303309734336510983e-01 4.558660162252876902e-03
5.364760775133721182e+00 5.324146560453312249e-01 4.558453494822944409e-03
5.364760775133721182e+00 5.344983386570113515e-01 4.558236734793405173e-03
5.364760775133721182e+00 5.365820212686914781e-01 4.558009598018861880e-03
5.364760775133721182e+00 5.386657038803717157e-01 4.557771798377341192e-03
5.364760775133721182e+00 5.407493864920518423e-01 4.557523047900698988e-03
5.364760775133721182e+00 5.428330691037319689e-01 4.557263056954412306e-03
5.364760775133721182e+00 5.449167517154120954e-01 4.556991534443014837e-03
5.364760775133721182e+00 5.470004343270922220e-01 4.556708187888812607e-03
5.364760775133721182e+00 5.490841169387723486e-01 4.556412723694502030e-03
5.364760775133721182e+00 5.511677995504524752e-01 4.556104847352886698e-03
5.364760775133721182e+00 5.532514821621326018e-01 4.555784263588685823e-03
5.364760775133721182e+00 5.553351647738128394e-01 4.555450676532540877e-03
5.364760775133721182e+00 5.574188473854929660e-01 4.555103789894552127e-03
5.364760775133721182e+00 5.595025299971730925e-01 4.554743307145712496e-03
5.364760775133721182e+00 5.615862126088532191e-01 4.554368931741908932e-03
5.364760775133721182e+00 5.636698952205333457e-01 4.553980367287784395e-03
5.364760775133721182e+00 5.657535778322135833e-01 4.553577317734431272e-03
5.364760775133721182e+00 5.678372604438937099e-01 4.553159487609341124e-03
5.364760775133721182e+00 5.699209430555738365e-01 4.552726582139013205e-03
5.364760775133721182e+00 5.720046256672539631e-01 4.552278307533370177e-03
5.364770052108059240e+00 3.657200471109198214e-01 4.730171793258312364e-03
5.364770052108059240e+00 3.678037297225999480e-01 4.730181633444931893e-03
5.364770052108059240e+00 3.698874123342801301e-01 4.730191853909343318e-03
5.364770052108059240e+00 3.719710949459602567e-01 4.730202453200841629e-03
5.364770052108059240e+00 3.740547775576403833e-01 4.730213428434661485e-03
5.364770052108059240e+00 3.761384601693205099e-01 4.730224775194619320e-03
5.364770052108059240e+00 3.782221427810006920e-01 4.730236487440541565e-03
5.364770052108059240e+00 3.803058253926808185e-01 4.730248557395273432e-03
5.364770052108059240e+00 3.823895080043609451e-01 4.730260975463537222e-03
5.364770052108059240e+00 3.844731906160411272e-01 4.730273730114688442e-03
5.364770052108059240e+00 3.865568732277212538e-01 4.730286807791106787e-03
5.364770052108059240e+00 3.886405558394013804e-01 4.730300192804128348e-03
5.364770052108059240e+00 3.907242384510815070e-01 4.730313867225327887e-03
5.364770052108059240e+00 3.928079210627616891e-01 4.730327810791018842e-03
5.364770052108059240e+00 3.948916036744418157e-01 4.730342000791645622e-03
5.364770052108059240e+00 3.969752862861219422e-01 4.730356411971841854e-03
5.364770052108059240e+00 3.990589688978021243e-01 4.730371016424848168e-03
5.364770052108059240e+00 4.011426515094822509e-01 4.730385783490172191e-03
5.364770052108059240e+00 4.032263341211623775e-01 4.730400679651978850e-03
5.364770052108059240e+00 4.053100167328425041e-01 4.730415668433129127e-03
5.364770052108059240e+00 4.073936993445226862e-01 4.730430710300559567e-03
5.364770052108059240e+00 4.094773819562028128e-01 4.730445762552823626e-03
5.364770052108059240e+00 4.115610645678829393e-01 4.730460779237566533e-03
5.364770052108059240e+00 4.136447471795631214e-01 4.730475711035596331e-03
5.364770052108059240e+00 4.157284297912432480e-01 4.730490505184138834e-03
5.364770052108059240e+00 4.178121124029233746e-01 4.730505105364930622e-03
5.364770052108059240e+00 4.198957950146035012e-01 4.730519451619370243e-03
5.364770052108059240e+00 4.219794776262836833e-01 4.730533480274141077e-03
5.364770052108059240e+00 4.240631602379638099e-01 4.730547123769130238e-03
5.364770052108059240e+00 4.261468428496439365e-01 4.730560310724512066e-03
5.364770052108059240e+00 4.282305254613241186e-01 4.730572965742307033e-03
5.364770052108059240e+00 4.303142080730042451e-01 4.730585009284842685e-03
5.364770052108059240e+00 4.323978906846843717e-01 4.730596357731495574e-03
5.364770052108059240e+00 4.344815732963644983e-01 4.730606923196488921e-03
5.364770052108059240e+00 4.365652559080446804e-01 4.730616613538984362e-03
5.364770052108059240e+00 4.386489385197248070e-01 4.730625332204708641e-03
5.364770052108059240e+00 4.407326211314049891e-01 4.730632978216653753e-03
5.364770052108059240e+00 4.428163037430851157e-01 4.730639446160605881e-03
5.364770052108059240e+00 4.448999863547652422e-01 4.730644626013004450e-03
5.364770052108059240e+00 4.469836689664453688e-01 4.730648403174122184e-03
5.364770052108059240e+00 4.490673515781254954e-01 4.730650658367334914e-03
5.364770052108059240e+00 4.511510341898056775e-01 4.730651267634286908e-03
5.364770052108059240e+00 4.532347168014858041e-01 4.730650102297638548e-03
5.364770052108059240e+00 4.553183994131659862e-01 4.730647028784576436e-03
5.364770052108059240e+00 4.574020820248461128e-01 4.730641908861553564e-03
5.364770052108059240e+00 4.594857646365262394e-01 4.730634599328975391e-03
5.364770052108059240e+00 4.615694472482063659e-01 4.730624952201297091e-03
5.364770052108059240e+00 4.636531298598864925e-01 4.730612814555759139e-03
5.364770052108059240e+00 4.657368124715666746e-01 4.730598028640121445e-03
5.364770052108059240e+00 4.678204950832468012e-01 4.730580431729898214e-03
5.364770052108059240e+00 4.699041776949269833e-01 4.730559856207573223e-03
5.364770052108059240e+00 4.719878603066071099e-01 4.730536129572511170e-03
5.364770052108059240e+00 4.740715429182872365e-01 4.730509074329766230e-03
5.364770052108059240e+00 4.761552255299673631e-01 4.730478508174313160e-03
5.364770052108059240e+00 4.782389081416474896e-01 4.730444243810223194e-03
5.364770052108059240e+00 4.803225907533276717e-01 4.730406089151102667e-03
5.364770052108059240e+00 4.824062733650077983e-01 4.730363847199836776e-03
5.364770052108059240e+00 4.844899559766879804e-01 4.730317316137323293e-03
5.364770052108059240e+00 4.865736385883681070e-01 4.730266289358033525e-03
5.364770052108059240e+00 4.886573212000482336e-01 4.730210555474609335e-03
5.364770052108059240e+00 4.907410038117283602e-01 4.730149898338363232e-03
5.364770052108059240e+00 4.928246864234084867e-01 4.730084097118094667e-03
5.364770052108059240e+00 4.949083690350886688e-01 4.730012926311750847e-03
5.364770052108059240e+00 4.969920516467687954e-01 4.729936155839887559e-03
5.364770052108059240e+00 4.990757342584489775e-01 4.729853551102480499e-03
5.364770052108059240e+00 5.011594168701291041e-01 4.729764872997164159e-03
5.364770052108059240e+00 5.032430994818092307e-01 4.729669878034013265e-03
5.364770052108059240e+00 5.053267820934893573e-01 4.729568318413479577e-03
5.364770052108059240e+00 5.074104647051694839e-01 4.729459942077711941e-03
5.364770052108059240e+00 5.094941473168497215e-01 4.729344492780244470e-03
5.364770052108059240e+00 5.115778299285298480e-01 4.729221710225165604e-03
5.364770052108059240e+00 5.136615125402099746e-01 4.729091330156410394e-03
5.364770052108059240e+00 5.157451951518901012e-01 4.728953084395489878e-03
5.364770052108059240e+00 5.178288777635702278e-01 4.728806700980042570e-03
5.364770052108059240e+00 5.199125603752503544e-01 4.728651904284299733e-03
5.364770052108059240e+00 5.219962429869304810e-01 4.728488415143573473e-03
5.364770052108059240e+00 5.240799255986106076e-01 4.728315950884277863e-03
5.364770052108059240e+00 5.261636082102908452e-01 4.728134225580133722e-03
5.364770052108059240e+00 5.282472908219709717e-01 4.727942950128732370e-03
5.364770052108059240e+00 5.303309734336510983e-01 4.727741832415375059e-03
5.364770052108059240e+00 5.324146560453312249e-01 4.727530577454635077e-03
5.364770052108059240e+00 5.344983386570113515e-01 4.727308887529982177e-03
5.364770052108059240e+00 5.365820212686914781e-01 4.727076462306316687e-03
5.364770052108059240e+00 5.386657038803717157e-01 4.726832999046916631e-03
5.364770052108059240e+00 5.407493864920518423e-01 4.726578192768504660e-03
5.364770052108059240e+00 5.428330691037319689e-01 4.726311736397476385e-03
5.364770052108059240e+00 5.449167517154120954e-01 4.726033320954573826e-03
5.364770052108059240e+00 5.470004343270922220e-01 4.725742635675191962e-03
5.364770052108059240e+00 5.490841169387723486e-01 4.725439368130858811e-03
5.364770052108059240e+00 5.511677995504524752e-01 4.725123204443858020e-03
5.364770052108059240e+00 5.532514821621326018e-01 4.724793829447256240e-03
5.364770052108059240e+00 5.553351647738128394e-01 4.724450926840970122e-03
5.364770052108059240e+00 5.574188473854929660e-01 4.724094179434284134e-03
5.364770052108059240e+00 5.595025299971730925e-01 4.723723269252442375e-03
5.364770052108059240e+00 5.615862126088532191e-01 4.723337877773099193e-03
5.364770052108059240e+00 5.636698952205333457e-01 4.722937686126490661e-03
5.364770052108059240e+00 5.657535778322135833e-01 4.722522375242239022e-03
5.364770052108059240e+00 5.678372604438937099e-01 4.722091626118882744e-03
5.364770052108059240e+00 5.699209430555738365e-01 4.721645119956261079e-03
5.364770052108059240e+00 5.720046256672539631e-01 4.721182538401176056e-03
5.364779329082398185e+00 3.657200471109198214e-01 4.900738828853802402e-03
5.364779329082398185e+00 3.678037297225999480e-01 4.900748856162339719e-03
5.364779329082398185e+00 3.698874123342801301e-01 4.900759274988173049e-03
5.364779329082398185e+00 3.719710949459602567e-01 4.900770084283345533e-03
5.364779329082398185e+00 3.740547775576403833e-01 4.900781281557117786e-03
5.364779329082398185e+00 3.761384601693205099e-01 4.900792862780494787e-03
5.364779329082398185e+00 3.782221427810006920e-01 4.900804822278019904e-03
5.364779329082398185e+00 3.803058253926808185e-01 4.900817152643736213e-03
5.364779329082398185e+00 3.823895080043609451e-01 4.900829844618195472e-03
5.364779329082398185e+00 3.844731906160411272e-01 4.900842887002483488e-03
5.364779329082398185e+00 3.865568732277212538e-01 4.900856266543142901e-03
5.364779329082398185e+00 3.886405558394013804e-01 4.900869967832687663e-03
5.364779329082398185e+00 3.907242384510815070e-01 4.900883973193910850e-03
5.364779329082398185e+00 3.928079210627616891e-01 4.900898262588498575e-03
5.364779329082398185e+00 3.948916036744418157e-01 4.900912813497789421e-03
5.364779329082398185e+00 3.969752862861219422e-01 4.900927600813592688e-03
5.364779329082398185e+00 3.990589688978021243e-01 4.900942596749173659e-03
5.364779329082398185e+00 4.011426515094822509e-01 4.900957770709308929e-03
5.364779329082398185e+00 4.032263341211623775e-01 4.900973089191355131e-03
5.364779329082398185e+00 4.053100167328425041e-01 4.900988515680247855e-03
5.364779329082398185e+00 4.073936993445226862e-01 4.901004010575527037e-03
5.364779329082398185e+00 4.094773819562028128e-01 4.901019530982280228e-03
5.364779329082398185e+00 4.115610645678829393e-01 4.901035030683197069e-03
5.364779329082398185e+00 4.136447471795631214e-01 4.901050460137951724e-03
5.364779329082398185e+00 4.157284297912432480e-01 4.901065766175898356e-03
5.364779329082398185e+00 4.178121124029233746e-01 4.901080891986523205e-03
5.364779329082398185e+00 4.198957950146035012e-01 4.901095777045619967e-03
5.364779329082398185e+00 4.219794776262836833e-01 4.901110357093257062e-03
5.364779329082398185e+00 4.240631602379638099e-01 4.901124563778514083e-03
5.364779329082398185e+00 4.261468428496439365e-01 4.901138324884233427e-03
5.364779329082398185e+00 4.282305254613241186e-01 4.901151564020308181e-03
5.364779329082398185e+00 4.303142080730042451e-01 4.901164200628996444e-03
5.364779329082398185e+00 4.323978906846843717e-01 4.901176149887807171e-03
5.364779329082398185e+00 4.344815732963644983e-01 4.901187322586348684e-03
5.364779329082398185e+00 4.365652559080446804e-01 4.901197625127576805e-03
5.364779329082398185e+00 4.386489385197248070e-01 4.901206959400787946e-03
5.364779329082398185e+00 4.407326211314049891e-01 4.901215222712381088e-03
5.364779329082398185e+00 4.428163037430851157e-01 4.901222307751956948e-03
5.364779329082398185e+00 4.448999863547652422e-01 4.901228102478871404e-03
5.364779329082398185e+00 4.469836689664453688e-01 4.901232490101384114e-03
5.364779329082398185e+00 4.490673515781254954e-01 4.901235348995594023e-03
5.364779329082398185e+00 4.511510341898056775e-01 4.901236552651111293e-03
5.364779329082398185e+00 4.532347168014858041e-01 4.901235969679604287e-03
5.364779329082398185e+00 4.553183994131659862e-01 4.901233463650804013e-03
5.364779329082398185e+00 4.574020820248461128e-01 4.901228893162227866e-03
5.364779329082398185e+00 4.594857646365262394e-01 4.901222111795363115e-03
5.364779329082398185e+00 4.615694472482063659e-01 4.901212968016400821e-03
5.364779329082398185e+00 4.636531298598864925e-01 4.901201305234091470e-03
5.364779329082398185e+00 4.657368124715666746e-01 4.901186961712288882e-03
5.364779329082398185e+00 4.678204950832468012e-01 4.901169770590809403e-03
5.364779329082398185e+00 4.699041776949269833e-01 4.901149559857428256e-03
5.364779329082398185e+00 4.719878603066071099e-01 4.901126152337481612e-03
5.364779329082398185e+00 4.740715429182872365e-01 4.901099365685124450e-03
5.364779329082398185e+00 4.761552255299673631e-01 4.901069012411689817e-03
5.364779329082398185e+00 4.782389081416474896e-01 4.901034899817584452e-03
5.364779329082398185e+00 4.803225907533276717e-01 4.900996830098881471e-03
5.364779329082398185e+00 4.824062733650077983e-01 4.900954600309611817e-03
5.364779329082398185e+00 4.844899559766879804e-01 4.900908002391330884e-03
5.364779329082398185e+00 4.865736385883681070e-01 4.900856823166669686e-03
5.364779329082398185e+00 4.886573212000482336e-01 4.900800844429649764e-03
5.364779329082398185e+00 4.907410038117283602e-01 4.900739842915368023e-03
5.364779329082398185e+00 4.928246864234084867e-01 4.900673590387144909e-03
5.364779329082398185e+00 4.949083690350886688e-01 4.900601853664594831e-03
5.364779329082398185e+00 4.969920516467687954e-01 4.900524394654722816e-03
5.364779329082398185e+00 4.990757342584489775e-01 4.900440970421425339e-03
5.364779329082398185e+00 5.011594168701291041e-01 4.900351333201329214e-03
5.364779329082398185e+00 5.032430994818092307e-01 4.900255230451833026e-03
5.364779329082398185e+00 5.053267820934893573e-01 4.900152405011447623e-03
5.364779329082398185e+00 5.074104647051694839e-01 4.900042595037159589e-03
5.364779329082398185e+00 5.094941473168497215e-01 4.899925534180600215e-03
5.364779329082398185e+00 5.115778299285298480e-01 4.899800951634896047e-03
5.364779329082398185e+00 5.136615125402099746e-01 4.899668572234753758e-03
5.364779329082398185e+00 5.157451951518901012e-01 4.899528116508030870e-03
5.364779329082398185e+00 5.178288777635702278e-01 4.899379300829498178e-03
5.364779329082398185e+00 5.199125603752503544e-01 4.899221837474473928e-03
5.364779329082398185e+00 5.219962429869304810e-01 4.899055434731344923e-03
5.364779329082398185e+00 5.240799255986106076e-01 4.898879797028794607e-03
5.364779329082398185e+00 5.261636082102908452e-01 4.898694625073776905e-03
5.364779329082398185e+00 5.282472908219709717e-01 4.898499615928168446e-03
5.364779329082398185e+00 5.303309734336510983e-01 4.898294463209293924e-03
5.364779329082398185e+00 5.324146560453312249e-01 4.898078857229370107e-03
5.364779329082398185e+00 5.344983386570113515e-01 4.897852485050882554e-03
5.364779329082398185e+00 5.365820212686914781e-01 4.897615030711420514e-03
5.364779329082398185e+00 5.386657038803717157e-01 4.897366175350851246e-03
5.364779329082398185e+00 5.407493864920518423e-01 4.897105597331695946e-03
5.364779329082398185e+00 5.428330691037319689e-01 4.896832972449331398e-03
5.364779329082398185e+00 5.449167517154120954e-01 4.896547974042192615e-03
5.364779329082398185e+00 5.470004343270922220e-01 4.896250273164026549e-03
5.364779329082398185e+00 5.490841169387723486e-01 4.895939538751977252e-03
5.364779329082398185e+00 5.511677995504524752e-01 4.895615437785980073e-03
5.364779329082398185e+00 5.532514821621326018e-01 4.895277635451905467e-03
5.364779329082398185e+00 5.553351647738128394e-01 4.894925795339546450e-03
5.364779329082398185e+00 5.574188473854929660e-01 4.894559579597827781e-03
5.364779329082398185e+00 5.595025299971730925e-01 4.894178649096845614e-03
5.364779329082398185e+00 5.615862126088532191e-01 4.893782663670879704e-03
5.364779329082398185e+00 5.636698952205333457e-01 4.893371282261691976e-03
5.364779329082398185e+00 5.657535778322135833e-01 4.892944163115467947e-03
5.364779329082398185e+00 5.678372604438937099e-01 4.892500963980603822e-03
5.364779329082398185e+00 5.699209430555738365e-01 4.892041342324288458e-03
5.364779329082398185e+00 5.720046256672539631e-01 4.891564955486975286e-03
5.364788606056737130e+00 3.657200471109198214e-01 5.072688795107458716e-03
5.364788606056737130e+00 3.678037297225999480e-01 5.072699009747835310e-03
5.364788606056737130e+00 3.698874123342801301e-01 5.072709627210201210e-03
5.364788606056737130e+00 3.719710949459602567e-01 5.072720646843852099e-03
5.364788606056737130e+00 3.740547775576403833e-01 5.072732066575784751e-03
5.364788606056737130e+00 3.761384601693205099e-01 5.072743882789735627e-03
5.364788606056737130e+00 3.782221427810006920e-01 5.072756090126552368e-03
5.364788606056737130e+00 3.803058253926808185e-01 5.072768681597950025e-03
5.364788606056737130e+00 3.823895080043609451e-01 5.072781648303205555e-03
5.364788606056737130e+00 3.844731906160411272e-01 5.072794979328989692e-03
5.364788606056737130e+00 3.865568732277212538e-01 5.072808661743780263e-03
5.364788606056737130e+00 3.886405558394013804e-01 5.072822680472738321e-03
5.364788606056737130e+00 3.907242384510815070e-01 5.072837018028993408e-03
5.364788606056737130e+00 3.928079210627616891e-01 5.072851654640093619e-03
5.364788606056737130e+00 3.948916036744418157e-01 5.072866567972457788e-03
5.364788606056737130e+00 3.969752862861219422e-01 5.072881733052163680e-03
5.364788606056737130e+00 3.990589688978021243e-01 5.072897122222545276e-03
5.364788606056737130e+00 4.011426515094822509e-01 5.072912704925287147e-03
5.364788606056737130e+00 4.032263341211623775e-01 5.072928447700959624e-03
5.364788606056737130e+00 4.053100167328425041e-01 5.072944313984946788e-03
5.364788606056737130e+00 4.073936993445226862e-01 5.072960264109416251e-03
5.364788606056737130e+00 4.094773819562028128e-01 5.072976255008160296e-03
5.364788606056737130e+00 4.115610645678829393e-01 5.072992240368635712e-03
5.364788606056737130e+00 4.136447471795631214e-01 5.073008170240536456e-03
5.364788606056737130e+00 4.157284297912432480e-01 5.073023991179419212e-03
5.364788606056737130e+00 4.178121124029233746e-01 5.073039646006947262e-03
5.364788606056737130e+00 4.198957950146035012e-01 5.073055073675615881e-03
5.364788606056737130e+00 4.219794776262836833e-01 5.073070209314474444e-03
5.364788606056737130e+00 4.240631602379638099e-01 5.073084983980964691e-03
5.364788606056737130e+00 4.261468428496439365e-01 5.073099324710791426e-03
5.364788606056737130e+00 4.282305254613241186e-01 5.073113154193974184e-03
5.364788606056737130e+00 4.303142080730042451e-01 5.073126390986970949e-03
5.364788606056737130e+00 4.323978906846843717e-01 5.073138949190665777e-03
5.364788606056737130e+00 4.344815732963644983e-01 5.073150738455936386e-03
5.364788606056737130e+00 4.365652559080446804e-01 5.073161663826456121e-03
5.364788606056737130e+00 4.386489385197248070e-01 5.073171625781907647e-03
5.364788606056737130e+00 4.407326211314049891e-01 5.073180520094792804e-03
5.364788606056737130e+00 4.428163037430851157e-01 5.073188237704200250e-03
5.364788606056737130e+00 4.448999863547652422e-01 5.073194664739098456e-03
5.364788606056737130e+00 4.469836689664453688e-01 5.073199682371347385e-03
5.364788606056737130e+00 4.490673515781254954e-01 5.073203166830143537e-03
5.364788606056737130e+00 4.511510341898056775e-01 5.073204989251843197e-03
5.364788606056737130e+00 4.532347168014858041e-01 5.073205015690242410e-03
5.364788606056737130e+00 4.553183994131659862e-01 5.073203107082087208e-03
5.364788606056737130e+00 4.574020820248461128e-01 5.073199119091030898e-03
5.364788606056737130e+00 4.594857646365262394e-01 5.073192902185707023e-03
5.364788606056737130e+00 4.615694472482063659e-01 5.073184301533467146e-03
5.364788606056737130e+00 4.636531298598864925e-01 5.073173156994607684e-03
5.364788606056737130e+00 4.657368124715666746e-01 5.073159303045215486e-03
5.364788606056737130e+00 4.678204950832468012e-01 5.073142568812152864e-03
5.364788606056737130e+00 4.699041776949269833e-01 5.073122778031659286e-03
5.364788606056737130e+00 4.719878603066071099e-01 5.073099748981588740e-03
5.364788606056737130e+00 4.740715429182872365e-01 5.073073294526597547e-03
5.364788606056737130e+00 4.761552255299673631e-01 5.073043222138382512e-03
5.364788606056737130e+00 4.782389081416474896e-01 5.073009333804460487e-03
5.364788606056737130e+00 4.803225907533276717e-01 5.072971426086630292e-03
5.364788606056737130e+00 4.824062733650077983e-01 5.072929290227382385e-03
5.364788606056737130e+00 4.844899559766879804e-01 5.072882711945243990e-03
5.364788606056737130e+00 4.865736385883681070e-01 5.072831471711234178e-03
5.364788606056737130e+00 4.886573212000482336e-01 5.072775344536161607e-03
5.364788606056737130e+00 4.907410038117283602e-01 5.072714100153830410e-03
5.364788606056737130e+00 4.928246864234084867e-01 5.072647502965854302e-03
5.364788606056737130e+00 4.949083690350886688e-01 5.072575312147222307e-03
5.364788606056737130e+00 4.969920516467687954e-01 5.072497281624143740e-03
5.364788606056737130e+00 4.990757342584489775e-01 5.072413160150242468e-03
5.364788606056737130e+00 5.011594168701291041e-01 5.072322691384393081e-03
5.364788606056737130e+00 5.032430994818092307e-01 5.072225613889373881e-03
5.364788606056737130e+00 5.053267820934893573e-01 5.072121661227324378e-03
5.364788606056737130e+00 5.074104647051694839e-01 5.072010562020779802e-03
5.364788606056737130e+00 5.094941473168497215e-01 5.071892039994812737e-03
5.364788606056737130e+00 5.115778299285298480e-01 5.071765814051104083e-03
5.364788606056737130e+00 5.136615125402099746e-01 5.071631598315061613e-03
5.364788606056737130e+00 5.157451951518901012e-01 5.071489102321381608e-03
5.364788606056737130e+00 5.178288777635702278e-01 5.071338031054330002e-03
5.364788606056737130e+00 5.199125603752503544e-01 5.071178085051485790e-03
5.364788606056737130e+00 5.219962429869304810e-01 5.071008960517880623e-03
5.364788606056737130e+00 5.240799255986106076e-01 5.070830349430838560e-03
5.364788606056737130e+00 5.261636082102908452e-01 5.070641939636476130e-03
5.364788606056737130e+00 5.282472908219709717e-01 5.070443414988091632e-03
5.364788606056737130e+00 5.303309734336510983e-01 5.070234455386731648e-03
5.364788606056737130e+00 5.324146560453312249e-01 5.070014736956832656e-03
5.364788606056737130e+00 5.344983386570113515e-01 5.069783932112701709e-03
5.364788606056737130e+00 5.365820212686914781e-01 5.069541709717385880e-03
5.364788606056737130e+00 5.386657038803717157e-01 5.069287735214527725e-03
5.364788606056737130e+00 5.407493864920518423e-01 5.069021670755456330e-03
5.364788606056737130e+00 5.428330691037319689e-01 5.068743175337828144e-03
5.364788606056737130e+00 5.449167517154120954e-01 5.068451904991264079e-03
5.364788606056737130e+00 5.470004343270922220e-01 5.068147512871395803e-03
5.364788606056737130e+00 5.490841169387723486e-01 5.067829649524117040e-03
5.364788606056737130e+00 5.511677995504524752e-01 5.067497963040146561e-03
5.364788606056737130e+00 5.532514821621326018e-01 5.067152099240484001e-03
5.364788606056737130e+00 5.553351647738128394e-01 5.066791701833814332e-03
5.364788606056737130e+00 5.574188473854929660e-01 5.066416412605235370e-03
5.364788606056737130e+00 5.595025299971730925e-01 5.066025871601306796e-03
5.364788606056737130e+00 5.615862126088532191e-01 5.065619717260439782e-03
5.364788606056737130e+00 5.636698952205333457e-01 5.065197586643998585e-03
5.364788606056737130e+00 5.657535778322135833e-01 5.064759115613213722e-03
5.364788606056737130e+00 5.678372604438937099e-01 5.064303939034108318e-03
5.364788606056737130e+00 5.699209430555738365e-01 5.063831690904604770e-03
5.364788606056737130e+00 5.720046256672539631e-01 5.063342004682711006e-03
5.364797883031076076e+00 3.657200471109198214e-01 5.245939008844045966e-03
5.364797883031076076e+00 3.678037297225999480e-01 5.245949410465855500e-03
5.364797883031076076e+00 3.698874123342801301e-01 5.245960226202097017e-03
5.364797883031076076e+00 3.719710949459602567e-01 5.245971455846303727e-03
5.364797883031076076e+00 3.740547775576403833e-01 5.245983097709099562e-03
5.364797883031076076e+00 3.761384601693205099e-01 5.245995148511209231e-03
5.364797883031076076e+00 3.782221427810006920e-01 5.246007603419522262e-03
5.364797883031076076e+00 3.803058253926808185e-01 5.246020455731245820e-03
5.364797883031076076e+00 3.823895080043609451e-01 5.246033696919494976e-03
5.364797883031076076e+00 3.844731906160411272e-01 5.246047316463247311e-03
5.364797883031076076e+00 3.865568732277212538e-01 5.246061301744900547e-03
5.364797883031076076e+00 3.886405558394013804e-01 5.246075637961226598e-03
5.364797883031076076e+00 3.907242384510815070e-01 5.246090307986584281e-03
5.364797883031076076e+00 3.928079210627616891e-01 5.246105292263664698e-03
5.364797883031076076e+00 3.948916036744418157e-01 5.246120568707319035e-03
5.364797883031076076e+00 3.969752862861219422e-01 5.246136112546553876e-03
5.364797883031076076e+00 3.990589688978021243e-01 5.246151896277477696e-03
5.364797883031076076e+00 4.011426515094822509e-01 5.246167889521940846e-03
5.364797883031076076e+00 4.032263341211623775e-01 5.246184058833328924e-03
5.364797883031076076e+00 4.053100167328425041e-01 5.246200367734216684e-03
5.364797883031076076e+00 4.073936993445226862e-01 5.246216776487635201e-03
5.364797883031076076e+00 4.094773819562028128e-01 5.246233242016046412e-03
5.364797883031076076e+00 4.115610645678829393e-01 5.246249717793845767e-03
5.364797883031076076e+00 4.136447471795631214e-01 5.246266153738938544e-03
5.364797883031076076e+00 4.157284297912432480e-01 5.246282496094681509e-03
5.364797883031076076e+00 4.178121124029233746e-01 5.246298687318502393e-03
5.364797883031076076e+00 4.198957950146035012e-01 5.246314666003231916e-03
5.364797883031076076e+00 4.219794776262836833e-01 5.246330366710890390e-03
5.364797883031076076e+00 4.240631602379638099e-01 5.246345719943268544e-03
5.364797883031076076e+00 4.261468428496439365e-01 5.246360651978265906e-03
5.364797883031076076e+00 4.282305254613241186e-01 5.246375084811710776e-03
5.364797883031076076e+00 4.303142080730042451e-01 5.246388936025264509e-03
5.364797883031076076e+00 4.323978906846843717e-01 5.246402118717131448e-03
5.364797883031076076e+00 4.344815732963644983e-01 5.246414541400398063e-03
5.364797883031076076e+00 4.365652559080446804e-01 5.246426107936648549e-03
5.364797883031076076e+00 4.386489385197248070e-01 5.246436717386223497e-03
5.364797883031076076e+00 4.407326211314049891e-01 5.246446264038134334e-03
5.364797883031076076e+00 4.428163037430851157e-01 5.246454637154004258e-03
5.364797883031076076e+00 4.448999863547652422e-01 5.246461721099624463e-03
5.364797883031076076e+00 4.469836689664453688e-01 5.246467395078615974e-03
5.364797883031076076e+00 4.490673515781254954e-01 5.246471533212204372e-03
5.364797883031076076e+00 4.511510341898056775e-01 5.246474004399287461e-03
5.364797883031076076e+00 4.532347168014858041e-01 5.246474672235326535e-03
5.364797883031076076e+00 4.553183994131659862e-01 5.246473395048342758e-03
5.364797883031076076e+00 4.574020820248461128e-01 5.246470025679607352e-03
5.364797883031076076e+00 4.594857646365262394e-01 5.246464411623513215e-03
5.364797883031076076e+00 4.615694472482063659e-01 5.246456394855424435e-03
5.364797883031076076e+00 4.636531298598864925e-01 5.246445811823312322e-03
5.364797883031076076e+00 4.657368124715666746e-01 5.246432493450027025e-03
5.364797883031076076e+00 4.678204950832468012e-01 5.246416264979326081e-03
5.364797883031076076e+00 4.699041776949269833e-01 5.246396946116347118e-03
5.364797883031076076e+00 4.719878603066071099e-01 5.246374350849796094e-03
5.364797883031076076e+00 4.740715429182872365e-01 5.246348287548145521e-03
5.364797883031076076e+00 4.761552255299673631e-01 5.246318558884853142e-03
5.364797883031076076e+00 4.782389081416474896e-01 5.246284961794371073e-03
5.364797883031076076e+00 4.803225907533276717e-01 5.246247287563394861e-03
5.364797883031076076e+00 4.824062733650077983e-01 5.246205321751695912e-03
5.364797883031076076e+00 4.844899559766879804e-01 5.246158844213242613e-03
5.364797883031076076e+00 4.865736385883681070e-01 5.246107629148737302e-03
5.364797883031076076e+00 4.886573212000482336e-01 5.246051445015361206e-03
5.364797883031076076e+00 4.907410038117283602e-01 5.245990054678426572e-03
5.364797883031076076e+00 4.928246864234084867e-01 5.245923215341775220e-03
5.364797883031076076e+00 4.949083690350886688e-01 5.245850678633054952e-03
5.364797883031076076e+00 4.969920516467687954e-01 5.245772190658666047e-03
5.364797883031076076e+00 4.990757342584489775e-01 5.245687491980930567e-03
5.364797883031076076e+00 5.011594168701291041e-01 5.245596317779977619e-03
5.364797883031076076e+00 5.032430994818092307e-01 5.245498397818830309e-03
5.364797883031076076e+00 5.053267820934893573e-01 5.245393456574902122e-03
5.364797883031076076e+00 5.074104647051694839e-01 5.245281213255311055e-03
5.364797883031076076e+00 5.094941473168497215e-01 5.245161381903539963e-03
5.364797883031076076e+00 5.115778299285298480e-01 5.245033671409834487e-03
5.364797883031076076e+00 5.136615125402099746e-01 5.244897785635004202e-03
5.364797883031076076e+00 5.157451951518901012e-01 5.244753423486238700e-03
5.364797883031076076e+00 5.178288777635702278e-01 5.244600278962586841e-03
5.364797883031076076e+00 5.199125603752503544e-01 5.244438041234322084e-03
5.364797883031076076e+00 5.219962429869304810e-01 5.244266394694038769e-03
5.364797883031076076e+00 5.240799255986106076e-01 5.244085019077399275e-03
5.364797883031076076e+00 5.261636082102908452e-01 5.243893589538491280e-03
5.364797883031076076e+00 5.282472908219709717e-01 5.243691776742386533e-03
5.364797883031076076e+00 5.303309734336510983e-01 5.243479247035238294e-03
5.364797883031076076e+00 5.324146560453312249e-01 5.243255662468791246e-03
5.364797883031076076e+00 5.344983386570113515e-01 5.243020681000139238e-03
5.364797883031076076e+00 5.365820212686914781e-01 5.242773956590831771e-03
5.364797883031076076e+00 5.386657038803717157e-01 5.242515139306077633e-03
5.364797883031076076e+00 5.407493864920518423e-01 5.242243875506273978e-03
5.364797883031076076e+00 5.428330691037319689e-01 5.241959807921940315e-03
5.364797883031076076e+00 5.449167517154120954e-01 5.241662575845619683e-03
5.364797883031076076e+00 5.470004343270922220e-01 5.241351815226608438e-03
5.364797883031076076e+00 5.490841169387723486e-01 5.241027158887002178e-03
5.364797883031076076e+00 5.511677995504524752e-01 5.240688236604663236e-03
5.364797883031076076e+00 5.532514821621326018e-01 5.240334675316531132e-03
5.364797883031076076e+00 5.553351647738128394e-01 5.239966099285110930e-03
5.364797883031076076e+00 5.574188473854929660e-01 5.239582130222263101e-03
5.364797883031076076e+00 5.595025299971730925e-01 5.239182387594643227e-03
5.364797883031076076e+00 5.615862126088532191e-01 5.238766488779496647e-03
5.364797883031076076e+00 5.636698952205333457e-01 5.238334049316915007e-03
5.364797883031076076e+00 5.657535778322135833e-01 5.237884683122925357e-03
5.364797883031076076e+00 5.678372604438937099e-01 5.237418002718077260e-03
5.364797883031076076e+00 5.699209430555738365e-01 5.236933619358348502e-03
5.364797883031076076e+00 5.720046256672539631e-01 5.236431143286693866e-03
5.364807160005415021e+00 3.657200471109198214e-01 5.420407733771318362e-03
5.364807160005415021e+00 3.678037297225999480e-01 5.420418323873591772e-03
5.364807160005415021e+00 3.698874123342801301e-01 5.420429339666619530e-03
5.364807160005415021e+00 3.719710949459602567e-01 5.420440781307508601e-03
5.364807160005415021e+00 3.740547775576403833e-01 5.420452647553525641e-03
5.364807160005415021e+00 3.761384601693205099e-01 5.420464935585731989e-03
5.364807160005415021e+00 3.782221427810006920e-01 5.420477640922446994e-03
5.364807160005415021e+00 3.803058253926808185e-01 5.420490757312942422e-03
5.364807160005415021e+00 3.823895080043609451e-01 5.420504276558416393e-03
5.364807160005415021e+00 3.844731906160411272e-01 5.420518188553970218e-03
5.364807160005415021e+00 3.865568732277212538e-01 5.420532481035645819e-03
5.364807160005415021e+00 3.886405558394013804e-01 5.420547139542313854e-03
5.364807160005415021e+00 3.907242384510815070e-01 5.420562147242553516e-03
5.364807160005415021e+00 3.928079210627616891e-01 5.420577484863286014e-03
5.364807160005415021e+00 3.948916036744418157e-01 5.420593130591067066e-03
5.364807160005415021e+00 3.969752862861219422e-01 5.420609059872858251e-03
5.364807160005415021e+00 3.990589688978021243e-01 5.420625245393224066e-03
5.364807160005415021e+00 4.011426515094822509e-01 5.420641656926278480e-03
5.364807160005415021e+00 4.032263341211623775e-01 5.420658261139020204e-03
5.364807160005415021e+00 4.053100167328425041e-01 5.420675021604915572e-03
5.364807160005415021e+00 4.073936993445226862e-01 5.420691898588510076e-03
5.364807160005415021e+00 4.094773819562028128e-01 5.420708848988040236e-03
5.364807160005415021e+00 4.115610645678829393e-01 5.420725826150643058e-03
5.364807160005415021e+00 4.136447471795631214e-01 5.420742779843115526e-03
5.364807160005415021e+00 4.157284297912432480e-01 5.420759656062657146e-03
5.364807160005415021e+00 4.178121124029233746e-01 5.420776396994308501e-03
5.364807160005415021e+00 4.198957950146035012e-01 5.420792940759869977e-03
5.364807160005415021e+00 4.219794776262836833e-01 5.420809221528947487e-03
5.364807160005415021e+00 4.240631602379638099e-01 5.420825169264100775e-03
5.364807160005415021e+00 4.261468428496439365e-01 5.420840709533266029e-03
5.364807160005415021e+00 4.282305254613241186e-01 5.420855763622929244e-03
5.364807160005415021e+00 4.303142080730042451e-01 5.420870248266651537e-03
5.364807160005415021e+00 4.323978906846843717e-01 5.420884075610199471e-03
5.364807160005415021e+00 4.344815732963644983e-01 5.420897153113763030e-03
5.364807160005415021e+00 4.365652559080446804e-01 5.420909383438283526e-03
5.364807160005415021e+00 4.386489385197248070e-01 5.420920664355298284e-03
5.364807160005415021e+00 4.407326211314049891e-01 5.420930888651893410e-03
5.364807160005415021e+00 4.428163037430851157e-01 5.420939944077406147e-03
5.364807160005415021e+00 4.448999863547652422e-01 5.420947713242433609e-03
5.364807160005415021e+00 4.469836689664453688e-01 5.420954073508991826e-03
5.364807160005415021e+00 4.490673515781254954e-01 5.420958896958436371e-03
5.364807160005415021e+00 4.511510341898056775e-01 5.420962050297337999e-03
5.364807160005415021e+00 4.532347168014858041e-01 5.420963394758176665e-03
5.364807160005415021e+00 4.553183994131659862e-01 5.420962786147755057e-03
5.364807160005415021e+00 4.574020820248461128e-01 5.420960074648381068e-03
5.364807160005415021e+00 4.594857646365262394e-01 5.420955104777379352e-03
5.364807160005415021e+00 4.615694472482063659e-01 5.420947715469269512e-03
5.364807160005415021e+00 4.636531298598864925e-01 5.420937739878043185e-03
5.364807160005415021e+00 4.657368124715666746e-01 5.420925005383859206e-03
5.364807160005415021e+00 4.678204950832468012e-01 5.420909333564535165e-03
5.364807160005415021e+00 4.699041776949269833e-01 5.420890540169627167e-03
5.364807160005415021e+00 4.719878603066071099e-01 5.420868435051393909e-03
5.364807160005415021e+00 4.740715429182872365e-01 5.420842822138577204e-03
5.364807160005415021e+00 4.761552255299673631e-01 5.420813499487604076e-03
5.364807160005415021e+00 4.782389081416474896e-01 5.420780259123585479e-03
5.364807160005415021e+00 4.803225907533276717e-01 5.420742887223272376e-03
5.364807160005415021e+00 4.824062733650077983e-01 5.420701163888467025e-03
5.364807160005415021e+00 4.844899559766879804e-01 5.420654863351304954e-03
5.364807160005415021e+00 4.865736385883681070e-01 5.420603753817933822e-03
5.364807160005415021e+00 4.886573212000482336e-01 5.420547597632345040e-03
5.364807160005415021e+00 4.907410038117283602e-01 5.420486151158809829e-03
5.364807160005415021e+00 4.928246864234084867e-01 5.420419164876635020e-03
5.364807160005415021e+00 4.949083690350886688e-01 5.420346383423512056e-03
5.364807160005415021e+00 4.969920516467687954e-01 5.420267545484589236e-03
5.364807160005415021e+00 4.990757342584489775e-01 5.420182384017331774e-03
5.364807160005415021e+00 5.011594168701291041e-01 5.420090626172942294e-03
5.364807160005415021e+00 5.032430994818092307e-01 5.419991993299056593e-03
5.364807160005415021e+00 5.053267820934893573e-01 5.419886201136444800e-03
5.364807160005415021e+00 5.074104647051694839e-01 5.419772959725371875e-03
5.364807160005415021e+00 5.094941473168497215e-01 5.419651973592835847e-03
5.364807160005415021e+00 5.115778299285298480e-01 5.419522941752148021e-03
5.364807160005415021e+00 5.136615125402099746e-01 5.419385557801678632e-03
5.364807160005415021e+00 5.157451951518901012e-01 5.419239509975294806e-03
5.364807160005415021e+00 5.178288777635702278e-01 5.419084481210781519e-03
5.364807160005415021e+00 5.199125603752503544e-01 5.418920149232923575e-03
5.364807160005415021e+00 5.219962429869304810e-01 5.418746186632696603e-03
5.364807160005415021e+00 5.240799255986106076e-01 5.418562260996314002e-03
5.364807160005415021e+00 5.261636082102908452e-01 5.418368034957038795e-03
5.364807160005415021e+00 5.282472908219709717e-01 5.418163166241459112e-03
5.364807160005415021e+00 5.303309734336510983e-01 5.417947307829827815e-03
5.364807160005415021e+00 5.324146560453312249e-01 5.417720108006398964e-03
5.364807160005415021e+00 5.344983386570113515e-01 5.417481210526987369e-03
5.364807160005415021e+00 5.365820212686914781e-01 5.417230254706670127e-03
5.364807160005415021e+00 5.386657038803717157e-01 5.416966875526868508e-03
5.364807160005415021e+00 5.407493864920518423e-01 5.416690703835901066e-03
5.364807160005415021e+00 5.428330691037319689e-01 5.416401366358849015e-03
5.364807160005415021e+00 5.449167517154120954e-01 5.416098485955729916e-03
5.364807160005415021e+00 5.470004343270922220e-01 5.415781681710552312e-03
5.364807160005415021e+00 5.490841169387723486e-01 5.415450569054973753e-03
5.364807160005415021e+00 5.511677995504524752e-01 5.415104759936026010e-03
5.364807160005415021e+00 5.532514821621326018e-01 5.414743863009803017e-03
5.364807160005415021e+00 5.553351647738128394e-01 5.414367483844937864e-03
5.364807160005415021e+00 5.574188473854929660e-01 5.413975225075312245e-03
5.364807160005415021e+00 5.595025299971730925e-01 5.413566686578198672e-03
5.364807160005415021e+00 5.615862126088532191e-01 5.413141465617647523e-03
5.364807160005415021e+00 5.636698952205333457e-01 5.412699157082924775e-03
5.364807160005415021e+00 5.657535778322135833e-01 5.412239353586634043e-03
5.364807160005415021e+00 5.678372604438937099e-01 5.411761645777597371e-03
5.364807160005415021e+00 5.699209430555738365e-01 5.411265622513098533e-03
5.364807160005415021e+00 5.720046256672539631e-01 5.410750871144954545e-03
5.364816436979753966e+00 3.657200471109198214e-01 5.596014536614665746e-03
5.364816436979753966e+00 3.678037297225999480e-01 5.596025315104641296e-03
5.364816436979753966e+00 3.698874123342801301e-01 5.596036530861516617e-03
5.364816436979753966e+00 3.719710949459602567e-01 5.596048184543119669e-03
5.364816436979753966e+00 3.740547775576403833e-01 5.596060275339736177e-03
5.364816436979753966e+00 3.761384601693205099e-01 5.596072800880961054e-03
5.364816436979753966e+00 3.782221427810006920e-01 5.596085757120804194e-03
5.364816436979753966e+00 3.803058253926808185e-01 5.596099138227290937e-03
5.364816436979753966e+00 3.823895080043609451e-01 5.596112936470029435e-03
5.364816436979753966e+00 3.844731906160411272e-01 5.596127142116995475e-03
5.364816436979753966e+00 3.865568732277212538e-01 5.596141743312604833e-03
5.364816436979753966e+00 3.886405558394013804e-01 5.596156725946632368e-03
5.364816436979753966e+00 3.907242384510815070e-01 5.596172073564620493e-03
5.364816436979753966e+00 3.928079210627616891e-01 5.596187767203516725e-03
5.364816436979753966e+00 3.948916036744418157e-01 5.596203785353655487e-03
5.364816436979753966e+00 3.969752862861219422e-01 5.596220103770132952e-03
5.364816436979753966e+00 3.990589688978021243e-01 5.596236695337848156e-03
5.364816436979753966e+00 4.011426515094822509e-01 5.596253529976972715e-03
5.364816436979753966e+00 4.032263341211623775e-01 5.596270574578558754e-03
5.364816436979753966e+00 4.053100167328425041e-01 5.596287792766638063e-03
5.364816436979753966e+00 4.073936993445226862e-01 5.596305144899772939e-03
5.364816436979753966e+00 4.094773819562028128e-01 5.596322587842822958e-03
5.364816436979753966e+00 4.115610645678829393e-01 5.596340074888113934e-03
5.364816436979753966e+00 4.136447471795631214e-01 5.596357555662693530e-03
5.364816436979753966e+00 4.157284297912432480e-01 5.596374975991855356e-03
5.364816436979753966e+00 4.178121124029233746e-01 5.596392277749053304e-03
5.364816436979753966e+00 4.198957950146035012e-01 5.596409398782082115e-03
5.364816436979753966e+00 4.219794776262836833e-01 5.596426272778899126e-03
5.364816436979753966e+00 4.240631602379638099e-01 5.596442829147806920e-03
5.364816436979753966e+00 4.261468428496439365e-01 5.596458992908041712e-03
5.364816436979753966e+00 4.282305254613241186e-01 5.596474684662773244e-03
5.364816436979753966e+00 4.303142080730042451e-01 5.596489820309100659e-03
5.364816436979753966e+00 4.323978906846843717e-01 5.596504311121353915e-03
5.364816436979753966e+00 4.344815732963644983e-01 5.596518063507764998e-03
5.364816436979753966e+00 4.365652559080446804e-01 5.596530979039104729e-03
5.364816436979753966e+00 4.386489385197248070e-01 5.596542954226639902e-03
5.364816436979753966e+00 4.407326211314049891e-01 5.596553880468498228e-03
5.364816436979753966e+00 4.428163037430851157e-01 5.596563644026881015e-03
5.364816436979753966e+00 4.448999863547652422e-01 5.596572125820028186e-03
5.364816436979753966e+00 4.469836689664453688e-01 5.596579201438264470e-03
5.364816436979753966e+00 4.490673515781254954e-01 5.596584741031345595e-03
5.364816436979753966e+00 4.511510341898056775e-01 5.596588609164627158e-03
5.364816436979753966e+00 4.532347168014858041e-01 5.596590664826319242e-03
5.364816436979753966e+00 4.553183994131659862e-01 5.596590761354887367e-03
5.364816436979753966e+00 4.574020820248461128e-01 5.596588746291018129e-03
5.364816436979753966e+00 4.594857646365262394e-01 5.596584461439613016e-03
5.364816436979753966e+00 4.615694472482063659e-01 5.596577742680359201e-03
5.364816436979753966e+00 4.636531298598864925e-01 5.596568419983851198e-03
5.364816436979753966e+00 4.657368124715666746e-01 5.596556317347699261e-03
5.364816436979753966e+00 4.678204950832468012e-01 5.596541252734473990e-03
5.364816436979753966e+00 4.699041776949269833e-01 5.596523038109479931e-03
5.364816436979753966e+00 4.719878603066071099e-01 5.596501479346760455e-03
5.364816436979753966e+00 4.740715429182872365e-01 5.596476376156740706e-03
5.364816436979753966e+00 4.761552255299673631e-01 5.596447522132951512e-03
5.364816436979753966e+00 4.782389081416474896e-01 5.596414704732320319e-03
5.364816436979753966e+00 4.803225907533276717e-01 5.596377705160450466e-03
5.364816436979753966e+00 4.824062733650077983e-01 5.596336298472015698e-03
5.364816436979753966e+00 4.844899559766879804e-01 5.596290253482479223e-03
5.364816436979753966e+00 4.865736385883681070e-01 5.596239332827138493e-03
5.364816436979753966e+00 4.886573212000482336e-01 5.596183292897618719e-03
5.364816436979753966e+00 4.907410038117283602e-01 5.596121883904001115e-03
5.364816436979753966e+00 4.928246864234084867e-01 5.596054849821959810e-03
5.364816436979753966e+00 4.949083690350886688e-01 5.595981928486264308e-03
5.364816436979753966e+00 4.969920516467687954e-01 5.595902851562432369e-03
5.364816436979753966e+00 4.990757342584489775e-01 5.595817344570203425e-03
5.364816436979753966e+00 5.011594168701291041e-01 5.595725126943133267e-03
5.364816436979753966e+00 5.032430994818092307e-01 5.595625911996985648e-03
5.364816436979753966e+00 5.053267820934893573e-01 5.595519407026277453e-03
5.364816436979753966e+00 5.074104647051694839e-01 5.595405313310995547e-03
5.364816436979753966e+00 5.094941473168497215e-01 5.595283326157315072e-03
5.364816436979753966e+00 5.115778299285298480e-01 5.595153134937520638e-03
5.364816436979753966e+00 5.136615125402099746e-01 5.595014423231755782e-03
5.364816436979753966e+00 5.157451951518901012e-01 5.594866868785904751e-03
5.364816436979753966e+00 5.178288777635702278e-01 5.594710143655380261e-03
5.364816436979753966e+00 5.199125603752503544e-01 5.594543914245428060e-03
5.364816436979753966e+00 5.219962429869304810e-01 5.594367841451256158e-03
5.364816436979753966e+00 5.240799255986106076e-01 5.594181580727214734e-03
5.364816436979753966e+00 5.261636082102908452e-01 5.593984782201807428e-03
5.364816436979753966e+00 5.282472908219709717e-01 5.593777090780079932e-03
5.364816436979753966e+00 5.303309734336510983e-01 5.593558146245209729e-03
5.364816436979753966e+00 5.324146560453312249e-01 5.593327583313600915e-03
5.364816436979753966e+00 5.344983386570113515e-01 5.593085031802712617e-03
5.364816436979753966e+00 5.365820212686914781e-01 5.592830116633958591e-03
5.364816436979753966e+00 5.386657038803717157e-01 5.592562458003760492e-03
5.364816436979753966e+00 5.407493864920518423e-01 5.592281671495700351e-03
5.364816436979753966e+00 5.428330691037319689e-01 5.591987368189166308e-03
5.364816436979753966e+00 5.449167517154120954e-01 5.591679154883700056e-03
5.364816436979753966e+00 5.470004343270922220e-01 5.591356634223811073e-03
5.364816436979753966e+00 5.490841169387723486e-01 5.591019404826817925e-03
5.364816436979753966e+00 5.511677995504524752e-01 5.590667061460663501e-03
5.364816436979753966e+00 5.532514821621326018e-01 5.590299195134522219e-03
5.364816436979753966e+00 5.553351647738128394e-01 5.589915393319356239e-03
5.364816436979753966e+00 5.574188473854929660e-01 5.589515240087539021e-03
5.364816436979753966e+00 5.595025299971730925e-01 5.589098316248799526e-03
5.364816436979753966e+00 5.615862126088532191e-01 5.588664199534840171e-03
5.364816436979753966e+00 5.636698952205333457e-01 5.588212464795019700e-03
5.364816436979753966e+00 5.657535778322135833e-01 5.587742684145727626e-03
5.364816436979753966e+00 5.678372604438937099e-01 5.587254427139705382e-03
5.364816436979753966e+00 5.699209430555738365e-01 5.586747260977689526e-03
5.364816436979753966e+00 5.720046256672539631e-01 5.586220750696696893e-03
5.364825713954092024e+00 3.657200471109198214e-01 5.772680121412620928e-03
5.364825713954092024e+00 3.678037297225999480e-01 5.772691088313255080e-03
5.364825713954092024e+00 3.698874123342801301e-01 5.772702504121536397e-03
5.364825713954092024e+00 3.719710949459602567e-01 5.772714369942921753e-03
5.364825713954092024e+00 3.740547775576403833e-01 5.772726685421888243e-03
5.364825713954092024e+00 3.761384601693205099e-01 5.772739448627854306e-03
5.364825713954092024e+00 3.782221427810006920e-01 5.772752655957520858e-03
5.364825713954092024e+00 3.803058253926808185e-01 5.772766302008188778e-03
5.364825713954092024e+00 3.823895080043609451e-01 5.772780379470570343e-03
5.364825713954092024e+00 3.844731906160411272e-01 5.772794879023383958e-03
5.364825713954092024e+00 3.865568732277212538e-01 5.772809789193679431e-03
5.364825713954092024e+00 3.886405558394013804e-01 5.772825096260212133e-03
5.364825713954092024e+00 3.907242384510815070e-01 5.772840784116467505e-03
5.364825713954092024e+00 3.928079210627616891e-01 5.772856834160161772e-03
5.364825713954092024e+00 3.948916036744418157e-01 5.772873225166470085e-03
5.364825713954092024e+00 3.969752862861219422e-01 5.772889933165640045e-03
5.364825713954092024e+00 3.990589688978021243e-01 5.772906931311682678e-03
5.364825713954092024e+00 4.011426515094822509e-01 5.772924189772470766e-03
5.364825713954092024e+00 4.032263341211623775e-01 5.772941675593382636e-03
5.364825713954092024e+00 4.053100167328425041e-01 5.772959352572004828e-03
5.364825713954092024e+00 4.073936993445226862e-01 5.772977181144339429e-03
5.364825713954092024e+00 4.094773819562028128e-01 5.772995118242839514e-03
5.364825713954092024e+00 4.115610645678829393e-01 5.773013117183986923e-03
5.364825713954092024e+00 4.136447471795631214e-01 5.773031127553876832e-03
5.364825713954092024e+00 4.157284297912432480e-01 5.773049095034035044e-03
5.364825713954092024e+00 4.178121124029233746e-01 5.773066961389508242e-03
5.364825713954092024e+00 4.198957950146035012e-01 5.773084664109192493e-03
5.364825713954092024e+00 4.219794776262836833e-01 5.773102136703006128e-03
5.364825713954092024e+00 4.240631602379638099e-01 5.773119308062610311e-03
5.364825713954092024e+00 4.261468428496439365e-01 5.773136102801176318e-03
5.364825713954092024e+00 4.282305254613241186e-01 5.773152440804448643e-03
5.364825713954092024e+00 4.303142080730042451e-01 5.773168237377132236e-03
5.364825713954092024e+00 4.323978906846843717e-01 5.773183402948130899e-03
5.364825713954092024e+00 4.344815732963644983e-01 5.773197842994347816e-03
5.364825713954092024e+00 4.365652559080446804e-01 5.773211458052916224e-03
5.364825713954092024e+00 4.386489385197248070e-01 5.773224143480503931e-03
5.364825713954092024e+00 4.407326211314049891e-01 5.773235789396556628e-03
5.364825713954092024e+00 4.428163037430851157e-01 5.773246280567045398e-03
5.364825713954092024e+00 4.448999863547652422e-01 5.773255496400669408e-03
5.364825713954092024e+00 4.469836689664453688e-01 5.773263310738432214e-03
5.364825713954092024e+00 4.490673515781254954e-01 5.773269591840355514e-03
5.364825713954092024e+00 4.511510341898056775e-01 5.773274202322657873e-03
5.364825713954092024e+00 4.532347168014858041e-01 5.773276998985641534e-03
5.364825713954092024e+00 4.553183994131659862e-01 5.773277832848439789e-03
5.364825713954092024e+00 4.574020820248461128e-01 5.773276549026702502e-03
5.364825713954092024e+00 4.594857646365262394e-01 5.773272986651923656e-03
5.364825713954092024e+00 4.615694472482063659e-01 5.773266978814822585e-03
5.364825713954092024e+00 4.636531298598864925e-01 5.773258352500245869e-03
5.364825713954092024e+00 4.657368124715666746e-01 5.773246928547252216e-03
5.364825713954092024e+00 4.678204950832468012e-01 5.773232521571426343e-03
5.364825713954092024e+00 4.699041776949269833e-01 5.773214939933654817e-03
5.364825713954092024e+00 4.719878603066071099e-01 5.773193985716833926e-03
5.364825713954092024e+00 4.740715429182872365e-01 5.773169454636503661e-03
5.364825713954092024e+00 4.761552255299673631e-01 5.773141136033410094e-03
5.364825713954092024e+00 4.782389081416474896e-01 5.773108812846903387e-03
5.364825713954092024e+00 4.803225907533276717e-01 5.773072261602418299e-03
5.364825713954092024e+00 4.824062733650077983e-01 5.773031252351683469e-03
5.364825713954092024e+00 4.844899559766879804e-01 5.772985548683629356e-03
5.364825713954092024e+00 4.865736385883681070e-01 5.772934907716255858e-03
5.364825713954092024e+00 4.886573212000482336e-01 5.772879080073753909e-03
5.364825713954092024e+00 4.907410038117283602e-01 5.772817809897546996e-03
5.364825713954092024e+00 4.928246864234084867e-01 5.772750834866115580e-03
5.364825713954092024e+00 4.949083690350886688e-01 5.772677886091551192e-03
5.364825713954092024e+00 4.969920516467687954e-01 5.772598688272743798e-03
5.364825713954092024e+00 4.990757342584489775e-01 5.772512959614612207e-03
5.364825713954092024e+00 5.011594168701291041e-01 5.772420411841976649e-03
5.364825713954092024e+00 5.032430994818092307e-01 5.772320750339033149e-03
5.364825713954092024e+00 5.053267820934893573e-01 5.772213674030289912e-03
5.364825713954092024e+00 5.074104647051694839e-01 5.772098875559347059e-03
5.364825713954092024e+00 5.094941473168497215e-01 5.771976041218178019e-03
5.364825713954092024e+00 5.115778299285298480e-01 5.771844851086196243e-03
5.364825713954092024e+00 5.136615125402099746e-01 5.771704979017221356e-03
5.364825713954092024e+00 5.157451951518901012e-01 5.771556092704221638e-03
5.364825713954092024e+00 5.178288777635702278e-01 5.771397853823551950e-03
5.364825713954092024e+00 5.199125603752503544e-01 5.771229917952242980e-03
5.364825713954092024e+00 5.219962429869304810e-01 5.771051934805451929e-03
5.364825713954092024e+00 5.240799255986106076e-01 5.770863548183105887e-03
5.364825713954092024e+00 5.261636082102908452e-01 5.770664396120935534e-03
5.364825713954092024e+00 5.282472908219709717e-01 5.770454110969909858e-03
5.364825713954092024e+00 5.303309734336510983e-01 5.770232319467121299e-03
5.364825713954092024e+00 5.324146560453312249e-01 5.769998642909755088e-03
5.364825713954092024e+00 5.344983386570113515e-01 5.769752697279647603e-03
5.364825713954092024e+00 5.365820212686914781e-01 5.769494093414193926e-03
5.364825713954092024e+00 5.386657038803717157e-01 5.769222437108898621e-03
5.364825713954092024e+00 5.407493864920518423e-01 5.768937329214833369e-03
5.364825713954092024e+00 5.428330691037319689e-01 5.768638365761928101e-03
5.364825713954092024e+00 5.449167517154120954e-01 5.768325138025076973e-03
5.364825713954092024e+00 5.470004343270922220e-01 5.767997232691596428e-03
5.364825713954092024e+00 5.490841169387723486e-01 5.767654231977476821e-03
5.364825713954092024e+00 5.511677995504524752e-01 5.767295713754489947e-03
5.364825713954092024e+00 5.532514821621326018e-01 5.766921251742491809e-03
5.364825713954092024e+00 5.553351647738128394e-01 5.766530415595635777e-03
5.364825713954092024e+00 5.574188473854929660e-01 5.766122771139153662e-03
5.364825713954092024e+00 5.595025299971730925e-01 5.765697880434427804e-03
5.364825713954092024e+00 5.615862126088532191e-01 5.765255302013805837e-03
5.364825713954092024e+00 5.636698952205333457e-01 5.764794591028658474e-03
5.364825713954092024e+00 5.657535778322135833e-01 5.764315299404118575e-03
5.364825713954092024e+00 5.678372604438937099e-01 5.763816976038393936e-03
5.364825713954092024e+00 5.699209430555738365e-01 5.763299166946612290e-03
5.364825713954092024e+00 5.720046256672539631e-01 5.762761415514085737e-03
5.364834990928430969e+00 3.657200471109198214e-01 5.950326108512494702e-03
5.364834990928430969e+00 3.678037297225999480e-01 5.950337263951885509e-03
5.364834990928430969e+00 3.698874123342801301e-01 5.950348879997946309e-03
5.364834990928430969e+00 3.719710949459602567e-01 5.950360958216467135e-03
5.364834990928430969e+00 3.740547775576403833e-01 5.950373498707427905e-03
5.364834990928430969e+00 3.761384601693205099e-01 5.950386500002942045e-03
5.364834990928430969e+00 3.782221427810006920e-01 5.950399958937523451e-03
5.364834990928430969e+00 3.803058253926808185e-01 5.950413870560005911e-03
5.364834990928430969e+00 3.823895080043609451e-01 5.950428227994279499e-03
5.364834990928430969e+00 3.844731906160411272e-01 5.950443022335296511e-03
5.364834990928430969e+00 3.865568732277212538e-01 5.950458242521742755e-03
5.364834990928430969e+00 3.886405558394013804e-01 5.950473875221222279e-03
5.364834990928430969e+00 3.907242384510815070e-01 5.950489904701047363e-03
5.364834990928430969e+00 3.928079210627616891e-01 5.950506312709359646e-03
5.364834990928430969e+00 3.948916036744418157e-01 5.950523078343144569e-03
5.364834990928430969e+00 3.969752862861219422e-01 5.950540177930162614e-03
5.364834990928430969e+00 3.990589688978021243e-01 5.950557584895956736e-03
5.364834990928430969e+00 4.011426515094822509e-01 5.950575269635783801e-03
5.364834990928430969e+00 4.032263341211623775e-01 5.950593199389809899e-03
5.364834990928430969e+00 4.053100167328425041e-01 5.950611338109599094e-03
5.364834990928430969e+00 4.073936993445226862e-01 5.950629646337777384e-03
5.364834990928430969e+00 4.094773819562028128e-01 5.950648081069282586e-03
5.364834990928430969e+00 4.115610645678829393e-01 5.950666595626157192e-03
5.364834990928430969e+00 4.136447471795631214e-01 5.950685139532277922e-03
5.364834990928430969e+00 4.157284297912432480e-01 5.950703658387147647e-03
5.364834990928430969e+00 4.178121124029233746e-01 5.950722093754030016e-03
5.364834990928430969e+00 4.198957950146035012e-01 5.950740382965939712e-03
5.364834990928430969e+00 4.219794776262836833e-01 5.950758459148083705e-03
5.364834990928430969e+00 4.240631602379638099e-01 5.950776250923879400e-03
5.364834990928430969e+00 4.261468428496439365e-01 5.950793682395404301e-03
5.364834990928430969e+00 4.282305254613241186e-01 5.950810673054474954e-03
5.364834990928430969e+00 4.303142080730042451e-01 5.950827137518566526e-03
5.364834990928430969e+00 4.323978906846843717e-01 5.950842985575971120e-03
5.364834990928430969e+00 4.344815732963644983e-01 5.950858121982817786e-03
5.364834990928430969e+00 4.365652559080446804e-01 5.950872446388147212e-03
5.364834990928430969e+00 4.386489385197248070e-01 5.950885853155030505e-03
5.364834990928430969e+00 4.407326211314049891e-01 5.950898231363029034e-03
5.364834990928430969e+00 4.428163037430851157e-01 5.950909464609759406e-03
5.364834990928430969e+00 4.448999863547652422e-01 5.950919430925851253e-03
5.364834990928430969e+00 4.469836689664453688e-01 5.950928002757974698e-03
5.364834990928430969e+00 4.490673515781254954e-01 5.950935046735860053e-03
5.364834990928430969e+00 4.511510341898056775e-01 5.950940423714956400e-03
5.364834990928430969e+00 4.532347168014858041e-01 5.950943988589084063e-03
5.364834990928430969e+00 4.553183994131659862e-01 5.950945590317387873e-03
5.364834990928430969e+00 4.574020820248461128e-01 5.950945071705472308e-03
5.364834990928430969e+00 4.594857646365262394e-01 5.950942269390259096e-03
5.364834990928430969e+00 4.615694472482063659e-01 5.950937013854566693e-03
5.364834990928430969e+00 4.636531298598864925e-01 5.950929129228482717e-03
5.364834990928430969e+00 4.657368124715666746e-01 5.950918433267927098e-03
5.364834990928430969e+00 4.678204950832468012e-01 5.950904737327019668e-03
5.364834990928430969e+00 4.699041776949269833e-01 5.950887846256953592e-03
5.364834990928430969e+00 4.719878603066071099e-01 5.950867558451789462e-03
5.364834990928430969e+00 4.740715429182872365e-01 5.950843665674806875e-03
5.364834990928430969e+00 4.761552255299673631e-01 5.950815953157569289e-03
5.364834990928430969e+00 4.782389081416474896e-01 5.950784199416364259e-03
5.364834990928430969e+00 4.803225907533276717e-01 5.950748176383219290e-03
5.364834990928430969e+00 4.824062733650077983e-01 5.950707649227101291e-03
5.364834990928430969e+00 4.844899559766879804e-01 5.950662376363788017e-03
5.364834990928430969e+00 4.865736385883681070e-01 5.950612109481414475e-03
5.364834990928430969e+00 4.886573212000482336e-01 5.950556593507645015e-03
5.364834990928430969e+00 4.907410038117283602e-01 5.950495566530767701e-03
5.364834990928430969e+00 4.928246864234084867e-01 5.950428759905041463e-03
5.364834990928430969e+00 4.949083690350886688e-01 5.950355898205136190e-03
5.364834990928430969e+00 4.969920516467687954e-01 5.950276699185779589e-03
5.364834990928430969e+00 4.990757342584489775e-01 5.950190873878882618e-03
5.364834990928430969e+00 5.011594168701291041e-01 5.950098126530593313e-03
5.364834990928430969e+00 5.032430994818092307e-01 5.949998154682835730e-03
5.364834990928430969e+00 5.053267820934893573e-01 5.949890649165219189e-03
5.364834990928430969e+00 5.074104647051694839e-01 5.949775294144498718e-03
5.364834990928430969e+00 5.094941473168497215e-01 5.949651767134190618e-03
5.364834990928430969e+00 5.115778299285298480e-01 5.949519739072393898e-03
5.364834990928430969e+00 5.136615125402099746e-01 5.949378874355728403e-03
5.364834990928430969e+00 5.157451951518901012e-01 5.949228830823327652e-03
5.364834990928430969e+00 5.178288777635702278e-01 5.949069259982446567e-03
5.364834990928430969e+00 5.199125603752503544e-01 5.948899806893575073e-03
5.364834990928430969e+00 5.219962429869304810e-01 5.948720110396279147e-03
5.364834990928430969e+00 5.240799255986106076e-01 5.948529803125674614e-03
5.364834990928430969e+00 5.261636082102908452e-01 5.948328511599621296e-03
5.364834990928430969e+00 5.282472908219709717e-01 5.948115856326464078e-03
5.364834990928430969e+00 5.303309734336510983e-01 5.947891451849357698e-03
5.364834990928430969e+00 5.324146560453312249e-01 5.947654906894391316e-03
5.364834990928430969e+00 5.344983386570113515e-01 5.947405824393068793e-03
5.364834990928430969e+00 5.365820212686914781e-01 5.947143801674888153e-03
5.364834990928430969e+00 5.386657038803717157e-01 5.946868430493268756e-03
5.364834990928430969e+00 5.407493864920518423e-01 5.946579297196765042e-03
5.364834990928430969e+00 5.428330691037319689e-01 5.946275982810602864e-03
5.364834990928430969e+00 5.449167517154120954e-01 5.945958063230344023e-03
5.364834990928430969e+00 5.470004343270922220e-01 5.945625109367752223e-03
5.364834990928430969e+00 5.490841169387723486e-01 5.945276687271169001e-03
5.364834990928430969e+00 5.511677995504524752e-01 5.944912358281330932e-03
5.364834990928430969e+00 5.532514821621326018e-01 5.944531679019803352e-03
5.364834990928430969e+00 5.553351647738128394e-01 5.944134201709171290e-03
5.364834990928430969e+00 5.574188473854929660e-01 5.943719474169766905e-03
5.364834990928430969e+00 5.595025299971730925e-01 5.943287040066609975e-03
5.364834990928430969e+00 5.615862126088532191e-01 5.942836439057808291e-03
5.364834990928430969e+00 5.636698952205333457e-01 5.942367206913732290e-03
5.364834990928430969e+00 5.657535778322135833e-01 5.941878875721364611e-03
5.364834990928430969e+00 5.678372604438937099e-01 5.941370974052008827e-03
5.364834990928430969e+00 5.699209430555738365e-01 5.940843027140915722e-03
5.364834990928430969e+00 5.720046256672539631e-01 5.940294557005811743e-03
5.364844267902769914e+00 3.657200471109198214e-01 6.128875032887359277e-03
5.364844267902769914e+00 3.678037297225999480e-01 6.128886376979453786e-03
5.364844267902769914e+00 3.698874123342801301e-01 6.128898193438944361e-03
5.364844267902769914e+00 3.719710949459602567e-01 6.128910484305991578e-03
5.364844267902769914e+00 3.740547775576403833e-01 6.128923250143853210e-03
5.364844267902769914e+00 3.761384601693205099e-01 6.128936489959747880e-03
5.364844267902769914e+00 3.782221427810006920e-01 6.128950201041150070e-03
5.364844267902769914e+00 3.803058253926808185e-01 6.128964378895230929e-03
5.364844267902769914e+00 3.823895080043609451e-01 6.128979017107330854e-03
5.364844267902769914e+00 3.844731906160411272e-01 6.128994107248039898e-03
5.364844267902769914e+00 3.865568732277212538e-01 6.129009638600337907e-03
5.364844267902769914e+00 3.886405558394013804e-01 6.129025598322495466e-03
5.364844267902769914e+00 3.907242384510815070e-01 6.129041971073085661e-03
5.364844267902769914e+00 3.928079210627616891e-01 6.129058738980458151e-03
5.364844267902769914e+00 3.948916036744418157e-01 6.129075881484811680e-03
5.364844267902769914e+00 3.969752862861219422e-01 6.129093375264838689e-03
5.364844267902769914e+00 3.990589688978021243e-01 6.129111194062761975e-03
5.364844267902769914e+00 4.011426515094822509e-01 6.129129308554865339e-03
5.364844267902769914e+00 4.032263341211623775e-01 6.129147686213112095e-03
5.364844267902769914e+00 4.053100167328425041e-01 6.129166291241703625e-03
5.364844267902769914e+00 4.073936993445226862e-01 6.129185084295205033e-03
5.364844267902769914e+00 4.094773819562028128e-01 6.129204022536686135e-03
5.364844267902769914e+00 4.115610645678829393e-01 6.129223059391807060e-03
5.364844267902769914e+00 4.136447471795631214e-01 6.129242144375465599e-03
5.364844267902769914e+00 4.157284297912432480e-01 6.129261223093192788e-03
5.364844267902769914e+00 4.178121124029233746e-01 6.129280237008059851e-03
5.364844267902769914e+00 4.198957950146035012e-01 6.129299123320850438e-03
5.364844267902769914e+00 4.219794776262836833e-01 6.129317814931929675e-03
5.364844267902769914e+00 4.240631602379638099e-01 6.129336240160241506e-03
5.364844267902769914e+00 4.261468428496439365e-01 6.129354322762834741e-03
5.364844267902769914e+00 4.282305254613241186e-01 6.129371981723718589e-03
5.364844267902769914e+00 4.303142080730042451e-01 6.129389131166224428e-03
5.364844267902769914e+00 4.323978906846843717e-01 6.129405680205349607e-03
5.364844267902769914e+00 4.344815732963644983e-01 6.129421532860700357e-03
5.364844267902769914e+00 4.365652559080446804e-01 6.129436587948982294e-03
5.364844267902769914e+00 4.386489385197248070e-01 6.129450738925928087e-03
5.364844267902769914e+00 4.407326211314049891e-01 6.129463873765873816e-03
5.364844267902769914e+00 4.428163037430851157e-01 6.129475874941344750e-03
5.364844267902769914e+00 4.448999863547652422e-01 6.129486619241291886e-03
5.364844267902769914e+00 4.469836689664453688e-01 6.129495977663944155e-03
5.364844267902769914e+00 4.490673515781254954e-01 6.129503815377252383e-03
5.364844267902769914e+00 4.511510341898056775e-01 6.129509991538203105e-03
5.364844267902769914e+00 4.532347168014858041e-01 6.129514359288776651e-03
5.364844267902769914e+00 4.553183994131659862e-01 6.129516765552884758e-03
5.364844267902769914e+00 4.574020820248461128e-01 6.129517051070791818e-03
5.364844267902769914e+00 4.594857646365262394e-01 6.129515050216312322e-03
5.364844267902769914e+00 4.615694472482063659e-01 6.129510590980447211e-03
5.364844267902769914e+00 4.636531298598864925e-01 6.129503494852707110e-03
5.364844267902769914e+00 4.657368124715666746e-01 6.129493576758062064e-03
5.364844267902769914e+00 4.678204950832468012e-01 6.129480645056304029e-03
5.364844267902769914e+00 4.699041776949269833e-01 6.129464501367899720e-03
5.364844267902769914e+00 4.719878603066071099e-01 6.129444940558631365e-03
5.364844267902769914e+00 4.740715429182872365e-01 6.129421750709761196e-03
5.364844267902769914e+00 4.761552255299673631e-01 6.129394713036062300e-03
5.364844267902769914e+00 4.782389081416474896e-01 6.129363601839968138e-03
5.364844267902769914e+00 4.803225907533276717e-01 6.129328184453713448e-03
5.364844267902769914e+00 4.824062733650077983e-01 6.129288221266749812e-03
5.364844267902769914e+00 4.844899559766879804e-01 6.129243465662290342e-03
5.364844267902769914e+00 4.865736385883681070e-01 6.129193663938924466e-03
5.364844267902769914e+00 4.886573212000482336e-01 6.129138555404116916e-03
5.364844267902769914e+00 4.907410038117283602e-01 6.129077872266206449e-03
5.364844267902769914e+00 4.928246864234084867e-01 6.129011339754180700e-03
5.364844267902769914e+00 4.949083690350886688e-01 6.128938675951759417e-03
5.364844267902769914e+00 4.969920516467687954e-01 6.128859591898155011e-03
5.364844267902769914e+00 4.990757342584489775e-01 6.128773791618905530e-03
5.364844267902769914e+00 5.011594168701291041e-01 6.128680972059935214e-03
5.364844267902769914e+00 5.032430994818092307e-01 6.128580823075689861e-03
5.364844267902769914e+00 5.053267820934893573e-01 6.128473027615174637e-03
5.364844267902769914e+00 5.074104647051694839e-01 6.128357261572468621e-03
5.364844267902769914e+00 5.094941473168497215e-01 6.128233193973930959e-03
5.364844267902769914e+00 5.115778299285298480e-01 6.128100486929102114e-03
5.364844267902769914e+00 5.136615125402099746e-01 6.127958795721015310e-03
5.364844267902769914e+00 5.157451951518901012e-01 6.127807768822535889e-03
5.364844267902769914e+00 5.178288777635702278e-01 6.127647047955216142e-03
5.364844267902769914e+00 5.199125603752503544e-01 6.127476268184267084e-03
5.364844267902769914e+00 5.219962429869304810e-01 6.127295057883437243e-03
5.364844267902769914e+00 5.240799255986106076e-01 6.127103038933449410e-03
5.364844267902769914e+00 5.261636082102908452e-01 6.126899826688427669e-03
5.364844267902769914e+00 5.282472908219709717e-01 6.126685030096470225e-03
5.364844267902769914e+00 5.303309734336510983e-01 6.126458251791942755e-03
5.364844267902769914e+00 5.324146560453312249e-01 6.126219088141762574e-03
5.364844267902769914e+00 5.344983386570113515e-01 6.125967129388802147e-03
5.364844267902769914e+00 5.365820212686914781e-01 6.125701959708716900e-03
5.364844267902769914e+00 5.386657038803717157e-01 6.125423157337784794e-03
5.364844267902769914e+00 5.407493864920518423e-01 6.125130294675477927e-03
5.364844267902769914e+00 5.428330691037319689e-01 6.124822938349452212e-03
5.364844267902769914e+00 5.449167517154120954e-01 6.124500649420216991e-03
5.364844267902769914e+00 5.470004343270922220e-01 6.124162983431219107e-03
5.364844267902769914e+00 5.490841169387723486e-01 6.123809490574227098e-03
5.364844267902769914e+00 5.511677995504524752e-01 6.123439715779988718e-03
5.364844267902769914e+00 5.532514821621326018e-01 6.123053198910585748e-03
5.364844267902769914e+00 5.553351647738128394e-01 6.122649474904750047e-03
5.364844267902769914e+00 5.574188473854929660e-01 6.122228073944172358e-03
5.364844267902769914e+00 5.595025299971730925e-01 6.121788521608372349e-03
5.364844267902769914e+00 5.615862126088532191e-01 6.121330338950981345e-03
5.364844267902769914e+00 5.636698952205333457e-01 6.120853042730816165e-03
5.364844267902769914e+00 5.657535778322135833e-01 6.120356145499984864e-03
5.364844267902769914e+00 5.678372604438937099e-01 6.119839155833869428e-03
5.364844267902769914e+00 5.699209430555738365e-01 6.119301578534893336e-03
5.364844267902769914e+00 5.720046256672539631e-01 6.118742914729531635e-03
5.364853544877108860e+00 3.657200471109198214e-01 6.308250377419518003e-03
5.364853544877108860e+00 3.678037297225999480e-01 6.308261912955771648e-03
5.364853544877108860e+00 3.698874123342801301e-01 6.308273932929609092e-03
5.364853544877108860e+00 3.719710949459602567e-01 6.308286439862868106e-03
5.364853544877108860e+00 3.740547775576403833e-01 6.308299434802212315e-03
5.364853544877108860e+00 3.761384601693205099e-01 6.308312917279578630e-03
5.364853544877108860e+00 3.782221427810006920e-01 6.308326885085920738e-03
5.364853544877108860e+00 3.803058253926808185e-01 6.308341334192502960e-03
5.364853544877108860e+00 3.823895080043609451e-01 6.308356258668663084e-03
5.364853544877108860e+00 3.844731906160411272e-01 6.308371650537710623e-03
5.364853544877108860e+00 3.865568732277212538e-01 6.308387499639413545e-03
5.364853544877108860e+00 3.886405558394013804e-01 6.308403793495931909e-03
5.364853544877108860e+00 3.907242384510815070e-01 6.308420517237655831e-03
5.364853544877108860e+00 3.928079210627616891e-01 6.308437653394037732e-03
5.364853544877108860e+00 3.948916036744418157e-01 6.308455181800671011e-03
5.364853544877108860e+00 3.969752862861219422e-01 6.308473079540934808e-03
5.364853544877108860e+00 3.990589688978021243e-01 6.308491320685074254e-03
5.364853544877108860e+00 4.011426515094822509e-01 6.308509876221871440e-03
5.364853544877108860e+00 4.032263341211623775e-01 6.308528713924273744e-03
5.364853544877108860e+00 4.053100167328425041e-01 6.308547798228664009e-03
5.364853544877108860e+00 4.073936993445226862e-01 6.308567090017692253e-03
5.364853544877108860e+00 4.094773819562028128e-01 6.308586546623072035e-03
5.364853544877108860e+00 4.115610645678829393e-01 6.308606121546067938e-03
5.364853544877108860e+00 4.136447471795631214e-01 6.308625764422162718e-03
5.364853544877108860e+00 4.157284297912432480e-01 6.308645420836551249e-03
5.364853544877108860e+00 4.178121124029233746e-01 6.308665032230881785e-03
5.364853544877108860e+00 4.198957950146035012e-01 6.308684535684716370e-03
5.364853544877108860e+00 4.219794776262836833e-01 6.308703863894690733e-03
5.364853544877108860e+00 4.240631602379638099e-01 6.308722944967760406e-03
5.364853544877108860e+00 4.261468428496439365e-01 6.308741702330705400e-03
5.364853544877108860e+00 4.282305254613241186e-01 6.308760054529731487e-03
5.364853544877108860e+00 4.303142080730042451e-01 6.308777915213471636e-03
5.364853544877108860e+00 4.323978906846843717e-01 6.308795192925117576e-03
5.364853544877108860e+00 4.344815732963644983e-01 6.308811790991920507e-03
5.364853544877108860e+00 4.365652559080446804e-01 6.308827607431894205e-03
5.364853544877108860e+00 4.386489385197248070e-01 6.308842534807437320e-03
5.364853544877108860e+00 4.407326211314049891e-01 6.308856460141197553e-03
5.364853544877108860e+00 4.428163037430851157e-01 6.308869264735281375e-03
5.364853544877108860e+00 4.448999863547652422e-01 6.308880824139326444e-03
5.364853544877108860e+00 4.469836689664453688e-01 6.308891007994094600e-03
5.364853544877108860e+00 4.490673515781254954e-01 6.308899679921937953e-03
5.364853544877108860e+00 4.511510341898056775e-01 6.308906697508649339e-03
5.364853544877108860e+00 4.532347168014858041e-01 6.308911912058016297e-03
5.364853544877108860e+00 4.553183994131659862e-01 6.308915168612791273e-03
5.364853544877108860e+00 4.574020820248461128e-01 6.308916305786128539e-03
5.364853544877108860e+00 4.594857646365262394e-01 6.308915155765252268e-03
5.364853544877108860e+00 4.615694472482063659e-01 6.308911544051558525e-03
5.364853544877108860e+00 4.636531298598864925e-01 6.308905289608516924e-03
5.364853544877108860e+00 4.657368124715666746e-01 6.308896204583143430e-03
5.364853544877108860e+00 4.678204950832468012e-01 6.308884094327274136e-03
5.364853544877108860e+00 4.699041776949269833e-01 6.308868757318577235e-03
5.364853544877108860e+00 4.719878603066071099e-01 6.308849985011135211e-03
5.364853544877108860e+00 4.740715429182872365e-01 6.308827561925204643e-03
5.364853544877108860e+00 4.761552255299673631e-01 6.308801265460019583e-03
5.364853544877108860e+00 4.782389081416474896e-01 6.308770865870091775e-03
5.364853544877108860e+00 4.803225907533276717e-01 6.308736126273076748e-03
5.364853544877108860e+00 4.824062733650077983e-01 6.308696802564399408e-03
5.364853544877108860e+00 4.844899559766879804e-01 6.308652643378663376e-03
5.364853544877108860e+00 4.865736385883681070e-01 6.308603390038710831e-03
5.364853544877108860e+00 4.886573212000482336e-01 6.308548776592700497e-03
5.364853544877108860e+00 4.907410038117283602e-01 6.308488529725354843e-03
5.364853544877108860e+00 4.928246864234084867e-01 6.308422368796125744e-03
5.364853544877108860e+00 4.949083690350886688e-01 6.308350005810455310e-03
5.364853544877108860e+00 4.969920516467687954e-01 6.308271145443865996e-03
5.364853544877108860e+00 4.990757342584489775e-01 6.308185485006320703e-03
5.364853544877108860e+00 5.011594168701291041e-01 6.308092714449618776e-03
5.364853544877108860e+00 5.032430994818092307e-01 6.307992516407984196e-03
5.364853544877108860e+00 5.053267820934893573e-01 6.307884566254717308e-03
5.364853544877108860e+00 5.074104647051694839e-01 6.307768532065800328e-03
5.364853544877108860e+00 5.094941473168497215e-01 6.307644074660349355e-03
5.364853544877108860e+00 5.115778299285298480e-01 6.307510847700544855e-03
5.364853544877108860e+00 5.136615125402099746e-01 6.307368497612501380e-03
5.364853544877108860e+00 5.157451951518901012e-01 6.307216663730555797e-03
5.364853544877108860e+00 5.178288777635702278e-01 6.307054978253372711e-03
5.364853544877108860e+00 5.199125603752503544e-01 6.306883066389033267e-03
5.364853544877108860e+00 5.219962429869304810e-01 6.306700546328277909e-03
5.364853544877108860e+00 5.240799255986106076e-01 6.306507029357316316e-03
5.364853544877108860e+00 5.261636082102908452e-01 6.306302119890014324e-03
5.364853544877108860e+00 5.282472908219709717e-01 6.306085415561163941e-03
5.364853544877108860e+00 5.303309734336510983e-01 6.305856507306083734e-03
5.364853544877108860e+00 5.324146560453312249e-01 6.305614979416783103e-03
5.364853544877108860e+00 5.344983386570113515e-01 6.305360409672939107e-03
5.364853544877108860e+00 5.365820212686914781e-01 6.305092369370471697e-03
5.364853544877108860e+00 5.386657038803717157e-01 6.304810423485210542e-03
5.364853544877108860e+00 5.407493864920518423e-01 6.304514130722491637e-03
5.364853544877108860e+00 5.428330691037319689e-01 6.304203043635879175e-03
5.364853544877108860e+00 5.449167517154120954e-01 6.303876708791645959e-03
5.364853544877108860e+00 5.470004343270922220e-01 6.303534666779930275e-03
5.364853544877108860e+00 5.490841169387723486e-01 6.303176452458651019e-03
5.364853544877108860e+00 5.511677995504524752e-01 6.302801594954888544e-03
5.364853544877108860e+00 5.532514821621326018e-01 6.302409617915923426e-03
5.364853544877108860e+00 5.553351647738128394e-01 6.302000039535651105e-03
5.364853544877108860e+00 5.574188473854929660e-01 6.301572372820166308e-03
5.364853544877108860e+00 5.595025299971730925e-01 6.301126125678198527e-03
5.364853544877108860e+00 5.615862126088532191e-01 6.300660801081101221e-03
5.364853544877108860e+00 5.636698952205333457e-01 6.300175897190653240e-03
5.364853544877108860e+00 5.657535778322135833e-01 6.299670907578361692e-03
5.364853544877108860e+00 5.678372604438937099e-01 6.299145321337509471e-03
5.364853544877108860e+00 5.699209430555738365e-01 6.298598623341568337e-03
5.364853544877108860e+00 5.720046256672539631e-01 6.298030294350102920e-03


==> anc/Q_plot_fixedBetaC_deltaX_0.021663844725846794_betaCmin_5.36375_betaCmax_5.36625_numin_0.3_numax_0.64.dat <==
# NU	Q
3.657200471109198214e-01 6.333787613079224464e-08
3.678037297225999480e-01 6.512007075271830939e-08
3.698874123342801301e-01 6.685429284723992578e-08
3.719710949459602567e-01 6.853037611765660163e-08
3.740547775576403833e-01 7.013781283290124353e-08
3.761384601693205099e-01 7.166578840689482836e-08
3.782221427810006920e-01 7.310323773740756324e-08
3.803058253926808185e-01 7.443890571537685127e-08
3.823895080043609451e-01 7.566139358544613241e-08
3.844731906160411272e-01 7.675924413122731158e-08
3.865568732277212538e-01 7.772100592233230009e-08
3.886405558394013804e-01 7.853532472625212927e-08
3.907242384510815070e-01 7.919102367452370415e-08
3.928079210627616891e-01 7.967720597793620673e-08
3.948916036744418157e-01 7.998335640585098271e-08
3.969752862861219422e-01 8.009946024809026835e-08
3.990589688978021243e-01 8.001611175068371608e-08
4.011426515094822509e-01 7.972465060316105284e-08
4.032263341211623775e-01 7.921730100991517632e-08
4.053100167328425041e-01 7.848730601561227793e-08
4.073936993445226862e-01 7.752908801828612498e-08
4.094773819562028128e-01 7.633841302760282614e-08
4.115610645678829393e-01 7.491255148019550099e-08
4.136447471795631214e-01 7.325046587395742816e-08
4.157284297912432480e-01 7.135299341262953748e-08
4.178121124029233746e-01 6.922304473156964906e-08
4.198957950146035012e-01 6.686580763657978905e-08
4.219794776262836833e-01 6.428896587591488437e-08
4.240631602379638099e-01 6.150291707087746203e-08
4.261468428496439365e-01 5.852100669143379587e-08
4.282305254613241186e-01 5.535976873351385593e-08
4.303142080730042451e-01 5.203917388438966039e-08
4.323978906846843717e-01 4.858289237149399731e-08
4.344815732963644983e-01 4.501855974381260839e-08
4.365652559080446804e-01 4.137804799812686316e-08
4.386489385197248070e-01 3.769775820283403674e-08
4.407326211314049891e-01 3.401890468511676703e-08
4.428163037430851157e-01 3.038782292120111422e-08
4.448999863547652422e-01 2.685627903232799380e-08
4.469836689664453688e-01 2.348178199389701653e-08
4.490673515781254954e-01 2.032791481934671998e-08
4.511510341898056775e-01 1.746467295457285827e-08
4.532347168014858041e-01 1.496878769521030006e-08
4.553183994131659862e-01 1.292409563884716881e-08
4.574020820248461128e-01 1.142188576786778493e-08
4.594857646365262394e-01 1.056125740513967721e-08
4.615694472482063659e-01 1.044950199284646696e-08
4.636531298598864925e-01 1.120247325954374634e-08
4.657368124715666746e-01 1.294497174040718102e-08
4.678204950832468012e-01 1.581113529867916814e-08
4.699041776949269833e-01 1.994483240738340465e-08
4.719878603066071099e-01 2.550006772669289349e-08
4.740715429182872365e-01 3.264138832707879360e-08
4.761552255299673631e-01 4.154429221108096622e-08
4.782389081416474896e-01 5.239565129820855624e-08
4.803225907533276717e-01 6.539412706329340597e-08
4.824062733650077983e-01 8.075060352736511718e-08
4.844899559766879804e-01 9.868861298818683204e-08
4.865736385883681070e-01 1.194447724899862876e-07
4.886573212000482336e-01 1.432692209624365422e-07
4.907410038117283602e-01 1.704260583657391574e-07
4.928246864234084867e-01 2.011937942336344661e-07
4.949083690350886688e-01 2.358657890211120363e-07
4.969920516467687954e-01 2.747507075365657977e-07
4.990757342584489775e-01 3.181729658506435891e-07
5.011594168701291041e-01 3.664731887686489906e-07
5.032430994818092307e-01 4.200086554222773753e-07
5.053267820934893573e-01 4.791537647237164856e-07
5.074104647051694839e-01 5.443004816011679441e-07
5.094941473168497215e-01 6.158588034316406406e-07
5.115778299285298480e-01 6.942572053496892375e-07
5.136615125402099746e-01 7.799431065352527442e-07
5.157451951518901012e-01 8.733833213877626101e-07
5.178288777635702278e-01 9.750645138169932514e-07
5.199125603752503544e-01 1.085493653102636230e-06
5.219962429869304810e-01 1.205198466826191767e-06
5.240799255986106076e-01 1.334727887717030701e-06
5.261636082102908452e-01 1.474652504557309474e-06
5.282472908219709717e-01 1.625565010422365006e-06
5.303309734336510983e-01 1.788080641240717715e-06
5.324146560453312249e-01 1.962837620691337030e-06
5.344983386570113515e-01 2.150497593245331708e-06
5.365820212686914781e-01 2.351746064090379780e-06
5.386657038803717157e-01 2.567292819396872063e-06
5.407493864920518423e-01 2.797872360783331024e-06
5.428330691037319689e-01 3.044244321843880455e-06
5.449167517154120954e-01 3.307193884187528135e-06
5.470004343270922220e-01 3.587532191433037492e-06
5.490841169387723486e-01 3.886096753273887598e-06
5.511677995504524752e-01 4.203751846491376848e-06
5.532514821621326018e-01 4.541388909678239342e-06
5.553351647738128394e-01 4.899926924883027747e-06
5.574188473854929660e-01 5.280312805033221317e-06
5.595025299971730925e-01 5.683521766853978890e-06
5.615862126088532191e-01 6.110557700716845538e-06
5.636698952205333457e-01 6.562453536579164144e-06
5.657535778322135833e-01 7.040271589094678296e-06
5.678372604438937099e-01 7.545103912700625613e-06
5.699209430555738365e-01 8.078072641120162599e-06
5.720046256672539631e-01 8.640330318826304530e-06


==> anc/abundances_d0.2.dat <==
# # BETA	SECTOR_1	SECTOR_1_ERROR	SECTOR_2	SECTOR_2_ERROR	SECTOR_3	SECTOR_3_ERROR	CUTOFF	CUTOFF_ERROR
5.360000000000000320e+00 3.544834183673472583e-01 1.066706198202177708e-03 3.025247448979589970e-01 8.495545954156730152e-04 2.333831632653063926e-01 3.785016223497083350e-04 1.096086734693877129e-01 1.534187238311234035e-04
5.362499999999999822e+00 3.753768749999995546e-01 1.342906183279324707e-03 2.877968749999993969e-01 1.001214003088484817e-03 2.277651562499997950e-01 3.978464132352708569e-04 1.090610937499999211e-01 1.328128583405092933e-04
5.363800000000000345e+00 3.996371951219511165e-01 2.453255094934740296e-03 2.714289634146339614e-01 1.750162485759052759e-03 2.205115853658536074e-01 7.304154295328491682e-04 1.084222560975610650e-01 2.025350571237657308e-04
5.365000000000000213e+00 4.283473741794312506e-01 1.668573773758512142e-03 2.518945568927788980e-01 1.176712314647234596e-03 2.122253829321661678e-01 4.976308852747892298e-04 1.075326859956236419e-01 1.226370471427431716e-04
5.366200000000000081e+00 4.607559055118113367e-01 2.762733011093223851e-03 2.309084645669291780e-01 1.872935149855824415e-03 2.018321850393700878e-01 8.940263551802857039e-04 1.065034448818898000e-01 2.466375217326504808e-04
5.367499999999999716e+00 4.772636842105262844e-01 1.460986942710530354e-03 2.200013157894736837e-01 9.400001822422915420e-04 1.968044736842105291e-01 5.331533999640992441e-04 1.059305263157895027e-01 1.764236260134016405e-04
5.370000000000000107e+00 4.990938628158842483e-01 8.088052556733197609e-04 2.067901624548734718e-01 5.010861906280172570e-04 1.892601534296028121e-01 3.517514136605661692e-04 1.048558212996389682e-01 1.500398601318850462e-04
5.372499999999999609e+00 5.086096938775508391e-01 2.709283677035739801e-03 2.015382653061223994e-01 1.630707562480763475e-03 1.858622448979591613e-01 1.414840373766887774e-03 1.039897959183673365e-01 4.791008767772949087e-04
5.375000000000000000e+00 5.223048780487804521e-01 2.095415312717816263e-03 1.943597560975609539e-01 1.304437718630227462e-03 1.794573170731707246e-01 1.013127782148610153e-03 1.038780487804877861e-01 6.206868994812517019e-04


==> anc/carpet_lattice_Z3updates.dat <==
#theta_q/(2pi) theta_I/(2pi) arg(P) error
0.00 0.00 -0.000239 0.00205249
0.00 0.05 -0.000008 0.00193887
0.00 0.10 -0.001709 0.00129067
0.00 0.15 0.002972 0.00155495
0.00 0.20 0.000936 0.00123561
0.00 0.25 0.247750 0.193602
0.00 0.30 -2.348214 0.197801
0.00 0.35 2.816995 0.471291
0.00 0.40 2.342748 0.189148
0.00 0.45 2.825070 0.466653
0.00 0.50 2.855966 0.475736
   
   
0.05 0.00 0.002674 0.00209645
0.05 0.05 0.000158 0.00189785
0.05 0.10 -0.000964 0.0013799
0.05 0.15 0.001185 0.00143591
0.05 0.20 -0.002257 0.00223017
0.05 0.25 -0.000964 0.328723
0.05 0.30 2.096829 0.00212397
0.05 0.35 2.095446 0.001984
0.05 0.40 2.095483 0.00154811
0.05 0.45 2.100239 0.00267006
0.05 0.50 2.097952 0.00196885
   
   
0.10 0.00 -0.001548 0.00204696
0.10 0.05 -0.004655 0.00197233
0.10 0.10 0.001413 0.00126531
0.10 0.15 -0.002908 0.00123651
0.10 0.20 -0.000072 0.00133959
0.10 0.25 0.039557 0.364581
0.10 0.30 2.095304 0.00156469
0.10 0.35 2.094292 0.00175391
0.10 0.40 2.096493 0.00130106
0.10 0.45 2.096767 0.00148569
0.10 0.50 2.095601 0.000978634
   
   
0.15 0.00 -0.003173 0.00152041
0.15 0.05 -0.002117 0.00195521
0.15 0.10 -0.001495 0.00193561
0.15 0.15 -0.001525 0.00241757
0.15 0.20 -0.014338 0.00823292
0.15 0.25 2.100700 0.00911359
0.15 0.30 2.092015 0.00128139
0.15 0.35 2.095401 0.00215561
0.15 0.40 2.095210 0.00141188
0.15 0.45 2.094320 0.00156889
0.15 0.50 2.097141 0.00190666
   
   
0.20 0.00 -2.094159 0.00119839
0.20 0.05 -2.091723 0.00222724
0.20 0.10 -1.430761 0.456467
0.20 0.15 -2.094022 0.00252243
0.20 0.20 -2.095236 0.00189808
0.20 0.25 1.868042 0.181227
0.20 0.30 2.100011 0.00192349
0.20 0.35 2.093195 0.00165028
0.20 0.40 2.094662 0.00134774
0.20 0.45 2.093356 0.00126294
0.20 0.50 2.096673 0.0011708
   
   
0.25 0.00 -2.094538 0.000786137
0.25 0.05 -2.093186 0.00118002
0.25 0.10 -2.094066 0.0014284
0.25 0.15 -2.091702 0.00185582
0.25 0.20 -2.091216 0.00119424
0.25 0.25 2.332172 0.175508
0.25 0.30 2.098280 0.00250125
0.25 0.35 2.095694 0.00187004
0.25 0.40 2.093701 0.00128331
0.25 0.45 2.092321 0.00167158
0.25 0.50 2.092243 0.00165735
   
   
0.30 0.00 -2.095308 0.00157548
0.30 0.05 -2.092739 0.000748261
0.30 0.10 -2.095180 0.00256045
0.30 0.15 -2.092091 0.00165453
0.30 0.20 -2.092177 0.00196024
0.30 0.25 -2.328232 0.186428
0.30 0.30 2.089646 0.00172664
0.30 0.35 2.094369 0.00149473
0.30 0.40 2.093994 0.00167692
0.30 0.45 2.089738 0.00132264
0.30 0.50 2.093267 0.00148999
   
   
0.35 0.00 -2.099710 0.0016422
0.35 0.05 -2.091970 0.00160344
0.35 0.10 -2.096684 0.00151709
0.35 0.15 -2.091696 0.00287739
0.35 0.20 -2.092892 0.00121832
0.35 0.25 -2.096492 0.00154502
0.35 0.30 -0.003132 0.00171135
0.35 0.35 0.218321 0.175787
0.35 0.40 0.456312 0.313797
0.35 0.45 0.005210 0.00158339
0.35 0.50 0.003890 0.00119345
   
   
0.40 0.00 -2.097670 0.0018536
0.40 0.05 -2.091447 0.0025377
0.40 0.10 -2.095715 0.00216186
0.40 0.15 -2.095022 0.00104162
0.40 0.20 -2.093866 0.00228177
0.40 0.25 -1.852474 0.187797
0.40 0.30 0.001991 0.00130559
0.40 0.35 0.001928 0.00162743
0.40 0.40 0.006837 0.00106342
0.40 0.45 0.001239 0.00282272
0.40 0.50 -0.000121 0.00217359
   
   
0.45 0.00 -2.097966 0.00190029
0.45 0.05 -2.097336 0.00129092
0.45 0.10 -2.094505 0.00245407
0.45 0.15 -2.092277 0.00153766
0.45 0.20 -2.094895 0.00137716
0.45 0.25 -1.357140 0.483044
0.45 0.30 -0.001897 0.00162799
0.45 0.35 -0.003063 0.00157776
0.45 0.40 0.000960 0.00188792
0.45 0.45 0.000929 0.00134585
0.45 0.50 0.000834 0.0013337
   
   
0.50 0.00 2.844924 0.479446
0.50 0.05 2.094060 0.00122503
0.50 0.10 -2.773911 0.444612
0.50 0.15 -2.348465 0.189001
0.50 0.20 -2.771472 0.445768
0.50 0.25 1.048935 1.30468
0.50 0.30 0.001524 0.00232053
0.50 0.35 0.001038 0.00117512
0.50 0.40 0.001463 0.00131402
0.50 0.45 0.003236 0.00226755
0.50 0.50 0.001797 0.00239517


==> anc/collapse_plot_m0400_betaCmin_5.364_betaCmax_5.365_numin_0.3_numax_0.5.dat <==
# BETA_NS16 VALUE_NS16 ERROR_NS16  BETA_NS20 VALUE_NS20 ERROR_NS20 BETA_NS24 VALUE_NS24 ERROR_NS24
-4.282930071994450749e-01 3.327088107089999802e+00 7.651361987874999437e-02	-2.932903726872198025e-01 2.854899883412000072e+00 6.392429202662000542e-02	-2.920932793945033579e-01 2.908231220922000038e+00 4.920598394429000211e-02
-4.182320955903634507e-01 3.303371421961999843e+00 7.465445524670000221e-02	-2.849440331115719038e-01 2.827884822815000199e+00 6.214991585986000266e-02	-2.857818429339986643e-01 2.887777359104000130e+00 4.829095797315999944e-02
-4.081711839812818821e-01 3.278467506121999886e+00 7.281818147938000363e-02	-2.765976935360234257e-01 2.800380810561999834e+00 6.040284715251000025e-02	-2.794704064733435911e-01 2.867014794410000178e+00 4.737983474540000128e-02
-3.981102723722002579e-01 3.252388542949999906e+00 7.100601687553000085e-02	-2.682513539602761066e-01 2.772414251300999943e+00 5.868421922532000151e-02	-2.731589700128388976e-01 2.845954251864000195e+00 4.647311900415999897e-02
-3.880493607630586816e-01 3.225151111855999897e+00 6.921903763202999493e-02	-2.599050143846281524e-01 2.744012960341000174e+00 5.699511818858000317e-02	-2.668475335523342040e-01 2.824606983024000151e+00 4.557132796384000262e-02
-3.779884491539771130e-01 3.196776245510999814e+00 6.745816385345000665e-02	-2.515586748090796743e-01 2.715206073926000219e+00 5.533657201934000236e-02	-2.605360970918294550e-01 2.802984747730000059e+00 4.467498881062000049e-02
-3.679275375448954888e-01 3.167289454146000161e+00 6.572414991088999792e-02	-2.432123352334317479e-01 2.686023950921000214e+00 5.370954031289999764e-02	-2.542246606313247614e-01 2.781099794115000190e+00 4.378463609375000259e-02
-3.578666259358138646e-01 3.136720715481000177e+00 6.401757937580999924e-02	-2.348659956578832697e-01 2.656498066789999779e+00 5.211490485880999890e-02	-2.479132241706697160e-01 2.758964836710000146e+00 4.290080902223999959e-02
-3.478057143266123918e-01 3.105104428794999816e+00 6.233886461534000195e-02	-2.265196560822353433e-01 2.626660899880000066e+00 5.055346117214999657e-02	-2.416017877101649947e-01 2.736593032859000019e+00 4.202404869066000276e-02
-3.377448027175907197e-01 3.072479332478999847e+00 6.068825096212999981e-02	-2.181733165066868374e-01 2.596545811817999816e+00 4.902591110782000133e-02	-2.352903512496603011e-01 2.713997957491999902e+00 4.115489524788999709e-02
-3.276838911085090955e-01 3.038888384953000177e+00 5.906582523500999993e-02	-2.098269769309395183e-01 2.566186921668000220e+00 4.753285665412999850e-02	-2.289789147891555798e-01 2.691193575993000131e+00 4.029388503301999797e-02
-3.176229794993076228e-01 3.004378608494000069e+00 5.747152820476000151e-02	-2.014806373552916197e-01 2.535618976004000213e+00 4.607479500172000086e-02	-2.226674783285005343e-01 2.668194216293000132e+00 3.944154769881000333e-02
-3.075620678902259986e-01 2.969000897498999869e+00 5.590517047911999771e-02	-1.931342977797431137e-01 2.504877214747999847e+00 4.465211494174999712e-02	-2.163560418678454611e-01 2.645014538647000091e+00 3.859840334189999778e-02
-2.975011562811443744e-01 2.932809791502000163e+00 5.436645116355000307e-02	-1.847879582040951874e-01 2.473997234667999923e+00 4.326509464279999773e-02	-2.100446054071904156e-01 2.621669504928000105e+00 3.776495966683000166e-02
-2.874402446720628057e-01 2.895863215426000004e+00 5.285497856449000026e-02	-1.764416186285467092e-01 2.443014850787000203e+00 4.191390081629999681e-02	-2.037331689466856943e-01 2.598174346498999920e+00 3.694170920302999872e-02
-2.773793330629212295e-01 2.858222188796000207e+00 5.137029214463999932e-02	-1.680952790529982033e-01 2.411965957276999806e+00 4.059858926729999901e-02	-1.974217324861810008e-01 2.574544530903000172e+00 3.612912659985000052e-02
-2.673184214538396053e-01 2.819950507081999902e+00 4.991188493767999973e-02	-1.597489394773502769e-01 2.380886389126999791e+00 3.931910679283000254e-02	-1.911102960256762795e-01 2.550795727921999934e+00 3.532766601910999893e-02
-2.572575098447579811e-01 2.781114397585000120e+00 4.847922563327999868e-02	-1.514025999018017987e-01 2.349811784297000106e+00 3.807529436989000315e-02	-1.847988595650212340e-01 2.526943774943999799e+00 3.453775865357999741e-02
-2.471965982356763847e-01 2.741782154066000121e+00 4.707177960989999965e-02	-1.430562603260544519e-01 2.318777449099000076e+00 3.686689155007000229e-02	-1.784874231045165127e-01 2.503004641511000106e+00 3.375981038792000288e-02
-2.371356866265348640e-01 2.702023753806999995e+00 4.568902826759999730e-02	-1.347099207504065532e-01 2.287818227041999997e+00 3.569354195558999826e-02	-1.721759866440118192e-01 2.478994393860999956e+00 3.299419962568000270e-02
-2.270747750174532398e-01 2.661910461054000088e+00 4.433048612221000134e-02	-1.263635811748580473e-01 2.256968370766999854e+00 3.455479975004999843e-02	-1.658645501835070979e-01 2.454929158504000064e+00 3.224127530227000049e-02
-2.170138634083716156e-01 2.621514420966000181e+00 4.299571524538999684e-02	-1.180172415992101487e-01 2.226261420960999882e+00 3.345013694563000323e-02	-1.595531137228520524e-01 2.430825086412999880e+00 3.150135510470000039e-02
-2.069529517992900192e-01 2.580908249429000101e+00 4.168433677102999918e-02	-1.096709020236616428e-01 2.195730089758999970e+00 3.237895139026999991e-02	-1.532416772623473311e-01 2.406698317041000124e+00 3.077472391462000162e-02
-1.968920401900885464e-01 2.540164621385999855e+00 4.039603930922999742e-02	-1.013245624480137302e-01 2.165406151713999972e+00 3.134057527054000258e-02	-1.469302408018426376e-01 2.382564942465000168e+00 3.006163248483999934e-02
-1.868311285810069222e-01 2.499355864967999885e+00 3.913058425476000080e-02	-9.297822287246523820e-02 2.135320341741000050e+00 3.033428396743000077e-02	-1.406188043413379163e-01 2.358440971479999870e+00 2.936229637564000128e-02
-1.767702169719852223e-01 2.458553562149000005e+00 3.788780807843000059e-02	-8.463188329681732569e-02 2.105502261298000111e+00 2.935930508733999855e-02	-1.343073678808332228e-01 2.334342295008000168e+00 2.867689514828000025e-02
-1.667093053629036259e-01 2.417828163172000000e+00 3.666762180064000315e-02	-7.628554372106999271e-02 2.075980292647999992e+00 2.841482751869999976e-02	-1.279959314201781495e-01 2.310284652033999908e+00 2.800557183502000100e-02
-1.566483937537021531e-01 2.377248617214000159e+00 3.547000792187000179e-02	-6.793920414552150067e-02 2.046781522129000219e+00 2.750001034315999876e-02	-1.216844949595230901e-01 2.286283595097000187e+00 2.734843268480000034e-02
-1.465874821446205567e-01 2.336882022449000118e+00 3.429501515554000263e-02	-5.959286456987358122e-02 2.017931672611999794e+00 2.661399146978999861e-02	-1.153730584988680308e-01 2.262354458736000051e+00 2.670554719140999858e-02
-1.365265705355389325e-01 2.296793300376000158e+00 3.314275134004000117e-02	-5.124652499432508224e-02 1.989455044959000052e+00 2.575589585827000108e-02	-1.090616220383633234e-01 2.238512327366000143e+00 2.607694840330999908e-02
-1.264656589263973840e-01 2.257044894185999961e+00 3.201337493131999751e-02	-4.290018541867716972e-02 1.961374468929000026e+00 2.492484322012000070e-02	-1.027501855778586159e-01 2.214772004913999837e+00 2.546263350795999886e-02
-1.164047473173157737e-01 2.217696498067999844e+00 3.090708548772999956e-02	-3.455384584312867075e-02 1.933711263548000048e+00 2.411995511059999986e-02	-9.643874911735390854e-02 2.191147986025999916e+00 2.486256468992999874e-02
-1.063438357082341634e-01 2.178804813915999894e+00 2.982411353025999842e-02	-2.620750626758017524e-02 1.906485206719999992e+00 2.334036133651999981e-02	-9.012731265669884917e-02 2.167654428078999995e+00 2.427667024483999916e-02
-9.628292409915253924e-02 2.140423342063999979e+00 2.876471015110999840e-02	-1.786116669183284919e-02 1.879714514238999934e+00 2.258520563105999995e-02	-8.381587619619414176e-02 2.144305125165999915e+00 2.370484594668999939e-02
-8.622201249001100465e-02 2.102602202297000122e+00 2.772913669599999867e-02	-9.514827116184936678e-03 1.853415827165999952e+00 2.185365056921999977e-02	-7.750443973568943434e-02 2.121113483324000182e+00 2.314695663513999940e-02
-7.616110088092939434e-02 2.065387989527000201e+00 2.671765480669999887e-02	-1.168487540636437916e-03 1.827604208529999941e+00 2.114488170945999848e-02	-7.119300327518472693e-02 2.098092497785000177e+00 2.260283802064999917e-02
-6.610018927184777016e-02 2.028823661231000219e+00 2.573051706358000026e-02	7.177852034912060412e-03 1.802293147429000042e+00 2.045811097133999959e-02	-6.488156681452966756e-02 2.075254731744000214e+00 2.207229867049000094e-02
-5.603927766276615985e-02 1.992948457922999905e+00 2.476795841885999841e-02	1.552419161065938732e-02 1.777494572141999907e+00 1.979257927329999833e-02	-5.857013035402495321e-02 2.052612296504999989e+00 2.155512216223999869e-02
-4.597836605356470790e-02 1.957797855107999974e+00 2.383018855736000058e-02	2.387053118620788630e-02 1.753218869196000007e+00 1.914755846587999980e-02	-5.225869389352024580e-02 2.030176834339000091e+00 2.105106936543999982e-02
-3.591745444448309066e-02 1.923403545535999903e+00 2.291738528537999933e-02	3.221687076175638181e-02 1.729474910503999929e+00 1.852235260931000063e-02	-4.594725743301553839e-02 2.007959501989999840e+00 2.055988083483999834e-02
-2.585654283540146994e-02 1.889793450656999996e+00 2.202968899566000102e-02	4.056321033730488079e-02 1.706270086136999931e+00 1.791629865037000155e-02	-3.963582097251083097e-02 1.985970957424999961e+00 2.008127927893000111e-02
-1.579563122637977352e-02 1.856991758691000083e+00 2.116719822835999923e-02	4.890954991305220684e-02 1.683610343243999941e+00 1.732876656411999963e-02	-3.332438451185577161e-02 1.964221347078999980e+00 1.961497207359999898e-02
-5.734719617178318969e-03 1.825018988167999900e+00 2.032996630891999862e-02	5.725588948879953288e-02 1.661500229904999903e+00 1.675915902026000118e-02	-2.701294805120071224e-02 1.942720296377999922e+00 1.916065379430000049e-02
4.326191991843380061e-03 1.793892074598000042e+00 1.951799901738000137e-02	6.560222906434803880e-02 1.639942943594999925e+00 1.620691064960000025e-02	-2.070151159054565287e-02 1.921476900525999953e+00 1.871800873538000121e-02
1.438710360098491466e-02 1.763624477098000076e+00 1.873125322988999919e-02	7.394856863989653084e-02 1.618940384317000047e+00 1.567148696971000163e-02	-1.439007513004094546e-02 1.900499718587000064e+00 1.828671338776999972e-02
2.444801521000661282e-02 1.734226303670999947e+00 1.796963644933999987e-02	8.229490821544503676e-02 1.598493209933000037e+00 1.515238303973999966e-02	-8.078638669536238048e-03 1.879796768507999927e+00 1.786643885054000139e-02
3.450892681926798211e-02 1.705704452541999983e+00 1.723300713521000102e-02	9.064124779119235586e-02 1.578600895599999943e+00 1.464912190305999937e-02	-1.767202209031529117e-03 1.859375524295000082e+00 1.745685315197000043e-02
4.456983842828968201e-02 1.678062765378000032e+00 1.652117573460000141e-02	9.898758736674086178e-02 1.559261795040000065e+00 1.416125287837999985e-02	4.544234251623530466e-03 1.839242914863999934e+00 1.705762345422999829e-02
5.463075003743121660e-02 1.651302193455000067e+00 1.583390631997999912e-02	1.073339269422893538e-01 1.540473203247000100e+00 1.368834974513000007e-02	1.085567071197788766e-02 1.819405323990000101e+00 1.666841812727999986e-02
6.469166164645291650e-02 1.625420970571999968e+00 1.517091872756999929e-02	1.156802665180366729e-01 1.522231421020000086e+00 1.323000887961999980e-02	1.716710717263294703e-02 1.799868593210000034e+00 1.628890867589000147e-02
7.475257325559445110e-02 1.600414793571000027e+00 1.453189110970000072e-02	1.240266060935851788e-01 1.504531820304999989e+00 1.278584736969000032e-02	2.347854363328800639e-02 1.780638024980000012e+00 1.591877149968000046e-02
8.481348486473598569e-02 1.576277006026999938e+00 1.391646280547999964e-02	1.323729456691336848e-01 1.487368909194000111e+00 1.235550115610000062e-02	2.978998009364236185e-02 1.761718387768000049e+00 1.555768948838999986e-02
9.487439647375768559e-02 1.552998784848999891e+00 1.332423744698000082e-02	1.407192852448810039e-01 1.470736397480000068e+00 1.193862321938999986e-02	3.610141655429742469e-02 1.743113922527000037e+00 1.520535343283000058e-02
1.049353080828992202e-01 1.530569326883000070e+00 1.275478623107999948e-02	1.490656248204295098e-01 1.454627261721999965e+00 1.153488184224000027e-02	4.241285301465178015e-02 1.724828350806000055e+00 1.486146325748999991e-02
1.149962196920407548e-01 1.508976034585000070e+00 1.220765128059000081e-02	1.574119643959779880e-01 1.439033808827000049e+00 1.114395896410000017e-02	4.872428947530683951e-02 1.706864884010000027e+00 1.452572907199000014e-02
1.250571313010624686e-01 1.488204698304999907e+00 1.168234904526000047e-02	1.657583039715264939e-01 1.423947739373000010e+00 1.076554863916000075e-02	5.503572593596189888e-02 1.689226232753999968e+00 1.419787203685999970e-02
1.351180429102039893e-01 1.468239675119000109e+00 1.117837368305000037e-02	1.741046435472738130e-01 1.409360208620000110e+00 1.039935561512000083e-02	6.134716239631625434e-02 1.671914619210000064e+00 1.387762506045999919e-02
1.451789545193455377e-01 1.449064061729999908e+00 1.069520038703999920e-02	1.824509831230211598e-01 1.395261886452000111e+00 1.004509402588000047e-02	6.765859885727201761e-02 1.654931788667000081e+00 1.356473332300999965e-02
1.552398661283672376e-01 1.430659861677999967e+00 1.023228861282999939e-02	1.907973226985696380e-01 1.381643015170999966e+00 9.702486219382000163e-03	7.397003531762637307e-02 1.638279023106000043e+00 1.325895464060000001e-02
1.653007777375087584e-01 1.413008145557000050e+00 9.789085188853999600e-03	1.991436622741181439e-01 1.368493464921999969e+00 9.371261697381999892e-03	8.028147177828143244e-02 1.621957155347000024e+00 1.296005967873000049e-02
1.753616893465304583e-01 1.396089202745999902e+00 9.365027276662000327e-03	2.074900018496666498e-01 1.355802787205999893e+00 9.051156188343000356e-03	8.659290823893649180e-02 1.605966582967000011e+00 1.266783203098000021e-02
1.854226009557918275e-01 1.379882685634000072e+00 8.959545169402999623e-03	2.158363414254139689e-01 1.343560265837999923e+00 8.741910830804000554e-03	9.290434469929084726e-02 1.590307284222000073e+00 1.238206816268999991e-02
1.954835125648135274e-01 1.364367744826000095e+00 8.572064916343000510e-03	2.241826810009624749e-01 1.331754965857000039e+00 8.443271474201999305e-03	9.921578115994590663e-02 1.574978834096999902e+00 1.210257724943999968e-02
2.055444241739550759e-01 1.349523156242000033e+00 8.202010762069000815e-03	2.325290205765109808e-01 1.320375778327999905e+00 8.154988080544000456e-03	1.055272176203002621e-01 1.559980420193999961e+00 1.182918090701000000e-02
2.156053357829767758e-01 1.335327437879000101e+00 7.848807396982999604e-03	2.408753601522582999e-01 1.309411465193000002e+00 7.876814227774999594e-03	1.118386540809553215e-01 1.545310859240000001e+00 1.156171283947000049e-02
2.256662473921182965e-01 1.321758958795999916e+00 7.511882017735000208e-03	2.492216997278068058e-01 1.298850698369999890e+00 7.608506700253999874e-03	1.181500905416103808e-01 1.530968614872999956e+00 1.130001840718000000e-02
2.357271590012598450e-01 1.308796038869999956e+00 7.190666203371999868e-03	2.575680393033553117e-01 1.288682099305999973e+00 7.349825163086000368e-03	1.244615270019647363e-01 1.516951813337999999e+00 1.104395413439999973e-02
2.457880706102815449e-01 1.296417039298999985e+00 6.884597592134999999e-03	2.659143788791026308e-01 1.278894273086000011e+00 7.100531909446999683e-03	1.307729634626197956e-01 1.503258263033000031e+00 1.079338716713999953e-02
2.558489822194230934e-01 1.284600444887999959e+00 6.593121390292999706e-03	2.742607184546511090e-01 1.269475841892000023e+00 6.860391671097000425e-03	1.370843999232748689e-01 1.489885469604999901e+00 1.054819468932999965e-02
2.659098938285646141e-01 1.273324937931999967e+00 6.315691695816000317e-03	2.826070580301996427e-01 1.260415475147999897e+00 6.629171486443000139e-03	1.433958363836292105e-01 1.476830654470000059e+00 1.030826331167000037e-02
2.759708054375862862e-01 1.262569464492999893e+00 6.051772654630999983e-03	2.909533976057481208e-01 1.251701917229999905e+00 6.406640620794000311e-03	1.497072728442842837e-01 1.464090772442999899e+00 1.007348844220999975e-02
2.860317170467278625e-01 1.252313292011000057e+00 5.800839453691000042e-03	2.992997371814954399e-01 1.243324012903999964e+00 6.192570524527999699e-03	1.560187093046386253e-01 1.451662528069999958e+00 9.843773642386999603e-03
2.960926286558693832e-01 1.242536060901999972e+00 5.562379163393999827e-03	3.076460767572427590e-01 1.235270730070999967e+00 5.986734828867999909e-03	1.623301457652936985e-01 1.439542392928000014e+00 9.619029986800999715e-03
3.061535402648910553e-01 1.233217828297000107e+00 5.335891432092999993e-03	3.159924163327912927e-01 1.227531180646999953e+00 5.788909371974000281e-03	1.686415822259487440e-01 1.427726623165000097e+00 9.399175423321000714e-03
3.162144518740326316e-01 1.224339106014999956e+00 5.120889045534000178e-03	3.243387559083397709e-01 1.220094639183000096e+00 5.598872244965000071e-03	1.749530186866038173e-01 1.416211274824999977e+00 9.184134144185000792e-03
3.262753634830543037e-01 1.215880892169999949e+00 4.916898360088999692e-03	3.326850954838882490e-01 1.212950559072000001e+00 5.416403862856999582e-03	1.812644551472588628e-01 1.404992221099000016e+00 8.973835975473000437e-03
3.363362750923156730e-01 1.207824697111999912e+00 4.723459619718000171e-03	3.410314350596355681e-01 1.206088587443999938e+00 5.241287043210999738e-03	1.875758916076132321e-01 1.394065167396999927e+00 8.768215784138000402e-03
3.463971867013374006e-01 1.200152564756999940e+00 4.540127165816999592e-03	3.493777746351841018e-01 1.199498577511999953e+00 5.073307100023000289e-03	1.938873280682682776e-01 1.383425667385999924e+00 8.567212910464999664e-03
3.564580983104789214e-01 1.192847088436000069e+00 4.366469544378999770e-03	3.577241142107325800e-01 1.193170599624999939e+00 4.912251943336999951e-03	2.001987645286226469e-01 1.373069137681000029e+00 8.370770628996999918e-03
3.665190099195005935e-01 1.185891423196999916e+00 4.202069533628999612e-03	3.660704537864798991e-01 1.187094950237999935e+00 4.757912182681000093e-03	2.065102009892776924e-01 1.362990872906999940e+00 8.178835631991999283e-03
3.765799215286421697e-01 1.179269293329000101e+00 4.046524088828999839e-03	3.744167933620284328e-01 1.181262159897999986e+00 4.610081233897000107e-03	2.128216374499327657e-01 1.353186059245000017e+00 7.991357553074000808e-03
3.866408331377836904e-01 1.172964997250999897e+00 3.899444213173999894e-03	3.827631329375769109e-01 1.175662999520000085e+00 4.468555427981999589e-03	2.191330739102871072e-01 1.343649788605000062e+00 7.808288514572999696e-03
3.967017447468053626e-01 1.166963408438999927e+00 3.760454778846000160e-03	3.911094725133242300e-01 1.170288484942000107e+00 4.333134114241000111e-03	2.254445103709421805e-01 1.334377071403999970e+00 7.629582710324000344e-03
4.067626563559469388e-01 1.161249973974000094e+00 3.629194289573999845e-03	3.994558120888727082e-01 1.165129880607000068e+00 4.203619767891999572e-03	2.317559468315972260e-01 1.325362848940000005e+00 7.455196020644000270e-03
4.168235679650884595e-01 1.155810710282000109e+00 3.505314605245000211e-03	4.078021516644212419e-01 1.160178702268999995e+00 4.079818089846000244e-03	2.380673832919515953e-01 1.316602006876999909e+00 7.285085658497000155e-03
4.268844795741101317e-01 1.150632197091999931e+00 3.388480631128999894e-03	4.161484912399697200e-01 1.155426718523999918e+00 3.961538106620999915e-03	2.443788197526066686e-01 1.308089385009000072e+00 7.119209847295000261e-03
4.369453911832517079e-01 1.145701568900999945e+00 3.278369982606000200e-03	4.244948308157170391e-01 1.150865950814000005e+00 3.848592266140999935e-03	2.506902562129610379e-01 1.299819789440999962e+00 6.957527528550999651e-03
4.470063027922733800e-01 1.141006505203999932e+00 3.174672633228999962e-03	4.328411703914643582e-01 1.146488673544000081e+00 3.740796529503999900e-03	2.570016926736160556e-01 1.291788002876000041e+00 6.799998103174000399e-03
4.570672144014149008e-01 1.136535219171000088e+00 3.077090552333999925e-03	4.411875099670128919e-01 1.142287412329999974e+00 3.637970459933000025e-03	2.633131291342711289e-01 1.283988794274999901e+00 6.646581191395000039e-03
4.671281260105564770e-01 1.132276445135999898e+00 2.985337336847999814e-03	4.495338495425613701e-01 1.138254942681999893e+00 3.539937309623999995e-03	2.696245655949262021e-01 1.276416928279999974e+00 6.497236429263000129e-03
4.771890376195781491e-01 1.128219425127999997e+00 2.899137849238000216e-03	4.578801891181099037e-01 1.134384287128999969e+00 3.446524101665000058e-03	2.759360020555812754e-01 1.269067174761000061e+00 6.351923286068999856e-03
4.872499492288395184e-01 1.124353894438999912e+00 2.818227852508999997e-03	4.662265286938572229e-01 1.130668711813999971e+00 3.357561708194000197e-03	2.822474385159355892e-01 1.261934316155000069e+00 6.210600904796000424e-03
4.973108608378612461e-01 1.120670066838999945e+00 2.742353673323000111e-03	4.745728682694057010e-01 1.127101723592000004e+00 3.272884929836000073e-03	2.885588749765906624e-01 1.255013156006999919e+00 6.073227967098000259e-03
5.073717724470027113e-01 1.117158619313999957e+00 2.671271861654000122e-03	4.829192078449541792e-01 1.123677065259000019e+00 3.192332570929999874e-03	2.948703114369450318e-01 1.248298526217000104e+00 5.939762575401999825e-03
5.174326840560244944e-01 1.113810676009000078e+00 2.604748881814999972e-03	4.912655474207015538e-01 1.120388711214000077e+00 3.115747504440000062e-03	3.011817478976001050e-01 1.241785293618999919e+00 5.810162156998000330e-03
5.274935956651659597e-01 1.110617792645000046e+00 2.542560810992999885e-03	4.996118869962500320e-01 1.117230863342999925e+00 3.042976744080000059e-03	3.074931843582551227e-01 1.235468366566000009e+00 5.684383386482999567e-03
5.375545072743075359e-01 1.107571940267999988e+00 2.484493062012000080e-03	5.079582265717985656e-01 1.114197944757000069e+00 2.973871509187000182e-03	3.138046208186094921e-01 1.229342700609000083e+00 5.562382118836000332e-03
5.476154188833292080e-01 1.104665489258999989e+00 2.430340129036999853e-03	5.163045661475458292e-01 1.111284595576000012e+00 2.908287281739000037e-03	3.201160572792645653e-01 1.223403304127999913e+00 5.444113344068000210e-03
5.576763304924707843e-01 1.101891193494000110e+00 2.379905343522000210e-03	5.246509057230943629e-01 1.108485666950000059e+00 2.846083864238999929e-03	3.264274937399196386e-01 1.217645242946000073e+00 5.329531148942999626e-03
5.677372421016122495e-01 1.099242174375999914e+00 2.333000649943000031e-03	5.329972452986428966e-01 1.105796215397000015e+00 2.787125429232999944e-03	3.327389302002739524e-01 1.212063645149999980e+00 5.218588695069000319e-03
5.777981537106340326e-01 1.096711905313999980e+00 2.289446399256999960e-03	5.413435848741913192e-01 1.103211496953999893e+00 2.731280566329999816e-03	3.390503666609290256e-01 1.206653705064000048e+00 5.111238205764000175e-03


==> anc/extrapolations_betaCmin_5.364_betaCmax_5.365_numin_0.42_numax_0.5.dat <==
# dx	beta_c	beta_c_err	nu	nu_err
0.120000 5.364364 0.000138 0.464000 0.019469
0.240000 5.364364 0.000138 0.465000 0.019596
0.360000 5.364364 0.000139 0.466000 0.019716
0.480000 5.364364 0.000140 0.467000 0.019498
0.600000 5.364364 0.000140 0.469000 0.018796
0.000000 5.364364 0.000139 0.462600 0.020558


==> anc/history.dat <==
#Re(P) Im(P)
-5.8700090944e-01 -9.9565234118e-01
-5.3320040237e-01 -9.6812390002e-01
-5.6358560811e-01 -9.9220406609e-01
-5.8717936066e-01 -9.9147946388e-01
-5.8717935992e-01 -9.9147945853e-01
-5.5558194831e-01 -9.5983544941e-01
-5.4502988972e-01 -9.0098145492e-01
-5.3085733619e-01 -9.1844658514e-01
-5.1563602393e-01 -8.9524718133e-01
-5.1662865683e-01 -9.5265930715e-01
-5.4912871254e-01 -9.7827470713e-01
-5.3880234252e-01 -9.1431659836e-01
-4.8796195303e-01 -8.6760141066e-01
-5.5885637139e-01 -9.5729626499e-01
-5.5885636694e-01 -9.5729625149e-01
-5.1125293430e-01 -8.4821563497e-01
-5.7249265407e-01 -8.9304979781e-01
-5.1723312378e-01 -9.1369329605e-01
-5.4511110685e-01 -8.8008277240e-01
-4.8961848170e-01 9.1212145358e-01
-5.4986895629e-01 9.2514420619e-01
-5.1909140271e-01 9.2176984723e-01
-5.3866979911e-01 9.2247637128e-01
-5.2966969498e-01 9.7909560006e-01
-5.2966969502e-01 9.7909559321e-01
-5.2966969083e-01 9.7909559842e-01
-5.3236530596e-01 9.4145076626e-01
-4.5380493786e-01 9.0171006495e-01
-5.1627145111e-01 9.3267853909e-01
-5.3902255888e-01 9.2704099957e-01
-5.3172746114e-01 1.0052222522e+00
-4.8704898653e-01 9.2597296575e-01
-4.7485400536e-01 9.2945893175e-01
-5.8305142706e-01 9.8833870760e-01
-6.0957291754e-01 1.0728365932e+00
-5.7072492614e-01 9.8767369008e-01
-5.7072492456e-01 9.8767368875e-01
-5.4861192918e-01 8.9633538786e-01
-5.3753433643e-01 9.0742186702e-01
-5.0121624896e-01 -8.9924898952e-01
-5.6959625267e-01 -9.9251989496e-01
-5.6507489482e-01 -1.0371057854e+00
-5.6211557232e-01 -9.8169123362e-01
-4.9039674689e-01 -9.6654772846e-01
-4.7667695559e-01 -9.5159413396e-01
-5.2577045670e-01 -9.1650857095e-01
-5.5400593014e-01 -1.0241379888e+00
-5.6177325956e-01 -1.0135414983e+00
-5.1422902216e-01 -9.8400530094e-01
-5.7864677020e-01 -1.0408275348e+00
-5.5395697268e-01 -9.7839097796e-01
-5.7485281715e-01 -9.9378426510e-01
-5.8043842598e-01 -1.0340104853e+00
-5.9390645717e-01 -1.0464823244e+00
-6.1046185094e-01 -1.0525743998e+00
-6.1046184468e-01 -1.0525743980e+00
-5.8183150557e-01 -1.0087342057e+00
-5.4254967625e-01 -9.6532977209e-01
-5.6578596091e-01 -1.0021130959e+00
-5.6578595654e-01 -1.0021130986e+00
-5.1528051683e-01 -9.6449495161e-01
-5.7681179188e-01 -1.0009573401e+00
-6.1551262294e-01 -1.0301138984e+00
-5.8232773395e-01 -1.0070894421e+00
-5.8232773597e-01 -1.0070894443e+00
-5.7915284208e-01 -1.0055330859e+00
-5.9449906211e-01 -1.0193644656e+00
-6.2562449231e-01 -1.0748441993e+00
-5.8284453182e-01 -1.0400670611e+00
-5.7430412358e-01 -1.0198944614e+00
-6.3917635135e-01 -1.0858341051e+00
-6.4549975072e-01 -1.1273727399e+00
-5.9796320605e-01 -1.0155752474e+00
-6.1100126344e-01 -1.0859277338e+00
-6.1904528536e-01 -1.0694521790e+00
-5.3786701915e-01 -1.0116101939e+00
-6.0185214470e-01 -1.0773280824e+00
-6.1299154400e-01 -1.0785685449e+00
-5.2615179752e-01 -9.9888582848e-01
-5.3792753333e-01 -1.0057431252e+00
-5.8334298493e-01 -1.0510184956e+00
-5.8197696473e-01 -1.0370875271e+00
-6.0701368161e-01 -1.0215612606e+00
-6.1363002047e-01 -1.0311507083e+00
-6.1363002127e-01 -1.0311507062e+00
-5.5652510804e-01 -9.7837150480e-01
-5.5652510987e-01 -9.7837150453e-01
-5.3602745742e-01 -1.0249995918e+00
-5.3602745238e-01 -1.0249995829e+00
-5.3602745736e-01 -1.0249995971e+00
-5.7655186096e-01 -1.0059362959e+00
-6.0829219971e-01 -1.0092763206e+00
-5.6784742032e-01 -1.0010048778e+00
-6.1464917741e-01 -1.1087341939e+00
-5.5791309251e-01 -1.0327659175e+00
-5.7837103109e-01 -1.0387272138e+00
-6.0908111261e-01 -1.0439460314e+00
-6.2045783632e-01 -1.0913942991e+00
-6.0712708234e-01 -1.0172286984e+00
1.1845094328e+00 -1.7173124179e-02
1.1845094345e+00 -1.7173124077e-02
1.2341246868e+00 1.4289552932e-02
1.2486411534e+00 -4.3066451617e-03
1.2037181576e+00 -1.3480279304e-03
1.2037181508e+00 -1.3480255293e-03
1.1626949856e+00 -1.0414536493e-02
1.2819660964e+00 5.2041121016e-03
1.1550047705e+00 1.7872550598e-03
1.1605781156e+00 8.2731259972e-03
1.1605781072e+00 8.2731220318e-03
1.1053189776e+00 -1.9039838478e-02
1.1872555547e+00 -2.0340274132e-03
1.1636289742e+00 -1.0225201142e-02
1.2421385757e+00 -1.0221920031e-02
1.1797979188e+00 1.3431685031e-02
1.1797979175e+00 1.3431680170e-02
1.2085806833e+00 1.5481762959e-02
1.2382375309e+00 1.0608061566e-03
1.2155775694e+00 6.4859206104e-03
-5.5046682096e-01 9.6384003921e-01
-5.8934766147e-01 1.0066889668e+00
-5.8934765484e-01 1.0066889598e+00
-5.8934765925e-01 1.0066889652e+00
-5.9803940449e-01 1.0395570122e+00
-5.9803940302e-01 1.0395570016e+00
-5.4055660614e-01 9.3280920602e-01
-5.8405823988e-01 9.2255622050e-01
-5.6954605381e-01 8.8021624327e-01
-5.7406701104e-01 9.8180364008e-01
-5.7406699815e-01 9.8180362178e-01
-5.5327879504e-01 9.8325344488e-01
-5.7629504919e-01 9.5967028310e-01
-5.5587820801e-01 9.8125741234e-01
-5.1764343877e-01 9.1151638669e-01
-5.5897250620e-01 9.6913228859e-01
-5.7692334706e-01 1.0129444396e+00
-6.1436986683e-01 1.0892945939e+00
-5.7053261049e-01 9.7989059410e-01
-5.8162398500e-01 9.6440117167e-01
-5.6333229577e-01 1.0350858190e+00
-6.5683730216e-01 1.1084946974e+00
-6.3370319016e-01 1.0541720653e+00
-5.9736895761e-01 1.0170494006e+00
-5.9736896286e-01 1.0170493929e+00
-5.8499344179e-01 1.0450036869e+00
-5.8455106594e-01 1.0250345091e+00
-5.9548660448e-01 1.0040058072e+00
-5.7704695848e-01 1.0061153418e+00
-5.3169919387e-01 9.2451922830e-01
-6.1667573977e-01 1.0335524284e+00
-6.5981573031e-01 1.1132469090e+00
-6.0308312446e-01 1.0509581098e+00
-5.9928589125e-01 1.0250042282e+00
-5.6175517623e-01 9.7769877425e-01
-5.7189035373e-01 9.8172191944e-01
-5.6788645619e-01 1.0062264795e+00
-5.5572276343e-01 9.8037924067e-01
-5.4839690339e-01 9.5208612344e-01
-5.6549613041e-01 9.7920016357e-01
-5.0597558087e-01 9.1331316928e-01
-5.1463176512e-01 9.2151605283e-01
-5.4856727268e-01 9.4607367933e-01
-5.9015065548e-01 1.0482997157e+00
-5.3887692747e-01 9.9130101746e-01
-5.8156302574e-01 1.0180630386e+00
-5.9717148174e-01 1.0514190508e+00
-5.9717148684e-01 1.0514190487e+00
-5.6751146712e-01 1.0040803122e+00
-5.3970027728e-01 1.0027293742e+00
-5.7754456254e-01 9.6702641834e-01
-5.3248965483e-01 9.9405686230e-01
-5.6449301144e-01 9.5713077929e-01
-5.2228366343e-01 9.5654510532e-01
-5.8362072860e-01 1.0141543271e+00
-5.9340183837e-01 1.0368904740e+00
-6.3297436158e-01 1.0711431648e+00
-5.9980427810e-01 1.0668024379e+00
-5.6321896210e-01 9.9401740110e-01
-5.9730157873e-01 1.1006333538e+00
-6.6402446045e-01 -1.1093172831e+00
-6.7426425968e-01 -1.1200263155e+00
-6.7426426282e-01 -1.1200263208e+00
-6.1136272260e-01 -1.0834355425e+00
-6.0122777123e-01 -1.0699047822e+00
-6.0122776838e-01 -1.0699047856e+00
-6.4040997112e-01 -1.1273579165e+00
-6.4040996899e-01 -1.1273579084e+00
-6.1350899874e-01 -1.0748811586e+00
-6.8270044093e-01 -1.1460379639e+00
-6.4852630747e-01 -1.0917091079e+00
-6.4739781125e-01 -1.1071235417e+00
-6.5940139812e-01 -1.1560266688e+00
-6.6125331009e-01 -1.1333532230e+00
-6.6125331147e-01 -1.1333532314e+00
-6.4499720844e-01 -1.1062284622e+00
-6.0903303447e-01 -1.0819643593e+00
-6.4606298933e-01 -1.1394521911e+00
-6.5048484868e-01 -1.1362229862e+00
-6.4135805183e-01 -1.1246711006e+00
-6.4963166135e-01 -1.1511331763e+00
-6.0540444804e-01 -1.0157592170e+00
-6.5828298782e-01 -1.0680595708e+00
-6.0475878358e-01 -1.1000852003e+00
-6.4595625745e-01 -1.0586907845e+00
-5.9820207246e-01 -1.0568495915e+00
-5.4992838711e-01 -9.6328704725e-01
-5.4903182932e-01 -1.0137029074e+00
-5.7049766519e-01 -9.9535379849e-01
-5.9507691271e-01 -1.0288629457e+00
-5.3982344315e-01 -9.6877398502e-01
-5.1936154180e-01 -9.6030969654e-01
-5.7860163577e-01 -1.0484039089e+00
-6.3418343109e-01 -1.0619211807e+00
-5.8436924347e-01 -1.0496583567e+00
-5.9417991067e-01 -9.7715782293e-01
-5.4330551878e-01 -9.4484943848e-01
-6.2932743165e-01 -1.0871144830e+00
-6.3277695543e-01 -1.0871099529e+00
-6.1577553030e-01 -1.0546837412e+00
-6.3270890244e-01 -1.0731754726e+00
-6.1475527627e-01 -1.0413822515e+00
-5.9846609688e-01 -1.0401545408e+00
-5.8569844768e-01 -1.0656244470e+00
-6.4042180324e-01 -1.0896093603e+00
-5.8192891064e-01 -1.0440372904e+00
-6.2605097789e-01 -1.0831281480e+00
-5.9136432791e-01 -1.0356241670e+00
-6.2728338430e-01 -1.0981433916e+00
-6.0930916327e-01 -1.0375760324e+00
-6.1611276120e-01 -1.0533275770e+00
-5.7492884937e-01 -1.0499400252e+00
-5.8211403986e-01 -1.0189930231e+00
-6.1723097964e-01 -1.0496365424e+00
-5.8832842516e-01 -1.0117990246e+00
-5.8832842327e-01 -1.0117990188e+00
-5.8832843037e-01 -1.0117990232e+00
-5.8860868498e-01 -1.0431791371e+00
-5.5170609021e-01 -1.0248984044e+00
-5.4924261720e-01 -9.6540379696e-01
-5.7791601082e-01 1.0182967946e+00
-5.7140398365e-01 9.9488402520e-01
-5.6282205557e-01 1.0058852436e+00
-6.3494845968e-01 1.0751239362e+00
-5.5885271817e-01 1.0130569858e+00
-6.2751096016e-01 1.0718893098e+00
-5.6179877004e-01 1.0451199082e+00
-6.1268902195e-01 1.0527920736e+00
-5.7116964244e-01 9.7712843367e-01
-5.4783889469e-01 9.6902742426e-01
-5.3617070055e-01 1.0008521283e+00
-6.0222931911e-01 9.9858200413e-01
-6.2456718172e-01 1.0618864504e+00
-5.9411361841e-01 1.0291814141e+00
-5.1437879966e-01 9.4510316910e-01
-5.1437879811e-01 9.4510316432e-01
-5.6840320093e-01 9.7666358782e-01
-5.3315238896e-01 9.4526652026e-01
-6.1554790901e-01 1.1168567200e+00
-6.1675694529e-01 1.0423169852e+00
-5.1894001072e-01 9.6612845068e-01
-5.0476936298e-01 9.6200805699e-01
-5.4947495912e-01 9.6906356604e-01
-5.4947495052e-01 9.6906355932e-01
-5.3570406667e-01 9.8795336421e-01
-5.7640877597e-01 9.8116703385e-01
-6.0261412615e-01 1.0026196320e+00
-5.4949575262e-01 9.8389330320e-01
-5.9026031381e-01 1.0148047511e+00
-6.5244623931e-01 1.0677056950e+00
-5.9268610134e-01 1.0190684137e+00
-5.8199759279e-01 1.0340268487e+00
-6.2916502643e-01 1.0644028201e+00
-6.2886379264e-01 1.1193526455e+00
-6.1883838718e-01 1.0818203342e+00
-6.1517520794e-01 1.0681237782e+00
-6.4636674408e-01 1.1444532170e+00
-6.4636674730e-01 1.1444532205e+00
-6.3558875571e-01 1.0880891083e+00
-6.3558875229e-01 1.0880890971e+00
-6.3923032214e-01 -1.0975342348e+00
-6.3923032294e-01 -1.0975342450e+00
-6.5243239451e-01 -1.0982256499e+00
-6.6976463569e-01 -1.1690880980e+00
-6.3806970515e-01 -1.0713572692e+00
-6.3969322656e-01 -1.0548119045e+00
-5.9300912070e-01 -1.0339972479e+00
-6.1223425166e-01 -1.0598112364e+00
-5.7964668983e-01 -9.8408820925e-01
-5.8852671586e-01 -1.0345681441e+00
-6.3778852379e-01 -1.0825333767e+00
-5.5590211484e-01 -9.5490715728e-01
-5.5590212369e-01 -9.5490716372e-01
-5.4344400835e-01 -9.6430439784e-01
-5.1783773017e-01 -9.2717422418e-01
-6.2625600644e-01 -1.0599758661e+00
-6.0871229120e-01 -1.0732526573e+00
-5.9030260787e-01 -1.0235393992e+00
-5.9642349320e-01 -1.0468566465e+00
-6.0071622407e-01 -1.0121195449e+00
-6.2219388456e-01 -1.0584732535e+00
-6.3620642846e-01 -1.1317203006e+00
-5.8672949319e-01 -9.8975233722e-01
-5.5972979416e-01 -9.7882510388e-01
-5.5972978863e-01 -9.7882510927e-01
-5.5555107201e-01 -9.7978331213e-01
-6.2559921524e-01 -1.1011962554e+00
-6.2510675646e-01 -1.0824501603e+00
-5.7919584469e-01 -1.0247422692e+00
-6.1925270900e-01 -1.0539769293e+00
-6.1624226253e-01 -1.0887710381e+00
-5.7511073643e-01 -9.9131361494e-01
-6.1056187260e-01 -9.8298074307e-01
-5.8682716914e-01 -1.0219535441e+00
-5.8889062415e-01 -1.0089434490e+00
-6.1158541245e-01 -1.0564112048e+00
-6.3453852759e-01 -1.1235460352e+00
-6.1910369492e-01 -1.0512904938e+00
-5.8690946484e-01 -1.0524598431e+00
-5.8690946519e-01 -1.0524598505e+00
-5.8690946329e-01 -1.0524598465e+00
-6.5771230379e-01 -1.0921771320e+00
-6.5771230028e-01 -1.0921771211e+00
-6.0018630930e-01 -1.0786352183e+00
-6.1336706931e-01 -1.0357501676e+00
-5.7807304911e-01 -1.0716513596e+00
-5.7198541959e-01 -1.0246512955e+00
-6.0648393290e-01 -1.0932662022e+00
-6.3142575840e-01 -1.0934287084e+00
-6.3142575997e-01 -1.0934287090e+00
-6.1531004035e-01 -1.0735443599e+00
-6.0716006464e-01 -1.0047395264e+00
-6.3521945085e-01 -1.0593188011e+00
-6.3521944964e-01 -1.0593187971e+00
-6.0992097268e-01 -1.0907770535e+00
-6.0796797146e-01 -1.0422539504e+00
-5.7940584347e-01 -1.0023373727e+00
-6.0622166655e-01 -9.9959537454e-01
-6.1170756778e-01 -1.0970858183e+00
-5.7042998729e-01 -1.0720967488e+00
-6.2582812182e-01 -1.0847951603e+00
-6.4081151371e-01 -1.0344620730e+00
-6.1538955316e-01 -1.0683678284e+00
-5.9693877227e-01 -1.0580085327e+00
-5.9693876863e-01 -1.0580085345e+00
-6.3912118277e-01 -1.0855428375e+00
-6.0881002388e-01 -1.0184374713e+00
-6.3746512315e-01 -1.0969171313e+00
-6.1741361565e-01 -1.0957159430e+00
-6.1741361290e-01 -1.0957159390e+00
-5.4136238951e-01 -9.9942858257e-01
-6.0412523698e-01 -1.0758425857e+00
-5.9140699724e-01 -1.0507498780e+00
-6.0922807657e-01 -1.0542634384e+00
-5.9481486426e-01 -1.0524594531e+00
-6.1107218999e-01 -1.0878533460e+00
-5.9855072883e-01 -1.0661370229e+00
-5.9554168452e-01 -9.8137384732e-01
-5.4311974185e-01 -9.1999094056e-01
-5.4311972970e-01 -9.1999093039e-01
-5.4949013632e-01 9.5819408376e-01
-5.6999049358e-01 1.0251893643e+00
-5.6002462745e-01 1.0300152703e+00
-5.4947636213e-01 9.2762498040e-01
-5.6162071470e-01 9.8689221463e-01
-5.6162071251e-01 9.8689220364e-01
-5.2531503551e-01 9.8785781557e-01
-4.7180893697e-01 8.0778639206e-01
-4.7180893594e-01 8.0778638995e-01
-4.7180893577e-01 8.0778639570e-01
-5.1472936160e-01 9.1777157808e-01
-4.9050960709e-01 8.8270357055e-01
-5.1710339962e-01 8.9640104206e-01
-5.1710340721e-01 8.9640103911e-01
-5.3875893675e-01 9.7381816516e-01
-5.6564287494e-01 9.5709333141e-01
-5.2423629606e-01 9.2755026130e-01
-5.8403030469e-01 1.0257671229e+00
-6.0786943093e-01 9.8326043735e-01
-6.0786942466e-01 9.8326042471e-01
1.1779571048e+00 1.4179526501e-02
1.1752955740e+00 6.6724727476e-03
1.1120648329e+00 4.3977613241e-03
1.0397401463e+00 6.3937884261e-04
1.0397401502e+00 6.3937891537e-04
1.0807948542e+00 -2.0905881007e-02
1.1206850733e+00 7.9523273016e-03
1.1012208416e+00 6.1003599694e-04
9.8400608634e-01 -2.1920696439e-02
1.1412328448e+00 -3.2736886140e-02
1.1682411320e+00 -2.6870817426e-02
1.0715423451e+00 -1.9698741555e-02
1.0713415706e+00 -2.5325266746e-02
1.0825618797e+00 -3.3455078250e-02
1.0770322894e+00 -1.1200193221e-02
1.1192070134e+00 4.5774633545e-03
1.1683878899e+00 -3.4412317873e-03
1.1520673495e+00 8.4006650795e-03
1.1712156654e+00 1.6003358869e-02
1.0907781492e+00 1.8389576042e-02
-5.6131490933e-01 9.3544678763e-01
-5.6566295175e-01 9.9430601655e-01
-5.6566294853e-01 9.9430601473e-01
-4.8897226249e-01 9.0676514717e-01
-5.4473236519e-01 9.6908098280e-01
-5.9742046822e-01 1.0331019576e+00
-5.9269941539e-01 1.0039100522e+00
-5.5157716808e-01 9.7581113617e-01
-6.4043435315e-01 1.0166728440e+00
-6.0734798412e-01 1.0062548434e+00
-6.0734798949e-01 1.0062548326e+00
-5.2125748647e-01 9.7510325788e-01
-5.2448007571e-01 9.0528954381e-01
-5.4973569050e-01 1.0090142397e+00
-6.0324651566e-01 1.0555935563e+00
-5.4751632444e-01 9.4439946426e-01
-5.4751632101e-01 9.4439944776e-01
-5.4751632147e-01 9.4439946096e-01
-5.4751631779e-01 9.4439944759e-01
-5.1441476827e-01 9.3896393343e-01
-4.5934643902e-01 -8.0642856806e-01
-5.0061138361e-01 -8.9026067379e-01
-4.9495721572e-01 -8.5373034529e-01
-5.2206778036e-01 -9.0568283714e-01
-5.2114614751e-01 -8.9234488385e-01
-5.2921764171e-01 -9.2268842832e-01
-5.8414391690e-01 -9.5096066843e-01
-5.1209667006e-01 -9.0166002535e-01
-5.2602997867e-01 -9.2470377787e-01
-5.8847907158e-01 -1.0547002645e+00
-5.7052684520e-01 -9.7847256662e-01
-5.7052684785e-01 -9.7847256309e-01
-5.7255690631e-01 -1.0398220376e+00
-5.4323423613e-01 -9.9406380070e-01
-5.5226176962e-01 -1.0262495048e+00
-5.1325595332e-01 -9.4856813961e-01
-4.9595903283e-01 -9.4595642314e-01
-5.5007101724e-01 -9.9081939677e-01
-5.3799306859e-01 -9.4097396519e-01
-5.4240204918e-01 -9.1853173400e-01
-5.8648340913e-01 -1.0530164930e+00
-5.9067187103e-01 -1.0185905890e+00
-6.1757471578e-01 -1.0818912844e+00
-6.1771157643e-01 -1.0330073351e+00
-6.0010269929e-01 -1.0654388671e+00
-6.0010269503e-01 -1.0654388612e+00
-5.7917106916e-01 -1.0274088634e+00
-5.8415856712e-01 -1.0365728659e+00
-6.1700961627e-01 -1.0704590105e+00
-6.1700961804e-01 -1.0704590181e+00
-6.1700961617e-01 -1.0704590127e+00
-6.1241768659e-01 -1.0058927972e+00
-6.2579152281e-01 -1.0412102714e+00
-5.7600266996e-01 -1.0371835602e+00
-6.2028917664e-01 -1.0177457071e+00
-5.7658951182e-01 -9.5500700975e-01
-5.8152190512e-01 -9.4817276420e-01
-5.6855078053e-01 -9.5304653696e-01
-5.5358501812e-01 -9.7911093388e-01
-5.5407445772e-01 -9.6701222050e-01
-5.6693043021e-01 -1.0104104333e+00
-6.0121450474e-01 -9.9742466697e-01
-6.5485418304e-01 -1.0487130992e+00
-6.1794778264e-01 -1.0897682579e+00
-5.8836419706e-01 -1.0464272239e+00
-6.1176162373e-01 -1.0294130510e+00
-5.9728006756e-01 -1.0434508147e+00
-6.5041629105e-01 -1.1167701680e+00
-6.3368531560e-01 -1.0954325675e+00
-6.1252439721e-01 -9.8967899453e-01
-5.7328252021e-01 -9.9871902549e-01
-5.8447284026e-01 -9.8664874697e-01
-5.9950231788e-01 -1.0035481972e+00
-5.8732605531e-01 -1.0349935926e+00
-5.8113188494e-01 -9.5843219638e-01
-5.5476079482e-01 -9.4069295235e-01
-5.3677891644e-01 -9.4854530276e-01
-5.5675954701e-01 -9.1817745238e-01
-5.7908866704e-01 -9.7158226788e-01
-5.2868608053e-01 -9.8918160974e-01
-5.9000513643e-01 -1.0276905087e+00
-5.9396681319e-01 -1.0440725166e+00
-5.6457215409e-01 -1.0201472443e+00
-5.4717334863e-01 -9.4506161375e-01
-5.4301415132e-01 -9.5740005518e-01
-5.7380999511e-01 -9.6091778771e-01
-5.7381000262e-01 -9.6091778857e-01
-5.5642152266e-01 -1.0054520290e+00
-5.6602484931e-01 -9.9620899842e-01
-5.4540332508e-01 -9.7646410553e-01
-5.7550265923e-01 -9.8209099822e-01
-5.4410187910e-01 -9.3253575240e-01
-5.4513070524e-01 -9.3225196547e-01
-5.5362276961e-01 -9.6272348621e-01
-5.2195194284e-01 -8.9151119377e-01
-5.5434001978e-01 -9.2137793270e-01
-5.4752531015e-01 -9.6720578047e-01
-5.4752531090e-01 -9.6720577990e-01
-5.6999146225e-01 -1.0131567374e+00
-5.1273263551e-01 -8.7847169109e-01
-5.1604739337e-01 -8.6787601121e-01
-5.3583348608e-01 -9.1276800643e-01
-5.7025898299e-01 -1.0025059893e+00
-5.9603652832e-01 -1.0114084323e+00
-5.9603652319e-01 -1.0114084216e+00
-5.9312670419e-01 -1.0069520812e+00
-5.9312670166e-01 -1.0069520840e+00
-6.1138307977e-01 -1.0169994620e+00
-6.2719518528e-01 -1.0415205607e+00
-5.7813260574e-01 -9.6319829045e-01
-5.4638281978e-01 -1.0043442865e+00
-6.1202220706e-01 -1.0509163708e+00
-5.2895119679e-01 -9.9828370029e-01
-6.0148854722e-01 -1.0271280913e+00
-6.3416310382e-01 -1.1209906245e+00
-6.1540241462e-01 -1.0305668124e+00
-6.1540241212e-01 -1.0305668101e+00
-6.1540241251e-01 -1.0305668092e+00
-6.1838388412e-01 -1.0748801919e+00
-6.2571174582e-01 -1.0860372245e+00
-6.0506115842e-01 1.0464568224e+00
-6.0506116590e-01 1.0464568310e+00
-6.1760162927e-01 1.0710355172e+00
-6.2723086670e-01 1.1097976360e+00
-6.0727254370e-01 1.0475511528e+00
-5.8841015347e-01 1.0464192271e+00
-6.2647985271e-01 1.0209597771e+00
-5.9517944790e-01 1.0095769511e+00
-5.9121377541e-01 1.0164051774e+00
-5.1637708762e-01 9.8498893046e-01
-6.2124458617e-01 1.0354808072e+00
-5.6867378936e-01 9.7798885820e-01
-5.8599274723e-01 1.0252225959e+00
-6.2922044369e-01 1.0327531690e+00
-5.3878521067e-01 9.6152092727e-01
-5.4959036621e-01 9.6625825681e-01
-5.5194474479e-01 1.0017791849e+00
-5.3371008010e-01 9.5307462013e-01
-5.5269346757e-01 1.0270910847e+00
-5.5269346766e-01 1.0270910766e+00
-6.1030990027e-01 -1.0355289551e+00
-6.0109871511e-01 -1.0258957451e+00
-6.1374731366e-01 -1.0483288697e+00
-6.2040881583e-01 -1.0680291504e+00
-6.4409180140e-01 -1.0518189672e+00
-6.4718616942e-01 -1.1168552171e+00
-6.2657495204e-01 -1.1237829726e+00
-5.9764556830e-01 -1.0627321079e+00
-6.0767263741e-01 -1.0470650309e+00
-5.6577957938e-01 -9.8614936185e-01
-5.6577957231e-01 -9.8614935910e-01
-5.8659332035e-01 -1.0023440144e+00
-5.5558113986e-01 -9.7458781129e-01
-5.3197268122e-01 -9.8753272495e-01
-5.4223864352e-01 -9.4743079874e-01
-5.4223864792e-01 -9.4743079855e-01
-5.4429626808e-01 -9.9542233140e-01
-6.1014012495e-01 -9.4779610565e-01
-5.4813620894e-01 -9.7102932603e-01
-5.8539422712e-01 -9.8910482034e-01
-5.8157012425e-01 -9.8513803765e-01
-6.3161374044e-01 -1.0361227426e+00
-5.9784697108e-01 -1.0697697656e+00
-6.1849531774e-01 -1.1016418943e+00
-6.1260044830e-01 -1.0298729046e+00
-5.6461065605e-01 -1.0278788504e+00
-5.9029865640e-01 -9.7177584164e-01
-5.9067702675e-01 -1.0379737766e+00
-5.6753850798e-01 -9.6663396123e-01
-5.5497445537e-01 -9.6258091302e-01
-6.1483011826e-01 -1.0567694569e+00
-5.6431652312e-01 -9.6836458656e-01
-5.5479949496e-01 -9.6608740397e-01
-6.1997789002e-01 -1.0317171713e+00
-6.1688156798e-01 -1.0315452150e+00
-6.0201592409e-01 -1.0836496354e+00
-5.9868509768e-01 -1.0649870075e+00
-6.0047079010e-01 -1.0405154993e+00
-6.1083521679e-01 -1.0586325138e+00
-5.7889492270e-01 -1.0290904771e+00
-5.9268825155e-01 -1.0218641549e+00
-6.0929915799e-01 -1.0729006933e+00
-5.1867019047e-01 -9.2374530803e-01
-5.5424860435e-01 -9.7973470610e-01
-5.4815038080e-01 -9.9201306999e-01
-5.7902123551e-01 -9.9668527435e-01
-5.9239086778e-01 -9.8808125776e-01
-5.8504793225e-01 -9.6720297277e-01
-5.8504793269e-01 -9.6720297224e-01
-5.9583990554e-01 -9.6885139961e-01
-5.9433788180e-01 -1.0040770218e+00
-5.8665941977e-01 -1.0051464514e+00
-5.7001113071e-01 -1.0039170833e+00
-6.3319258203e-01 -1.0668331044e+00
-5.8447747825e-01 -1.0389461036e+00
-6.1992251690e-01 -1.0604130113e+00
-6.1888692805e-01 -1.1025674992e+00
-6.2202444632e-01 -1.0636487926e+00
-5.9072062853e-01 -1.0542498950e+00
-5.8752210510e-01 -1.0945949073e+00
-5.4295490065e-01 -9.6823644881e-01
-5.3867335554e-01 -9.6212616793e-01
-5.4104843902e-01 -9.8475170392e-01
-5.9899551889e-01 -1.0479873140e+00
-5.9857816846e-01 -1.0650443380e+00
-6.2782721474e-01 -1.0600313009e+00
-6.2556025633e-01 -1.1137792463e+00
-6.3852423125e-01 -1.0874219417e+00
-5.9654429898e-01 -1.0564508401e+00
-5.8364184542e-01 -1.0287236360e+00
-5.7622491587e-01 -1.0105698766e+00
-5.9742429505e-01 -1.0240395711e+00
-6.5772641786e-01 -1.1298706489e+00
-6.4597906203e-01 -1.0866027992e+00
-6.3448402417e-01 -1.1079006594e+00
-6.0895460525e-01 -1.0926643289e+00
-6.1299409874e-01 -1.0659617325e+00
-6.0192791077e-01 -1.0376845185e+00
-6.4467396263e-01 -1.0908561640e+00
-5.9544778735e-01 -1.0527498474e+00
-6.1333639135e-01 -9.7435007755e-01
-6.1555772408e-01 -1.0291445993e+00
-5.9448573890e-01 -1.0426347800e+00
-5.9407684451e-01 -1.0396896272e+00
-6.0193563718e-01 -1.0533397857e+00
-6.0437270843e-01 -1.0526094243e+00
-5.3211815919e-01 -9.8297490007e-01
-5.3292752674e-01 -9.8121345253e-01
-5.9937936059e-01 -1.0157613960e+00
-6.3533945484e-01 -1.1066537771e+00
-6.0260969429e-01 -1.0520636104e+00
-6.3705103275e-01 -1.0703556482e+00
-6.4139740803e-01 -1.1077473975e+00
-6.1235631422e-01 -1.0827969123e+00
-6.2413194103e-01 -1.1065008532e+00
-5.8389058667e-01 -1.0272065990e+00
-6.0637516747e-01 -1.0186531327e+00
-6.0637516936e-01 -1.0186531304e+00
-6.4094739634e-01 -1.0568691125e+00
-6.2002348596e-01 -1.0483422440e+00
-6.2926420680e-01 -1.0493190488e+00
-6.1462910251e-01 -1.0271405748e+00
-5.9382512250e-01 -1.0147842541e+00
-5.7392066462e-01 -9.9331884636e-01
-5.9757996733e-01 -1.0202207355e+00
-6.0473580963e-01 -1.0655638231e+00
-5.9762691355e-01 -1.0522769389e+00
-5.9869424647e-01 -1.0180830550e+00
-5.9869424616e-01 -1.0180830525e+00
-5.7384710976e-01 -1.0079898596e+00
-6.1359675211e-01 -1.0558784824e+00
-5.9303378921e-01 -1.0485136118e+00
-6.2359191597e-01 -1.0917280078e+00
-6.6366297984e-01 -1.1277926637e+00
-6.6366297382e-01 -1.1277926613e+00
-6.2437115044e-01 -9.8373588287e-01
-6.0844467343e-01 -1.0489453020e+00
-5.9362783364e-01 -1.0279079563e+00
-6.0786847807e-01 -1.0345691670e+00
-6.3809860594e-01 -1.0767254470e+00
-5.7906433640e-01 -1.0156759469e+00
-5.7906433388e-01 -1.0156759501e+00
-5.4204928482e-01 -9.4741694050e-01
-5.9941999213e-01 -1.0322785586e+00
-6.0560386970e-01 -1.0625098079e+00
-6.3015046714e-01 -1.0529574034e+00
-6.3015046580e-01 -1.0529573956e+00
-5.9241079191e-01 -1.0068602077e+00
-5.8070862749e-01 -1.0189378038e+00
-6.2779132155e-01 -1.0712496519e+00
-6.3179814379e-01 -1.1339348396e+00
-6.1808916919e-01 -1.0634952611e+00
-5.6841894754e-01 -1.0315803080e+00
-6.2308170814e-01 -1.0909291242e+00
-6.0482985788e-01 -1.0504844811e+00
-6.3315433869e-01 -1.0834029347e+00
-6.4352724784e-01 -1.0579924906e+00
-6.0243364204e-01 -1.0296258163e+00
-6.3635536897e-01 -1.0975293097e+00
-6.4372246983e-01 -1.0762766440e+00
-6.2779030332e-01 -1.0595730828e+00
-6.1463605925e-01 -1.0937074213e+00
-6.1463605588e-01 -1.0937074215e+00
-5.8774262149e-01 -1.0316542003e+00
-5.8774262112e-01 -1.0316541921e+00
-5.8667003333e-01 -9.9121064473e-01
-5.8667002327e-01 -9.9121063894e-01
-5.8535536585e-01 -1.0283793762e+00
-5.6980352093e-01 -9.4944187748e-01
-6.2631565532e-01 -1.0113248335e+00
-6.2711547413e-01 -1.0309170381e+00
-5.5474763937e-01 -1.0019375458e+00
-5.8937749660e-01 -1.0393358032e+00
-5.9109286715e-01 -1.0331017696e+00
-5.9010146665e-01 -1.0427230606e+00
-6.0163793188e-01 -1.0456209796e+00
-5.7324782503e-01 -9.8995697773e-01
-5.7565756871e-01 -9.9783575806e-01
-5.7565756325e-01 -9.9783574548e-01
-5.6635729333e-01 -9.7401658251e-01
-5.6034445971e-01 9.7748809747e-01
-5.6034446142e-01 9.7748809838e-01
-5.6034445958e-01 9.7748810383e-01
-5.7105871740e-01 9.8614872084e-01
-6.0181837977e-01 1.0289300391e+00
-5.6362634984e-01 1.0145682480e+00
-5.6826860718e-01 1.0406865934e+00
-5.4748151886e-01 9.4133857674e-01
-5.8197967118e-01 9.9366280617e-01
-5.3893159235e-01 9.4111058201e-01
-5.9154472944e-01 1.0924679625e+00
-5.9178413241e-01 1.0173674345e+00
-5.3866985833e-01 9.2427925338e-01
-5.6068708262e-01 9.9366267397e-01
-5.2498202732e-01 9.4322482214e-01
-5.8205969846e-01 1.0224761523e+00
-5.5280514262e-01 1.0463609220e+00
-6.4120597685e-01 1.0988932961e+00
-6.4512252575e-01 1.0371490101e+00
-6.1938195232e-01 1.0361723195e+00
1.1957535037e+00 3.1413620738e-02
1.1877613741e+00 1.7947916196e-02
1.1874484111e+00 4.0278801484e-02
1.2256912021e+00 1.7407021667e-02
1.2227041365e+00 1.5139449752e-02
1.2189409016e+00 -6.2445180592e-03
1.2188607120e+00 -2.1801585153e-02
1.2693314611e+00 -2.2836175529e-02
1.2103380150e+00 -2.1000453518e-02
1.2012894839e+00 -5.4480389263e-03
1.2418639266e+00 1.5685394319e-02
1.2305076059e+00 1.9205038880e-02
1.2305076067e+00 1.9205051394e-02
1.1945956600e+00 3.2194298474e-03
1.1826226452e+00 -6.0700718532e-03
1.1850038123e+00 1.1407543541e-02
1.2287821190e+00 -1.7534852741e-03
1.2044722669e+00 3.5172048665e-03
1.2110593629e+00 5.5360334736e-03
1.1594327418e+00 -1.5683304286e-02
-5.6137596466e-01 1.0111390665e+00
-6.1060378606e-01 1.0433268338e+00
-5.9406311282e-01 1.0105804779e+00
-5.9406310933e-01 1.0105804864e+00
-6.1500078699e-01 1.0725791739e+00
-6.4612025425e-01 1.1386196251e+00
-6.3068521394e-01 1.1143787092e+00
-6.3810626008e-01 1.0670404622e+00
-6.1074109503e-01 1.0519148643e+00
-5.7467887338e-01 1.0135428334e+00
-5.8422197537e-01 1.0666302455e+00
-5.9069919013e-01 1.0013558022e+00
-5.8123697343e-01 1.0511045545e+00
-5.3799870746e-01 9.6643733063e-01
-5.7592651455e-01 1.0840502039e+00
-5.7697447097e-01 1.0251115352e+00
-5.3077918624e-01 9.7965460447e-01
-5.3077919129e-01 9.7965460954e-01
-5.2830855901e-01 9.8709057775e-01
-5.4663174318e-01 9.4148902706e-01
-5.7978253638e-01 -9.8588885054e-01
-5.7901362722e-01 -1.0069089320e+00
-5.2514683703e-01 -9.5055253633e-01
-5.2514682885e-01 -9.5055254175e-01
-5.2514683284e-01 -9.5055253351e-01
-5.2026280653e-01 -9.3927818838e-01
-5.8390954269e-01 -1.0702029365e+00
-5.5480660812e-01 -9.8655876729e-01
-5.5480661435e-01 -9.8655876610e-01
-6.0048024679e-01 -1.0580026531e+00
-6.3389030662e-01 -1.0756601339e+00
-6.1738433196e-01 -1.0506113541e+00
-5.9539816188e-01 -1.0108577126e+00
-5.6248889405e-01 -9.7186004434e-01
-6.3484679341e-01 -1.0717479371e+00
-6.3484679075e-01 -1.0717479340e+00
-6.3814641286e-01 -1.1214696260e+00
-5.9419486184e-01 -1.0007665856e+00
-6.1965300371e-01 -1.0227037457e+00
-6.1662730786e-01 -1.0774305028e+00
-5.7681988419e-01 -1.0269165884e+00
-5.7681989572e-01 -1.0269165869e+00
-5.7606274198e-01 -9.9569391155e-01
-5.7606273709e-01 -9.9569389704e-01
-5.8671641955e-01 -1.0166067554e+00
-5.5978344920e-01 -9.8822260709e-01
-6.0071791841e-01 -1.0774025447e+00
-5.8125498488e-01 -1.0255764210e+00
-5.7243858042e-01 -1.0041676502e+00
-5.7897921413e-01 -9.7917130307e-01
-5.8970483455e-01 -1.0235686301e+00
-6.4756062404e-01 -1.1097392225e+00
-6.7017860406e-01 -1.1370743185e+00
-6.2519922901e-01 -1.0765976349e+00
-6.4861165763e-01 -1.1008014015e+00
-5.7812518821e-01 -1.0360452736e+00
-6.0973409210e-01 -1.0886611538e+00
-6.4136261410e-01 -1.1094192655e+00
-6.0276099491e-01 -1.0771549878e+00
-6.1492343849e-01 -1.0697088509e+00
-6.0108825915e-01 -1.0631475943e+00
-5.9066634315e-01 -1.0295733536e+00
-6.2521159905e-01 -1.0824998616e+00
-5.8895440823e-01 -1.0565651065e+00
-5.8895441130e-01 -1.0565651092e+00
-5.8895441020e-01 -1.0565651109e+00
-5.8895441347e-01 -1.0565651077e+00
-6.4268506504e-01 -1.0820579211e+00
-6.2214059597e-01 -1.0943134057e+00
-5.9933211250e-01 -1.1000910339e+00
-5.7415266513e-01 -1.0486429561e+00
-5.9474762029e-01 -1.0693406272e+00
-5.9474762302e-01 -1.0693406306e+00
-6.4231403082e-01 -1.1399553760e+00
-6.1297332007e-01 -1.0227391476e+00
-6.4840797844e-01 -1.0933242018e+00
-6.4840797553e-01 -1.0933242041e+00
-5.8544481646e-01 -1.0428690151e+00
-5.8544482703e-01 -1.0428690209e+00
-6.2182043977e-01 -1.0525254615e+00
-6.0278825043e-01 -1.0590791008e+00
-6.5739749445e-01 -1.0898637216e+00
-6.4471298280e-01 -1.1027603560e+00
-6.1328651896e-01 -1.0254363211e+00
-6.1913786417e-01 -1.0669235267e+00
-6.3695973871e-01 -1.0817664776e+00
-6.3518485360e-01 -1.0989452948e+00
-6.3412394442e-01 -1.0747359544e+00
-5.8040413083e-01 -1.0378895559e+00
-5.7650273519e-01 -1.0493196142e+00
-5.5981088437e-01 -1.0330327432e+00
-5.9672364038e-01 -1.0904967715e+00
-5.9860874126e-01 -1.0256344012e+00
-5.6908017624e-01 -9.5319150003e-01
-5.4731590587e-01 -9.3302308861e-01
-5.4731590643e-01 -9.3302309266e-01
-5.4731590769e-01 -9.3302309274e-01
-5.4731590352e-01 -9.3302309050e-01
-5.4731590713e-01 -9.3302309102e-01
-5.4731590530e-01 -9.3302309088e-01
-6.0262093573e-01 -1.0286761614e+00
-5.8159903369e-01 -9.5425306617e-01
-5.8159903860e-01 -9.5425306582e-01
-5.8159903495e-01 -9.5425307030e-01
-6.0557852966e-01 -1.0233930521e+00
-5.5377801391e-01 -9.4430378542e-01
-5.4286591941e-01 -9.1084662084e-01
-5.0460554030e-01 -9.1218459871e-01
-5.1699567120e-01 -9.5421483355e-01
-5.3410421748e-01 -9.9577449868e-01
-5.3410421433e-01 -9.9577450186e-01
-5.6473066678e-01 -9.7235071973e-01
-5.1220134491e-01 -9.8343083356e-01
-6.0573612915e-01 -1.0540064108e+00
-5.9157128298e-01 -1.0047554084e+00
-6.5122275241e-01 -1.0426387458e+00
-6.0247174960e-01 -1.0689494870e+00
-5.6730007089e-01 -9.8955004245e-01
-5.6730008344e-01 -9.8955004362e-01
-5.7651711523e-01 -1.0151580258e+00
-6.3678730100e-01 -1.1217125888e+00
-6.3708592928e-01 -1.0885493461e+00
-6.3304658041e-01 -1.0735281695e+00
-6.1156734327e-01 -1.0839342304e+00
-6.2317651512e-01 -1.0806064634e+00
-6.0475451766e-01 -1.0344051623e+00
-5.6837078542e-01 -1.0244608401e+00
-6.0154827176e-01 -1.0528949439e+00
-6.2645208442e-01 -1.0155864694e+00
-5.7729099125e-01 -1.0797750183e+00
-5.5351680415e-01 -9.9275578362e-01
-5.6743238276e-01 -9.6622922440e-01
-5.6424418655e-01 -9.5993080638e-01
-5.5270888964e-01 -1.0009304399e+00
-5.0974277586e-01 -9.4230417142e-01
-4.8722040623e-01 -8.8882847266e-01
-5.6912422801e-01 -9.6062988757e-01
-5.9217706141e-01 -1.0176658825e+00
-5.3105569573e-01 -9.6026611650e-01
-5.5057237453e-01 -9.6164782917e-01
-5.9480686790e-01 1.0262674208e+00
-5.8926189606e-01 9.8805054983e-01
-5.4170182139e-01 9.9828623953e-01
-5.6348912019e-01 1.0314551778e+00
-5.5312672255e-01 1.0163025476e+00
-6.0798117481e-01 1.0648502518e+00
-5.8503874743e-01 9.7836609888e-01
-5.8345121661e-01 1.0298733990e+00
-5.4874431033e-01 9.9109029482e-01
-5.2531118254e-01 9.2141872978e-01
-5.2531118385e-01 9.2141872828e-01
-5.0526094403e-01 8.9877302418e-01
-4.3618921617e-01 8.2986967913e-01
-4.4499795351e-01 8.2691419383e-01
-4.4543801132e-01 8.8241305359e-01
-5.3196731966e-01 9.5182746334e-01
-5.5027895732e-01 9.6408234656e-01
-6.1752145539e-01 1.0269239030e+00
-5.8027341594e-01 1.0356129444e+00
-5.9400992597e-01 9.9785288530e-01
-5.5671025135e-01 -9.8359033759e-01
-5.9693441213e-01 -1.0130067717e+00
-5.6640286962e-01 -9.9970867203e-01
-5.9897840444e-01 -1.0317048086e+00
-5.9897840126e-01 -1.0317048046e+00
-5.8064592491e-01 -1.0208083852e+00
-5.8518968179e-01 -9.7554815831e-01
-5.5768545417e-01 -9.4050708070e-01
-5.7724305089e-01 -9.2315679110e-01
-5.8422406047e-01 -1.0162946950e+00
-5.3615985643e-01 -9.5450580507e-01
-5.8759865374e-01 -1.0177026057e+00
-5.9066564488e-01 -9.5598558999e-01
-6.3347336958e-01 -9.8039049470e-01
-6.0331045698e-01 -9.8259781951e-01
-5.6778178176e-01 -9.3058063577e-01
-5.6730671269e-01 -9.7269622660e-01
-5.3979268256e-01 -9.2266834911e-01
-4.9225581545e-01 -8.8185467714e-01
-4.9323368848e-01 -9.4066843641e-01
-4.5994901813e-01 -8.3651587405e-01
-4.8393904117e-01 -9.0334748771e-01
-5.2032624753e-01 -9.3410835704e-01
-5.4450719539e-01 -9.4766206341e-01
-5.4450720063e-01 -9.4766206629e-01
-5.3721938752e-01 -9.5665959611e-01
-5.4975732055e-01 -9.7896192147e-01
-5.1442612393e-01 -8.5872037456e-01
-4.8247382218e-01 -8.9015191156e-01
-5.0013614707e-01 -9.5083246374e-01
-4.7903281410e-01 -8.7129083094e-01
-5.2300133057e-01 -9.0320830460e-01
-5.3411254527e-01 -8.6880695501e-01
-5.1821865872e-01 -8.9768271477e-01
-4.3998984838e-01 -8.3538075948e-01
-4.3998984853e-01 -8.3538076359e-01
-4.3998984873e-01 -8.3538075956e-01
-4.7751878230e-01 -9.1370336743e-01
-5.4950912348e-01 -9.8959503751e-01
-5.2749236498e-01 -9.7849284510e-01
-5.4021538365e-01 -9.6607451477e-01
-5.0482669742e-01 -9.0889695466e-01
-5.6628591981e-01 -9.5803358449e-01
-5.4155023176e-01 -9.3127822546e-01
-5.3917156749e-01 -1.0003041529e+00
-5.2434655283e-01 -9.5630847679e-01
-5.6852940118e-01 -1.0007034615e+00
-5.7645271986e-01 -9.3379154362e-01
-5.1966549772e-01 -9.6138215855e-01
-5.8795237083e-01 -1.0140210192e+00
-5.3292810581e-01 -9.2129860686e-01
-5.5861697966e-01 -9.1088049817e-01
-5.8432838581e-01 -9.9753466374e-01
-6.2182300747e-01 -1.0540855244e+00
-6.1659147963e-01 -1.0757759189e+00
-5.8763635764e-01 -1.0470338939e+00
-6.3328607380e-01 -1.1289668614e+00
-6.2590535554e-01 -1.0807917549e+00
-6.4051127455e-01 -1.0548780208e+00
-6.4051126943e-01 -1.0548780087e+00
-6.0936516986e-01 -1.0641410400e+00
-5.7074028000e-01 -1.0157045760e+00
-6.0228642121e-01 -1.0552636627e+00
-5.6580511424e-01 -9.8631979454e-01
-5.6143341128e-01 -9.8685030207e-01
-5.8038198751e-01 -1.0413541085e+00
-5.8038198724e-01 -1.0413541104e+00
-6.4511250089e-01 -1.0950808048e+00
-6.6276270777e-01 -1.1134244215e+00
-6.4418821264e-01 -1.0495307976e+00
-5.8349962225e-01 -1.0222006332e+00
-5.8510803936e-01 -9.9782434622e-01
-6.1888542231e-01 -1.0430663371e+00
-5.8281346668e-01 -9.5036514651e-01
-5.8793982690e-01 -9.7819745097e-01
-5.3696853518e-01 -9.5603131619e-01
-6.2102749490e-01 -1.0217420038e+00
-6.2102749755e-01 -1.0217420035e+00
-6.3966781892e-01 -1.0786658182e+00
-6.3790069416e-01 -1.1084041050e+00
-6.3790069174e-01 -1.1084041051e+00
-6.5620312309e-01 -1.0869892244e+00
-6.2030020588e-01 -1.0379014257e+00
-6.5121692279e-01 -1.1133913013e+00
-6.6878471007e-01 -1.1457725318e+00
-6.3946723895e-01 -1.0732624421e+00
-5.7086015069e-01 -9.5681685577e-01
-5.5012735761e-01 -9.1577564172e-01
-5.7237073674e-01 -1.0438073552e+00
-5.8377665384e-01 -1.0840684076e+00
-6.4095248815e-01 -1.0886013648e+00
-5.9143812227e-01 -1.0250950064e+00
-5.8218619730e-01 -9.5674530385e-01
-6.1524148514e-01 -1.0532748181e+00
-6.0869641740e-01 -1.0716248682e+00
-6.0984229037e-01 -1.0796966227e+00
-5.8979217857e-01 -1.0194699003e+00
-6.2805698828e-01 -1.0382281132e+00
-5.8739715978e-01 -1.0181892574e+00
-5.5642440444e-01 -1.0050286818e+00
-5.7418206232e-01 -1.0071999467e+00
-6.1104348278e-01 -1.0445105079e+00
-6.2012721231e-01 -1.0730168579e+00
-6.6167524566e-01 -1.1160862055e+00
-5.9204404481e-01 -1.0782788919e+00
-5.7565016008e-01 -1.0103994467e+00
-5.9802529259e-01 -1.0258329148e+00
-5.6317685089e-01 -1.0485381739e+00
-6.0581121487e-01 -1.0575837956e+00
-6.0363093566e-01 -1.0931843351e+00
-5.8788720575e-01 -1.0484308383e+00
-5.5026101136e-01 -9.6927884834e-01
-6.2129817983e-01 -1.0829122877e+00
-6.2129817849e-01 -1.0829122948e+00
-5.9556316599e-01 -1.0888665047e+00
-6.4184136129e-01 -1.0936636897e+00
-6.5745528937e-01 -1.0875651765e+00
-6.5745528495e-01 -1.0875651826e+00
-5.8885763984e-01 -1.0825018842e+00
-5.8885763603e-01 -1.0825018800e+00
-5.8734498096e-01 1.0413632108e+00
-6.1075951178e-01 9.9249313073e-01
-6.2180587434e-01 1.0400589367e+00
-6.0929219218e-01 1.0485250895e+00
-6.1741925881e-01 1.0168277492e+00
-6.1741925989e-01 1.0168277476e+00
-5.8250093373e-01 1.0396515887e+00
-5.8574644108e-01 9.7603156908e-01
-5.3046735346e-01 9.7840556721e-01
-6.1212042619e-01 1.0249903308e+00
-5.6509712957e-01 9.7022054315e-01
-5.6509712571e-01 9.7022053381e-01
-5.8817820497e-01 9.7749517285e-01
-5.5904867820e-01 9.1732298287e-01
-5.3124592628e-01 8.8571044589e-01
-5.6224907259e-01 9.0839911763e-01
-4.9667616552e-01 8.8520834105e-01
-4.7886983021e-01 9.4104500279e-01
-5.4212792831e-01 9.3561214871e-01
-5.0880077902e-01 9.7400009418e-01
-5.5588981690e-01 -9.7066904696e-01
-5.5588981838e-01 -9.7066905542e-01
-5.7158047704e-01 -9.9785416455e-01
-6.1970968584e-01 -1.0419600775e+00
-5.7117319701e-01 -9.9823806545e-01
-5.6313803382e-01 -1.0246060967e+00
-5.6313803223e-01 -1.0246060988e+00
-5.6539644489e-01 -1.0165660939e+00
-5.6602080156e-01 -9.8573224878e-01
-5.9264557457e-01 -9.8164984760e-01
-5.5490651400e-01 -9.9073163290e-01
-6.2008853277e-01 -1.0877159060e+00
-5.9909588545e-01 -1.0505927844e+00
-6.4215581391e-01 -1.0750845874e+00
-5.7595948078e-01 -1.0392509946e+00
-6.0847138342e-01 -1.0659679427e+00
-6.0847222758e-01 -1.0259431257e+00
-6.4201924685e-01 -1.0499765031e+00
-6.0565134065e-01 -9.9163758919e-01
-6.3194318548e-01 -1.0690789015e+00
-5.6703174485e-01 -1.0091961690e+00
-5.9517067238e-01 -1.0363766290e+00
-5.7121865376e-01 -9.8344563348e-01
-5.9631372888e-01 -1.1379655044e+00
-6.2085504059e-01 -1.0967200626e+00
-5.9480228724e-01 -1.0257412801e+00
-5.9164671118e-01 -1.0040610662e+00
-5.5638376305e-01 -9.6735267184e-01
-5.7569268838e-01 -9.5079024317e-01
-6.1435599067e-01 -1.0502531946e+00
-5.9170954465e-01 -1.0167428246e+00
-5.3336127786e-01 -9.4907591429e-01
-6.0454966672e-01 -1.0494746124e+00
-6.0454966268e-01 -1.0494745970e+00
-5.9652862590e-01 -1.0545269109e+00
-5.9652862416e-01 -1.0545269096e+00
-6.2052040400e-01 -1.1182297629e+00
-5.8065515842e-01 -1.0539438622e+00
-6.1094745858e-01 -1.0216360705e+00
-5.9630991159e-01 -1.1021388873e+00
-6.2014270583e-01 -1.0488530155e+00
-6.2014270060e-01 -1.0488530197e+00
-5.8578678641e-01 -9.8389749134e-01
-5.7920863730e-01 -9.5674817311e-01
-5.9701383297e-01 -9.8255512820e-01
-5.7967606436e-01 -1.0196413406e+00
-6.1839995131e-01 -1.0608942824e+00
-5.7863062252e-01 -1.0172982522e+00
-5.8325801580e-01 -9.9106461559e-01
-6.0926902221e-01 -1.0610881724e+00
-5.7129042632e-01 -9.6183529886e-01
-5.8321642618e-01 -9.8328671497e-01
-5.8189619444e-01 -9.6246734379e-01
-6.1842711507e-01 -1.0443029093e+00
-5.9665157310e-01 -1.0708108998e+00
-5.9923298332e-01 -1.0429069086e+00
-5.9923297667e-01 -1.0429069127e+00
-6.3497167430e-01 -1.0138303709e+00
-5.6175986645e-01 -1.0102326258e+00
-6.1077699481e-01 -1.0542055960e+00
-5.8533016482e-01 9.3256065727e-01
-6.0365024434e-01 9.6719769697e-01
-5.3237708508e-01 9.7293578625e-01
-5.8880191651e-01 1.0048072431e+00
-5.5464672162e-01 1.0033156332e+00
-5.9657618557e-01 1.0468192758e+00
-6.1011613294e-01 1.0299962672e+00
-6.1011612387e-01 1.0299962621e+00
-5.8941746608e-01 1.0829640801e+00
-6.0617157580e-01 1.0226035320e+00
-6.0617156776e-01 1.0226035283e+00
-6.0693456449e-01 1.0669169675e+00
-5.8234402446e-01 1.0209447505e+00
-5.8756080449e-01 9.6682153688e-01
-5.7180952255e-01 1.0091239816e+00
-5.8637117666e-01 1.0007606399e+00
-5.7464798806e-01 9.6573582648e-01
-6.1962742124e-01 9.7732079176e-01
-6.1382092853e-01 9.9674026918e-01
-6.1382092394e-01 9.9674027015e-01
1.1434060180e+00 1.4701234095e-02
1.2355238812e+00 -3.7063681157e-03
1.2412918552e+00 -5.9096267214e-03
1.1750222108e+00 1.2075749619e-02
1.2271101571e+00 1.7804908137e-02
1.2297714181e+00 7.7459439635e-03
1.1658556674e+00 3.0252003024e-02
1.1373353621e+00 -4.4633900179e-03
1.2174607204e+00 -5.1542506844e-03
1.0872029054e+00 -2.9380718406e-03
1.1700981970e+00 1.3632626949e-02
1.1267538992e+00 7.5080923125e-03
1.1131555436e+00 1.7853299621e-02
1.1131555337e+00 1.7853308469e-02
1.1427240280e+00 -1.2860955234e-02
1.0055962900e+00 2.3271183672e-02
1.0750763821e+00 5.4368221172e-03
1.0750763789e+00 5.4368245765e-03
1.0190790154e+00 -1.1906546228e-02
9.8656428736e-01 3.9603287587e-04
-4.8944670513e-01 -8.4881935698e-01
-5.3532702207e-01 -9.1403836638e-01
-5.7923620926e-01 -9.6461558075e-01
-5.7923620410e-01 -9.6461557117e-01
-5.3616863758e-01 -9.5344835149e-01
-5.8242337273e-01 -9.9278753274e-01
-5.6211345746e-01 -9.8802965669e-01
-5.8409052507e-01 -1.0339190585e+00
-6.2239306180e-01 -1.0603528783e+00
-6.2311324369e-01 -1.0863624697e+00
-6.1930512740e-01 -1.0719615610e+00
-6.0241536488e-01 -1.0707392038e+00
-6.1661207798e-01 -1.0303013316e+00
-6.1718109193e-01 -1.1088053850e+00
-5.9908389942e-01 -1.0270011222e+00
-6.3263345930e-01 -1.0999022153e+00
-6.0384760174e-01 -1.0807645215e+00
-5.6549944673e-01 -1.0658362274e+00
-6.1199428397e-01 -1.0324931226e+00
-5.7648623858e-01 -9.8511295376e-01
-5.5134490120e-01 9.3009937506e-01
-5.5134490667e-01 9.3009939302e-01
-5.5616785443e-01 9.3002770815e-01
-5.0564110278e-01 9.4530482676e-01
-5.2793723805e-01 9.2790968442e-01
-5.8212190551e-01 9.9964953608e-01
-5.8212189785e-01 9.9964952937e-01
-5.7683211534e-01 1.0540528379e+00
-6.6155649550e-01 1.1677741051e+00
-6.2689558453e-01 1.0771890181e+00
-5.8852511937e-01 1.0259440026e+00
-6.1361166857e-01 1.0849475977e+00
-6.1361167100e-01 1.0849475961e+00
-6.1393998179e-01 1.0714979215e+00
-5.5984373455e-01 1.0604164767e+00
-6.2598895509e-01 1.0509110045e+00
-5.9303121819e-01 1.0315129273e+00
-5.9303121663e-01 1.0315129284e+00
-5.9303121308e-01 1.0315129309e+00
-5.9420089642e-01 1.0299426402e+00
-6.0449982533e-01 1.0462680136e+00
-5.9783779523e-01 1.0617342106e+00
-6.0694164289e-01 9.8602658680e-01
-5.6818705038e-01 9.7239705897e-01
-5.6818705054e-01 9.7239705985e-01
-6.1178627517e-01 1.0809215005e+00
-6.1178626926e-01 1.0809214906e+00
-5.7807697925e-01 1.0321571137e+00
-6.0717022826e-01 1.0751904856e+00
-6.0717023013e-01 1.0751904947e+00
-6.0266650587e-01 1.0434837888e+00
-5.5968973380e-01 1.0065226857e+00
-5.3169650641e-01 9.9504295654e-01
-5.3292418067e-01 9.3598615509e-01
-5.3732605164e-01 9.6340411285e-01
-5.8742914365e-01 9.9458145958e-01
-5.9520057490e-01 1.0035692137e+00
-5.4210050305e-01 9.6795182567e-01
-5.5888612804e-01 9.8104489215e-01
-5.7259404981e-01 1.0221223508e+00
-6.3691497475e-01 1.0334467735e+00


==> anc/nu_final_vs_m.dat <==
0.04 0.46 0.04
0.05 0.478 0.033
0.06 0.49 0.04


==> anc/nu_hist_deltaX_0.021663844725846794_betaCmin_5.36375_betaCmax_5.36625_numin_0.3_numax_0.64.dat <==
# LEFT_EDGE	RIGHT_EDGE	NUMBER
3.819785408692119577e-01 4.090785240139697687e-01 8.000000000000000000e+00
4.090785240139697687e-01 4.361785071587276352e-01 4.600000000000000000e+01
4.361785071587276352e-01 4.632784903034854462e-01 1.350000000000000000e+02
4.632784903034854462e-01 4.903784734482432572e-01 1.760000000000000000e+02
4.903784734482432572e-01 5.174784565930010682e-01 6.700000000000000000e+01
5.174784565930010682e-01 5.445784397377588792e-01 3.600000000000000000e+01
5.445784397377588792e-01 5.716784228825166903e-01 1.500000000000000000e+01
5.716784228825166903e-01 5.987784060272746123e-01 1.400000000000000000e+01
5.987784060272746123e-01 6.258783891720324233e-01 1.000000000000000000e+00
6.258783891720324233e-01 6.529783723167902343e-01 2.000000000000000000e+00


==> anc/phase.dat <==
# ARG_MIN	ARG_MAX	COUNT(5.3600)	COUNT_ERR(5.3600)	COUNT(5.3650)	COUNT_ERR(5.3650)	COUNT(5.3700)	COUNT_ERR(5.3700)
-3.141592653589793116e+00 -3.078126135335453650e+00 5.237551020408163538e+01 3.290521652521025686e-01 5.328336980306345794e+01 2.334280581637295515e-01 5.332129963898916714e+01 3.167898765863733646e-01
-3.078126135335453650e+00 -3.014659617081114629e+00 5.309795918367346701e+01 3.428893203995718730e-01 5.307768052516411217e+01 2.371921722022241052e-01 5.231046931407941969e+01 2.964721041279266278e-01
-3.014659617081114629e+00 -2.951193098826775163e+00 5.332040816326530575e+01 3.077554804196190319e-01 5.318599562363238675e+01 2.460037867149369728e-01 5.207761732851985670e+01 3.040091818207443231e-01
-2.951193098826775163e+00 -2.887726580572436141e+00 5.489387755102040956e+01 3.322489196006732093e-01 5.359628008752735440e+01 2.490255738320152901e-01 5.237003610108303064e+01 2.926812934409855904e-01
-2.887726580572436141e+00 -2.824260062318096676e+00 5.643877551020408134e+01 3.530120483937423392e-01 5.519037199124726811e+01 2.447952708893179619e-01 5.283393501805053916e+01 3.120954915449888900e-01
-2.824260062318096676e+00 -2.760793544063757654e+00 5.877346938775509955e+01 3.396095897908178451e-01 5.654048140043763482e+01 2.424567946213253278e-01 5.428880866425992480e+01 3.246880040244438659e-01
-2.760793544063757654e+00 -2.697327025809418188e+00 6.121224489795918089e+01 3.447948555625144351e-01 5.873960612691465855e+01 2.635286236163039142e-01 5.560469314079422531e+01 3.159846555836692272e-01
-2.697327025809418188e+00 -2.633860507555079167e+00 6.490612244897958760e+01 3.501037011402114985e-01 6.208096280087527674e+01 2.896266249181155272e-01 5.758664259927797957e+01 3.283231308634259604e-01
-2.633860507555079167e+00 -2.570393989300739701e+00 7.117755102040815984e+01 3.901619878522041840e-01 6.499671772428884253e+01 2.862069768154079652e-01 6.072021660649819808e+01 3.407855883975567379e-01
-2.570393989300739701e+00 -2.506927471046400679e+00 7.631020408163264790e+01 4.078409389519158657e-01 6.997264770240700216e+01 3.193442604184112410e-01 6.343501805054151532e+01 3.528045671513622694e-01
-2.506927471046400679e+00 -2.443460952792061214e+00 8.523877551020407850e+01 4.315883282365226004e-01 7.576805251641137318e+01 3.600191280339955502e-01 6.790974729241877128e+01 3.735872891885737013e-01
-2.443460952792061214e+00 -2.379994434537722192e+00 9.447142857142857508e+01 4.491191805271377291e-01 8.374507658643325669e+01 4.105974048615565475e-01 7.392238267148015041e+01 3.752935591748312039e-01
-2.379994434537722192e+00 -2.316527916283382726e+00 1.071530612244897895e+02 5.262676150966877353e-01 9.312800875273522649e+01 4.683889387076353716e-01 7.992057761732851873e+01 3.829034504629380553e-01
-2.316527916283382726e+00 -2.253061398029043261e+00 1.257816326530612230e+02 6.147013127103980734e-01 1.057472647702407045e+02 5.722096662515452348e-01 8.849277978339350170e+01 4.376892355970360415e-01
-2.253061398029043261e+00 -2.189594879774704239e+00 1.478857142857142719e+02 7.007867299088405000e-01 1.223019693654267002e+02 7.214079434298588112e-01 9.878158844765343360e+01 5.084955516322759994e-01
-2.189594879774704239e+00 -2.126128361520365218e+00 1.805244897959183561e+02 8.649455499288547511e-01 1.432363238512035082e+02 9.553427029676575533e-01 1.104025270758122730e+02 5.689421776377433515e-01
-2.126128361520365218e+00 -2.062661843266025752e+00 2.092346938775510239e+02 1.064253937741681311e+00 1.587483588621444142e+02 1.198751380639592634e+00 1.173844765342960272e+02 6.120946519561858423e-01
-2.062661843266025752e+00 -1.999195325011686508e+00 1.733734693877551081e+02 9.139500456658892213e-01 1.335142231947483538e+02 1.020911639047942909e+00 9.841877256317690126e+01 5.355168411037438680e-01
-1.999195325011686508e+00 -1.935728806757347265e+00 1.380326530612244937e+02 7.222283692655762088e-01 1.074343544857768080e+02 7.732502260312970055e-01 8.030324909747292850e+01 4.685117209299589636e-01
-1.935728806757347265e+00 -1.872262288503008021e+00 1.134102040816326564e+02 6.224073220573246301e-01 8.913238512035010785e+01 6.298216627834850589e-01 6.772563176895306469e+01 3.964315472516685146e-01
-1.872262288503008021e+00 -1.808795770248668777e+00 9.618979591836735210e+01 5.632481104281137352e-01 7.590809628008753407e+01 5.449459474570228501e-01 5.768592057761733116e+01 3.702929027924615757e-01
-1.808795770248668777e+00 -1.745329251994329534e+00 8.315918367346938567e+01 4.781418971135900642e-01 6.583041575492340769e+01 4.625236668456723654e-01 5.071480144404332435e+01 3.332021357132641248e-01
-1.745329251994329534e+00 -1.681862733739990290e+00 7.287959183673468999e+01 4.507012256791469995e-01 5.808862144420131557e+01 4.077218609375535263e-01 4.493321299638989075e+01 3.094419282827147177e-01
-1.681862733739990290e+00 -1.618396215485650824e+00 6.464489795918368031e+01 3.967286692501432177e-01 5.237417943107220708e+01 3.697966390663545155e-01 4.059927797833935159e+01 2.852958735346992070e-01
-1.618396215485650824e+00 -1.554929697231311581e+00 5.954285714285714448e+01 3.793481772288446741e-01 4.727789934354485979e+01 3.374336473716091356e-01 3.729241877256317395e+01 2.801303785174551475e-01
-1.554929697231311581e+00 -1.491463178976972337e+00 5.442857142857143060e+01 3.709909958930754370e-01 4.356455142231947519e+01 3.096042151400971165e-01 3.458303249097473042e+01 2.694110927162127744e-01
-1.491463178976972337e+00 -1.427996660722633093e+00 5.041020408163265643e+01 3.498470480312918518e-01 4.079212253829321355e+01 3.014784153210563478e-01 3.251985559566787032e+01 2.619274863792342978e-01
-1.427996660722633093e+00 -1.364530142468293850e+00 4.754897959183673350e+01 3.243249773292211646e-01 3.859299781181618982e+01 2.837910642173223086e-01 3.085198555956678845e+01 2.513881414341275211e-01
-1.364530142468293850e+00 -1.301063624213954606e+00 4.436938775510203925e+01 3.134107939520029973e-01 3.677024070021882096e+01 2.743744963070154919e-01 2.912635379061371665e+01 2.467922636831685057e-01
-1.301063624213954606e+00 -1.237597105959615362e+00 4.278979591836734642e+01 3.168024660529946135e-01 3.540153172866520492e+01 2.692525228251695379e-01 2.809927797833935159e+01 2.409699272848078999e-01
-1.237597105959615362e+00 -1.174130587705276119e+00 4.101020408163265074e+01 2.926060146312498556e-01 3.420021881838074052e+01 2.485789324584295468e-01 2.724368231046931399e+01 2.384045583977226768e-01
-1.174130587705276119e+00 -1.110664069450936875e+00 4.061632653061224829e+01 3.047853068105915719e-01 3.365754923413566502e+01 2.431096162541374894e-01 2.709927797833935159e+01 2.211728344957661352e-01
-1.110664069450936875e+00 -1.047197551196597409e+00 4.025306122448979806e+01 3.028575582273628775e-01 3.307330415754923081e+01 2.430856745692384080e-01 2.667509025270758016e+01 2.241141470312693618e-01
-1.047197551196597409e+00 -9.837310329422583877e-01 3.945306122448979380e+01 2.921250210766598854e-01 3.290590809628008628e+01 2.416479950193684556e-01 2.631949458483754611e+01 2.358788619761280070e-01
-9.837310329422583877e-01 -9.202645146879189220e-01 4.019795918367346843e+01 2.871088267201242772e-01 3.309518599562363050e+01 2.523031886948488567e-01 2.703068592057761776e+01 2.311067043857032433e-01
-9.202645146879189220e-01 -8.567979964335799004e-01 4.073673469387755119e+01 3.064966337285336961e-01 3.341356673960612511e+01 2.362672955172029909e-01 2.705054151624548808e+01 2.405303900869633360e-01
-8.567979964335799004e-01 -7.933314781792404347e-01 4.093061224489795791e+01 3.111668786846779056e-01 3.380743982494529831e+01 2.465232326137785923e-01 2.764981949458483612e+01 2.302704757119611034e-01
-7.933314781792404347e-01 -7.298649599249014130e-01 4.242653061224489619e+01 3.205176928482128540e-01 3.533916849015317041e+01 2.476924946599496080e-01 2.855415162454873723e+01 2.443891036858834021e-01
-7.298649599249014130e-01 -6.663984416705619473e-01 4.421836734693877702e+01 3.078430197992801931e-01 3.700656455142232204e+01 2.613298932892664239e-01 2.976173285198555973e+01 2.481312602012029633e-01
-6.663984416705619473e-01 -6.029319234162229257e-01 4.602857142857143202e+01 3.355116937252793363e-01 3.865645514223194823e+01 2.537258497381353339e-01 3.141335740072202043e+01 2.456355808882254022e-01
-6.029319234162229257e-01 -5.394654051618834600e-01 4.862653061224489903e+01 3.261391473723035950e-01 4.060503282275711001e+01 2.762888967266558526e-01 3.284296028880866203e+01 2.656518349189221362e-01
-5.394654051618834600e-01 -4.759988869075444384e-01 5.142857142857143060e+01 3.326092371283059790e-01 4.354266958424507550e+01 2.815769085997485988e-01 3.618050541516245744e+01 2.635252300156225025e-01
-4.759988869075444384e-01 -4.125323686532049727e-01 5.655714285714285694e+01 3.555527283079782941e-01 4.710940919037199137e+01 2.924175463998029412e-01 3.893501805054151532e+01 2.628053505459976291e-01
-4.125323686532049727e-01 -3.490658503988659511e-01 6.164897959183673493e+01 3.493530910338327189e-01 5.149671772428884253e+01 3.190895922068489599e-01 4.276895306859205448e+01 3.104190728007015787e-01
-3.490658503988659511e-01 -2.855993321445264854e-01 6.835102040816326507e+01 4.002998901323434056e-01 5.780196936542669306e+01 3.348370925146270660e-01 4.740252707581227298e+01 3.134524036126474233e-01
-2.855993321445264854e-01 -2.221328138901874638e-01 7.634489795918366895e+01 4.059876314270072228e-01 6.519365426695841848e+01 3.773946650175671880e-01 5.370397111913357691e+01 3.229455836360409782e-01
-2.221328138901874638e-01 -1.586662956358479981e-01 8.724897959183672924e+01 4.756267899898875551e-01 7.440590809628008628e+01 4.038820784294965271e-01 6.175631768953068246e+01 3.648447274426022680e-01
-1.586662956358479981e-01 -9.519977738150853241e-02 1.013326530612244909e+02 5.271345118960671927e-01 8.751859956236323512e+01 4.382001076136760043e-01 7.253790613718410896e+01 4.049187659091144642e-01
-9.519977738150853241e-02 -3.173325912716951080e-02 1.216408163265306115e+02 5.445836580109159053e-01 1.044190371991247304e+02 5.063252464805136910e-01 8.679061371841154937e+01 4.570093093873602297e-01
-3.173325912716951080e-02 3.173325912716995489e-02 1.385877551020408305e+02 6.251321443996731286e-01 1.204190371991247304e+02 5.380001656814059618e-01 1.015036101083032491e+02 4.765223058734684436e-01
3.173325912716995489e-02 9.519977738150897650e-02 1.230469387755101991e+02 5.462374440724495628e-01 1.105196936542669590e+02 4.331113749127984969e-01 9.692238267148015041e+01 4.596040154638439401e-01
9.519977738150897650e-02 1.586662956358484422e-01 1.051530612244897895e+02 4.545458320163422439e-01 9.720568927789933866e+01 3.660212972209269666e-01 8.714079422382671680e+01 4.308941325339899486e-01
1.586662956358484422e-01 2.221328138901874638e-01 9.081224489795918942e+01 4.364996818125511102e-01 8.538293216630196980e+01 3.321969570059838950e-01 7.964620938628158342e+01 4.159647601624237856e-01
2.221328138901874638e-01 2.855993321445269295e-01 8.031836734693877133e+01 4.145537219661541983e-01 7.735448577680524807e+01 3.118740523851401547e-01 7.244404332129964530e+01 3.814808692906386245e-01
2.855993321445269295e-01 3.490658503988659511e-01 7.167551020408163254e+01 3.846568277641252420e-01 7.014442013129102804e+01 2.765931339352882823e-01 6.710649819494584278e+01 3.624911734024346965e-01
3.490658503988659511e-01 4.125323686532054168e-01 6.515714285714285836e+01 3.778812675892198603e-01 6.487855579868708844e+01 2.779155384193207623e-01 6.218231046931408201e+01 3.295723739567364419e-01
4.125323686532054168e-01 4.759988869075444384e-01 6.087346938775510097e+01 3.537044694896379626e-01 5.994420131291028753e+01 2.557371762558861561e-01 5.891155234657039585e+01 3.246522548923693741e-01
4.759988869075444384e-01 5.394654051618839041e-01 5.624489795918367463e+01 3.299730041139322112e-01 5.683260393873085548e+01 2.530911236252755270e-01 5.553068592057761776e+01 3.232608497632105671e-01
5.394654051618839041e-01 6.029319234162229257e-01 5.184489795918367605e+01 3.175434934637162976e-01 5.346498905908096333e+01 2.440079557366864882e-01 5.322563176895307180e+01 3.046469203573717310e-01
6.029319234162229257e-01 6.663984416705623914e-01 4.978163265306122298e+01 3.173429010431337294e-01 5.129431072210065423e+01 2.344468943573555786e-01 5.184476534296028660e+01 3.096215117215065926e-01
6.663984416705623914e-01 7.298649599249014130e-01 4.774693877551020194e+01 3.147532991899381072e-01 4.995295404814004314e+01 2.331339566435754185e-01 5.032671480144404086e+01 2.918603697035511702e-01
7.298649599249014130e-01 7.933314781792408787e-01 4.653265306122448663e+01 3.084805607421158835e-01 4.837855579868708844e+01 2.365795573758676940e-01 4.959747292418772702e+01 2.915217581829124271e-01
7.933314781792408787e-01 8.567979964335799004e-01 4.547959183673469141e+01 2.957444662727877760e-01 4.744638949671772110e+01 2.330746349747545854e-01 4.887545126353790437e+01 3.112575321867516176e-01
8.567979964335799004e-01 9.202645146879193661e-01 4.488571428571428612e+01 3.007806032010278963e-01 4.766083150984682959e+01 2.407819081791534033e-01 4.899819494584837543e+01 2.979214300699374873e-01
9.202645146879193661e-01 9.837310329422583877e-01 4.431632653061224403e+01 3.020957574669493328e-01 4.703938730853391803e+01 2.287321576968985026e-01 4.929241877256317395e+01 2.902975395022519001e-01
9.837310329422583877e-01 1.047197551196598297e+00 4.447346938775510239e+01 2.964467843787759738e-01 4.753391684901531988e+01 2.399866301638966526e-01 5.054512635379061436e+01 2.952098152068212689e-01
1.047197551196598297e+00 1.110664069450937319e+00 4.470816326530611917e+01 3.029445068099529959e-01 4.886542669584245147e+01 2.487235667589365595e-01 5.127436823104692820e+01 3.137592045202809987e-01
1.110664069450937319e+00 1.174130587705276341e+00 4.565102040816326223e+01 2.897335696783633341e-01 4.916958424507658520e+01 2.490945120488745612e-01 5.350000000000000000e+01 3.010952607270154791e-01
1.174130587705276341e+00 1.237597105959615362e+00 4.749183673469387656e+01 3.161649840749239937e-01 5.203391684901531988e+01 2.495343944030727901e-01 5.532129963898916714e+01 3.125966527499440817e-01
1.237597105959615362e+00 1.301063624213955272e+00 4.871428571428571530e+01 3.155421479723781175e-01 5.390481400437636950e+01 2.548288223807092523e-01 5.837725631768952894e+01 3.231407590826557708e-01
1.301063624213955272e+00 1.364530142468294294e+00 5.180612244897959329e+01 3.568720934706113845e-01 5.757002188183807334e+01 2.810347482293443222e-01 6.174187725631769297e+01 3.382157494193676062e-01
1.364530142468294294e+00 1.427996660722633315e+00 5.477346938775509955e+01 3.532785405391913325e-01 6.092013129102844715e+01 2.973458588625707000e-01 6.649638989169675085e+01 3.417730389634845434e-01
1.427996660722633315e+00 1.491463178976972337e+00 5.741020408163265643e+01 3.584207399418417039e-01 6.528118161925601726e+01 3.138437216705245447e-01 7.225631768953068956e+01 3.658591536427769353e-01
1.491463178976972337e+00 1.554929697231312247e+00 6.243061224489795791e+01 4.082966150348583678e-01 7.192888402625820277e+01 3.482210725414877084e-01 7.918231046931407491e+01 3.817191791579512272e-01
1.554929697231312247e+00 1.618396215485651268e+00 6.837551020408163538e+01 4.124211894345166107e-01 7.921006564551422002e+01 3.872338370094548510e-01 8.801444043321299660e+01 4.001194141882039035e-01
1.618396215485651268e+00 1.681862733739990290e+00 7.594285714285713595e+01 4.286122429545097257e-01 8.847374179431072605e+01 4.098361807786425337e-01 9.979783393501804767e+01 4.193687302304713871e-01
1.681862733739990290e+00 1.745329251994329312e+00 8.587959183673468999e+01 5.085274324926156719e-01 1.010733041575492308e+02 4.868796112384236041e-01 1.150848375451263479e+02 4.787002678837047887e-01
1.745329251994329312e+00 1.808795770248669221e+00 9.826530612244897611e+01 5.197294902550170237e-01 1.167363238512035082e+02 5.536099130433149718e-01 1.353303249097473042e+02 5.157357514178710911e-01
1.808795770248669221e+00 1.872262288503008243e+00 1.150081632653061234e+02 6.064692450721663741e-01 1.401115973741794392e+02 6.941688662210453442e-01 1.624638989169675085e+02 6.266418515348880502e-01
1.872262288503008243e+00 1.935728806757347265e+00 1.378081632653061206e+02 6.916289114951064132e-01 1.711564551422319482e+02 8.752315545974018729e-01 2.019061371841155221e+02 6.796193542325489334e-01
1.935728806757347265e+00 1.999195325011687174e+00 1.706734693877550910e+02 8.267340518137165084e-01 2.156597374179431199e+02 1.114012939488036702e+00 2.606570397111913167e+02 8.048696538381269194e-01
1.999195325011687174e+00 2.062661843266026196e+00 2.183755102040816212e+02 1.098491840528940333e+00 2.857560175054704814e+02 1.646169744622324238e+00 3.546389891696750851e+02 1.068750289890407545e+00
2.062661843266026196e+00 2.126128361520365218e+00 2.679122448979591695e+02 1.454632873000220705e+00 3.617592997811815962e+02 2.218437748144873378e+00 4.576877256317689557e+02 1.472427466916666372e+00
2.126128361520365218e+00 2.189594879774704239e+00 2.234224489795918487e+02 1.125679124114597585e+00 2.909540481400437670e+02 1.612901538095644405e+00 3.563664259927797957e+02 1.083265040501908194e+00
2.189594879774704239e+00 2.253061398029044149e+00 1.765183673469387884e+02 8.338035636357554736e-01 2.206334792122538317e+02 1.116091841444843080e+00 2.633086642599278093e+02 8.024805036000816072e-01
2.253061398029044149e+00 2.316527916283383171e+00 1.449081632653061149e+02 6.550316808389516909e-01 1.761039387308534003e+02 8.156989885569803089e-01 2.057328519855595630e+02 6.985360450474793481e-01
2.316527916283383171e+00 2.379994434537722192e+00 1.225836734693877617e+02 5.764252003606441521e-01 1.449781181619256074e+02 6.392526880733813144e-01 1.667238267148014472e+02 6.046224040941184930e-01
2.379994434537722192e+00 2.443460952792061214e+00 1.065999999999999943e+02 5.079525831599431829e-01 1.230054704595186053e+02 5.234872168216581079e-01 1.386570397111913451e+02 5.406938326068485567e-01
2.443460952792061214e+00 2.506927471046401124e+00 9.304285714285714448e+01 4.802821779214673237e-01 1.058260393873085405e+02 4.182084409033762773e-01 1.182942238267147985e+02 4.698103510388766946e-01
2.506927471046401124e+00 2.570393989300740145e+00 8.397142857142857508e+01 4.314461410127018448e-01 9.443763676148796549e+01 3.929800008869586136e-01 1.027472924187725596e+02 4.400728719851245696e-01
2.570393989300740145e+00 2.633860507555079167e+00 7.577551020408162685e+01 4.027462273260424830e-01 8.400875273522976272e+01 3.574214723602709975e-01 9.177436823104693531e+01 4.069378230595754320e-01
2.633860507555079167e+00 2.697327025809418188e+00 6.952244897959184300e+01 3.905604910014547904e-01 7.699671772428884253e+01 3.333426923119896523e-01 8.257761732851984959e+01 3.881460892043636646e-01
2.697327025809418188e+00 2.760793544063758098e+00 6.562857142857143344e+01 3.655078681314161693e-01 7.071444201312910138e+01 2.951300881645782526e-01 7.533574007220217084e+01 3.721545082999382914e-01
2.760793544063758098e+00 2.824260062318097120e+00 6.163265306122448806e+01 3.454703471051432384e-01 6.567177242888402589e+01 2.918817628779524220e-01 6.939891696750902383e+01 3.689331071476564805e-01
2.824260062318097120e+00 2.887726580572436141e+00 5.826938775510203783e+01 3.545059553395484842e-01 6.193107221006564345e+01 2.722259346809091651e-01 6.465162454873646425e+01 3.414261885916304862e-01
2.887726580572436141e+00 2.951193098826776051e+00 5.636122448979591582e+01 3.369823657220146762e-01 5.902844638949671463e+01 2.682138138246230596e-01 6.153249097472924234e+01 3.226249143565956823e-01
2.951193098826776051e+00 3.014659617081115073e+00 5.478979591836734642e+01 3.379960850626334556e-01 5.602625820568928106e+01 2.433644323996585479e-01 5.867870036101083286e+01 3.300081763746909314e-01
3.014659617081115073e+00 3.078126135335454094e+00 5.320612244897959187e+01 3.101247322832090259e-01 5.533807439824945362e+01 2.446476959164239073e-01 5.640252707581227298e+01 3.275028713854689078e-01
3.078126135335454094e+00 3.141592653589793116e+00 5.298163265306122582e+01 3.229706107136471327e-01 5.401312910284463698e+01 2.408042406289360171e-01 5.405956678700361095e+01 2.968369391823162950e-01


==> anc/radial.dat <==
# R_MIN	R_MAX	COUNT(5.3600)	COUNT_ERR(5.3600)	COUNT(5.3650)	COUNT_ERR(5.3650)	COUNT(5.3700)	COUNT_ERR(5.3700)
0.000000000000000000e+00 1.000000000000000021e-02 5.765306122448979664e+00 1.037812834081659197e-01 5.585339168490152773e+00 7.863654585424582899e-02 5.425992779783393338e+00 9.604967243177876812e-02
1.000000000000000021e-02 2.000000000000000042e-02 1.773265306122448948e+01 1.863744439705972422e-01 1.709518599562363406e+01 1.413400703033548533e-01 1.605415162454873723e+01 1.746745544552532614e-01
2.000000000000000042e-02 2.999999999999999889e-02 2.917346938775510168e+01 2.388387767399569594e-01 2.826477024070021926e+01 1.706430053824676274e-01 2.674729241877256314e+01 2.137036301679608452e-01
2.999999999999999889e-02 4.000000000000000083e-02 4.035102040816326507e+01 2.867882475211768756e-01 3.928665207877461540e+01 2.179273355664462508e-01 3.789169675090252554e+01 2.550912707311469019e-01
4.000000000000000083e-02 4.999999999999999584e-02 5.227551020408163396e+01 3.263124661775549940e-01 5.106345733041575841e+01 2.360763339170040553e-01 4.813357400722021850e+01 3.033893624565865421e-01
4.999999999999999584e-02 5.999999999999999778e-02 6.345714285714285552e+01 3.368373374791358010e-01 6.116192560175054638e+01 2.645486961499823875e-01 5.885018050541516033e+01 3.297699318008200375e-01
5.999999999999999778e-02 6.999999999999999278e-02 7.460816326530611775e+01 3.645972334455466757e-01 7.253610503282276056e+01 2.856801731722772852e-01 6.938808664259927639e+01 3.560560772268914764e-01
6.999999999999999278e-02 8.000000000000000167e-02 8.499183673469387656e+01 4.135459734606410365e-01 8.307330415754923081e+01 2.989016002214240908e-01 7.980324909747292850e+01 3.809030135882534585e-01
8.000000000000000167e-02 9.000000000000001055e-02 9.734897959183673777e+01 4.821569460841655386e-01 9.393435448577680802e+01 3.414374260464246302e-01 9.017328519855595914e+01 3.886670356578415531e-01
9.000000000000001055e-02 9.999999999999999167e-02 1.081612244897959130e+02 4.724578536007347784e-01 1.052494529540481381e+02 3.332926560373284386e-01 1.007888086642599319e+02 4.109989415832246418e-01
9.999999999999999167e-02 1.099999999999999867e-01 1.187204081632653043e+02 4.919370543737481283e-01 1.151816192560175125e+02 3.485362825253745522e-01 1.107364620938628121e+02 4.660380083527433381e-01
1.099999999999999867e-01 1.199999999999999956e-01 1.278244897959183675e+02 5.191016256984618549e-01 1.251827133479212222e+02 3.724776181818800214e-01 1.205685920577617338e+02 4.665074837923801621e-01
1.199999999999999956e-01 1.300000000000000044e-01 1.391326530612244881e+02 5.302368277543131336e-01 1.344945295404814090e+02 3.770959961282828177e-01 1.294675090252707719e+02 4.559679517975188667e-01
1.300000000000000044e-01 1.399999999999999856e-01 1.480183673469387884e+02 5.401375590054688924e-01 1.453282275711159741e+02 4.086276272453494562e-01 1.405595667870036038e+02 4.930162161941801235e-01
1.399999999999999856e-01 1.499999999999999944e-01 1.589040816326530603e+02 5.631709912044225996e-01 1.538982494529540475e+02 4.174523927319861438e-01 1.493790613718411464e+02 5.087192064208748699e-01
1.499999999999999944e-01 1.600000000000000033e-01 1.684897959183673493e+02 5.825393898181293606e-01 1.636892778993435513e+02 4.304966707981471852e-01 1.581299638989169694e+02 5.491775807459624570e-01
1.600000000000000033e-01 1.700000000000000122e-01 1.762714285714285722e+02 6.212296521547959749e-01 1.715568927789934435e+02 4.409116276851789973e-01 1.670667870036101021e+02 5.389546176817258116e-01
1.700000000000000122e-01 1.800000000000000211e-01 1.843489795918367236e+02 6.037137755092836233e-01 1.808063457330415815e+02 4.550642754243069965e-01 1.751046931407942111e+02 5.411127491849132554e-01
1.800000000000000211e-01 1.899999999999999745e-01 1.935816326530612344e+02 6.156410388942857859e-01 1.883588621444201294e+02 4.616579008219283686e-01 1.825577617328519864e+02 5.747068245965635258e-01
1.899999999999999745e-01 1.999999999999999833e-01 1.996102040816326451e+02 6.074799235154623167e-01 1.965514223194748240e+02 4.490472047092173846e-01 1.911335740072202043e+02 5.792511739234632584e-01
1.999999999999999833e-01 2.099999999999999922e-01 2.064755102040816439e+02 6.301471309073705118e-01 2.033380743982494607e+02 4.806645148388704047e-01 1.971823104693140749e+02 5.792974961361122554e-01
2.099999999999999922e-01 2.199999999999999734e-01 2.129204081632653072e+02 6.315787320572441299e-01 2.096477024070021855e+02 4.773483733090091996e-01 2.035685920577617196e+02 5.882313767846473196e-01
2.199999999999999734e-01 2.299999999999999822e-01 2.194673469387755063e+02 6.560009648888576184e-01 2.152253829321662977e+02 5.035052915596288647e-01 2.104205776173285187e+02 6.469023103970583666e-01
2.299999999999999822e-01 2.399999999999999911e-01 2.249693877551020478e+02 6.184668230633026953e-01 2.207789934354485695e+02 4.959475958926670147e-01 2.141010830324909762e+02 6.229825820999574937e-01
2.399999999999999911e-01 2.500000000000000000e-01 2.279571428571428555e+02 6.538582508807991855e-01 2.247417943107220992e+02 5.001101912312991837e-01 2.194548736462093927e+02 6.350337813093434036e-01
2.500000000000000000e-01 2.600000000000000089e-01 2.326183673469387827e+02 6.854519502253932917e-01 2.288107221006564487e+02 5.082528012629980996e-01 2.237797833935018161e+02 6.669647820787311110e-01
2.600000000000000089e-01 2.699999999999999623e-01 2.339979591836734585e+02 6.575071811707160485e-01 2.304135667396061251e+02 5.044483586756159932e-01 2.266046931407942111e+02 6.235578515981922143e-01
2.699999999999999623e-01 2.799999999999999711e-01 2.353530612244898066e+02 6.716422971301819755e-01 2.323829321663019698e+02 5.032251581871239887e-01 2.295090252707581158e+02 6.471023590210644993e-01
2.799999999999999711e-01 2.899999999999999800e-01 2.347979591836734699e+02 6.958704812035864107e-01 2.323665207877461683e+02 5.057406132673547550e-01 2.287617328519855562e+02 6.235059133036862100e-01
2.899999999999999800e-01 2.999999999999999889e-01 2.331448979591836803e+02 7.109505584522082255e-01 2.303107221006564487e+02 4.870045730527838290e-01 2.281913357400721907e+02 6.085461555625089058e-01
2.999999999999999889e-01 3.099999999999999978e-01 2.298755102040816212e+02 6.760230069182204815e-01 2.272461706783369664e+02 4.903529157883611544e-01 2.250902527075812145e+02 6.473969267078363288e-01
3.099999999999999978e-01 3.200000000000000067e-01 2.215530612244897952e+02 6.633159177178622468e-01 2.201236323851203451e+02 4.811679236829689565e-01 2.190577617328519864e+02 6.197625280592128361e-01
3.200000000000000067e-01 3.300000000000000155e-01 2.115959183673469397e+02 6.371531586609024966e-01 2.106236323851203451e+02 4.823922168083816797e-01 2.105740072202166004e+02 6.257669139157068239e-01
3.300000000000000155e-01 3.400000000000000244e-01 1.899183673469387656e+02 6.022819810776774974e-01 1.909157549234135729e+02 4.527723410744972088e-01 1.898429602888086549e+02 5.954581666347684710e-01
3.400000000000000244e-01 3.500000000000000333e-01 1.729469387755102048e+02 5.755196858683502281e-01 1.723501094091903667e+02 4.438777709902996804e-01 1.726913357400721907e+02 5.638482368458886951e-01
3.500000000000000333e-01 3.600000000000000422e-01 1.594897959183673493e+02 5.863448535591145871e-01 1.598818380743982459e+02 4.164011425362372232e-01 1.607509025270758229e+02 5.325234786283996602e-01
3.600000000000000422e-01 3.699999999999999400e-01 1.498673469387755119e+02 5.651417190801049095e-01 1.500951859956236376e+02 3.931897774798551182e-01 1.507545126353790579e+02 5.007085314594692527e-01
3.699999999999999400e-01 3.799999999999999489e-01 1.397469387755102161e+02 5.249645290893594218e-01 1.410623632385120345e+02 3.948435729407812067e-01 1.428032490974729285e+02 4.944450056342302169e-01
3.799999999999999489e-01 3.899999999999999578e-01 1.317142857142857224e+02 5.046885547306723119e-01 1.329299781181619267e+02 3.874592027889245949e-01 1.346010830324909762e+02 4.966321671644515212e-01
3.899999999999999578e-01 3.999999999999999667e-01 1.247142857142857082e+02 4.931348775911884585e-01 1.259989059080962761e+02 3.714808554598770240e-01 1.285000000000000000e+02 5.077194120974537483e-01
3.999999999999999667e-01 4.099999999999999756e-01 1.172551020408163254e+02 4.826826683109601834e-01 1.192746170678337023e+02 3.452931707168245268e-01 1.219765342960288876e+02 4.595367784018304924e-01
4.099999999999999756e-01 4.199999999999999845e-01 1.118714285714285666e+02 4.902672052341593423e-01 1.132943107221006613e+02 3.444910078351229310e-01 1.148862815884476589e+02 4.439253010812321820e-01
4.199999999999999845e-01 4.299999999999999933e-01 1.051918367346938794e+02 4.526932102827997406e-01 1.065481400437636808e+02 3.362413069630023066e-01 1.106534296028880817e+02 4.208039957359422378e-01
4.299999999999999933e-01 4.399999999999999467e-01 9.915714285714285836e+01 4.622748559918645750e-01 1.015393873085339180e+02 3.510672790768025187e-01 1.044277978339350170e+02 4.604325248609342225e-01
4.399999999999999467e-01 4.499999999999999556e-01 9.476938775510204493e+01 4.406128631747253110e-01 9.663238512035010785e+01 3.320500999677190035e-01 9.900902527075811577e+01 4.140266793135511936e-01
4.499999999999999556e-01 4.599999999999999645e-01 8.876530612244897611e+01 4.117900612904586422e-01 9.214442013129102804e+01 3.222187709750997109e-01 9.535379061371841658e+01 4.088463872574484292e-01
4.599999999999999645e-01 4.699999999999999734e-01 8.478979591836734642e+01 4.091078304162865109e-01 8.661159737417942495e+01 2.927613244379665969e-01 9.003068592057761066e+01 4.105475666693660930e-01
4.699999999999999734e-01 4.799999999999999822e-01 7.982653061224489477e+01 4.063236866926628332e-01 8.178555798687089862e+01 3.028875801299836246e-01 8.650902527075811577e+01 3.766229585450480144e-01
4.799999999999999822e-01 4.899999999999999911e-01 7.425918367346939419e+01 3.907621514828759635e-01 7.820787746170678645e+01 3.013672192313611720e-01 8.167870036101082576e+01 3.741682146221718686e-01
4.899999999999999911e-01 5.000000000000000000e-01 7.169183673469387941e+01 3.856574158860426871e-01 7.369365426695841848e+01 2.860212863335158673e-01 7.701805054151624574e+01 3.820998194762293410e-01
5.000000000000000000e-01 5.100000000000000089e-01 6.733265306122449090e+01 3.662726783850571710e-01 6.971881838074398274e+01 2.839431699259574726e-01 7.271480144404331725e+01 3.628156089055424305e-01
5.100000000000000089e-01 5.200000000000000178e-01 6.275306122448979806e+01 3.499694781013232281e-01 6.593435448577680802e+01 2.854008749551528723e-01 6.973646209386281214e+01 3.594439075411215434e-01
5.200000000000000178e-01 5.299999999999999156e-01 5.936122448979591582e+01 3.528728013505293970e-01 6.225492341356673620e+01 2.664458679516888973e-01 6.577617328519855278e+01 3.475291599079011751e-01
5.299999999999999156e-01 5.399999999999999245e-01 5.590612244897959471e+01 3.435348115304311389e-01 5.886870897155360893e+01 2.710749202801306934e-01 6.249638989169675085e+01 3.191450737703346308e-01
5.399999999999999245e-01 5.499999999999999334e-01 5.222857142857142776e+01 3.243960845301244733e-01 5.545951859956236518e+01 2.643517185823438531e-01 5.841516245487364500e+01 3.380539834934259691e-01
5.499999999999999334e-01 5.599999999999999423e-01 4.876326530612244881e+01 3.023201877832786821e-01 5.207877461706783606e+01 2.561351359391833005e-01 5.619314079422382946e+01 3.290566385403411731e-01
5.599999999999999423e-01 5.699999999999999512e-01 4.560408163265306314e+01 3.270734762687563801e-01 4.914004376367614668e+01 2.405262808927864648e-01 5.245126353790613649e+01 2.954073785141396180e-01
5.699999999999999512e-01 5.799999999999999600e-01 4.271632653061224261e+01 2.920405267312353725e-01 4.582932166301969090e+01 2.331606474534790308e-01 4.957581227436823212e+01 2.943805693344999641e-01
5.799999999999999600e-01 5.899999999999999689e-01 4.052040816326530859e+01 2.886460077282494985e-01 4.272647702407002157e+01 2.225545890382505942e-01 4.644765342960288734e+01 3.011736067731277111e-01
5.899999999999999689e-01 5.999999999999999778e-01 3.751020408163265074e+01 2.907318099860108918e-01 4.023194748358861972e+01 2.264342794509590362e-01 4.355234657039711266e+01 2.875365822441430241e-01
5.999999999999999778e-01 6.099999999999999867e-01 3.545102040816326650e+01 2.609159888296838647e-01 3.787089715536104961e+01 2.176906549137879177e-01 4.108664259927797957e+01 2.590855862255367348e-01
6.099999999999999867e-01 6.199999999999999956e-01 3.257551020408163112e+01 2.588034019157902099e-01 3.504157549234135871e+01 2.093876393432192173e-01 3.892960288808664160e+01 2.682206883967786504e-01
6.199999999999999956e-01 6.300000000000000044e-01 3.009183673469387799e+01 2.474431292970429574e-01 3.236323851203501079e+01 1.874298059773345515e-01 3.570938628158845063e+01 2.493472508446507585e-01
6.300000000000000044e-01 6.400000000000000133e-01 2.821428571428571530e+01 2.462420598110561520e-01 3.034682713347921279e+01 1.905952556550285781e-01 3.361371841155234819e+01 2.549496704765831234e-01
6.400000000000000133e-01 6.500000000000000222e-01 2.594693877551020478e+01 2.373200048606360357e-01 2.833479212253829260e+01 1.764358589295242086e-01 3.053068592057761776e+01 2.381302140383622645e-01
6.500000000000000222e-01 6.600000000000000311e-01 2.383673469387755262e+01 2.252023827230350550e-01 2.631072210065645578e+01 1.726231387935306671e-01 2.877978339350180548e+01 2.293280884397974062e-01
6.600000000000000311e-01 6.699999999999999289e-01 2.234081632653061078e+01 2.049175093676399995e-01 2.404814004376367720e+01 1.702565969908382271e-01 2.691696750902526958e+01 2.145372013716455584e-01
6.699999999999999289e-01 6.800000000000000488e-01 2.033673469387755262e+01 1.948679192097866608e-01 2.217833698030634437e+01 1.614367030658631352e-01 2.459205776173285329e+01 2.112900896433433651e-01
6.800000000000000488e-01 6.899999999999999467e-01 1.874693877551020549e+01 2.013554693162993015e-01 2.039824945295404746e+01 1.548788909151244120e-01 2.282129963898917069e+01 2.038297700729549411e-01
6.899999999999999467e-01 7.000000000000000666e-01 1.650204081632653086e+01 1.824733805440645062e-01 1.890153172866520848e+01 1.540423036972372317e-01 2.076353790613718431e+01 2.027295482189118980e-01
7.000000000000000666e-01 7.099999999999999645e-01 1.533061224489796004e+01 1.800138920124728648e-01 1.697921225382932064e+01 1.459151328574249395e-01 1.950902527075812287e+01 1.842080081445638395e-01
7.099999999999999645e-01 7.200000000000000844e-01 1.378571428571428648e+01 1.686917098178393193e-01 1.528884026258205608e+01 1.362210159437548807e-01 1.741877256317689415e+01 1.821660503632188122e-01
7.200000000000000844e-01 7.299999999999999822e-01 1.247959183673469319e+01 1.516299875938898756e-01 1.401094091903719985e+01 1.300906586388102526e-01 1.606498194945848468e+01 1.763387384600536290e-01
7.299999999999999822e-01 7.399999999999998801e-01 1.125510204081632715e+01 1.505385617685166266e-01 1.262472647702407080e+01 1.226665922478963888e-01 1.450361010830324915e+01 1.656179509368103375e-01
7.399999999999998801e-01 7.500000000000000000e-01 9.946938775510204778e+00 1.500051423270050144e-01 1.118490153172866464e+01 1.167132590261622249e-01 1.295848375451263479e+01 1.506333114753808378e-01
7.500000000000000000e-01 7.599999999999998979e-01 9.020408163265306811e+00 1.382612909781852362e-01 1.021334792122538282e+01 1.120651219630910272e-01 1.157220216606498120e+01 1.485814173118618353e-01
7.599999999999998979e-01 7.700000000000000178e-01 8.191836734693877631e+00 1.232620513649693855e-01 9.010940919037199848e+00 1.018851054396481270e-01 1.031407942238267061e+01 1.388290861649854047e-01
7.700000000000000178e-01 7.799999999999999156e-01 7.008163265306122547e+00 1.167726380985346646e-01 8.141137855579868798e+00 9.737290841148084353e-02 9.153429602888087047e+00 1.310618295147907564e-01
7.799999999999999156e-01 7.900000000000000355e-01 6.014285714285714235e+00 1.080072035483080339e-01 7.031728665207877427e+00 9.019512012949078283e-02 8.270758122743682605e+00 1.210246243310489495e-01
7.900000000000000355e-01 7.999999999999999334e-01 5.430612244897958796e+00 1.086845508640886110e-01 6.248358862144420378e+00 8.852429054981998668e-02 7.297833935018050333e+00 1.142166810201548643e-01
7.999999999999999334e-01 8.099999999999999423e-01 4.640816326530612379e+00 9.223911110323718132e-02 5.354485776805251618e+00 7.979483565642755960e-02 6.256317689530686010e+00 1.102946119835236938e-01
8.099999999999999423e-01 8.199999999999999512e-01 3.867346938775510168e+00 9.236531671951545008e-02 4.646608315098467834e+00 7.317221285829418609e-02 5.581227436823104959e+00 9.821957586463662959e-02
8.199999999999999512e-01 8.299999999999999600e-01 3.306122448979591955e+00 8.542423306390696525e-02 3.911378555798687096e+00 6.792030243946618751e-02 4.965703971119133975e+00 9.586092460784637059e-02
8.299999999999999600e-01 8.399999999999999689e-01 2.804081632653061096e+00 7.644735162672471052e-02 3.393873085339168316e+00 6.357234812648626665e-02 3.994584837545126277e+00 8.445230442018950012e-02
8.399999999999999689e-01 8.499999999999999778e-01 2.383673469387755262e+00 7.209223428852049032e-02 2.852297592997811826e+00 5.769776589773619596e-02 3.406137184115523464e+00 7.974211842098603842e-02
8.499999999999999778e-01 8.599999999999999867e-01 2.026530612244898055e+00 6.481496111117758530e-02 2.264770240700218817e+00 4.989737565853992474e-02 2.711191335740072095e+00 7.106025283720401875e-02
8.599999999999999867e-01 8.699999999999999956e-01 1.648979591836734704e+00 6.066494272739390847e-02 1.889496717724288732e+00 4.518797141623927954e-02 2.375451263537906144e+00 6.806529006367591228e-02
8.699999999999999956e-01 8.799999999999998934e-01 1.228571428571428648e+00 4.761710394478322478e-02 1.542669584245076608e+00 4.135661442539156907e-02 1.814079422382671503e+00 6.024258860012392247e-02
8.799999999999998934e-01 8.900000000000000133e-01 9.857142857142857650e-01 4.549235487808028777e-02 1.208971553610503236e+00 3.708772148000367280e-02 1.348375451263537972e+00 4.768089194413113741e-02
8.900000000000000133e-01 8.999999999999999112e-01 7.367346938775509724e-01 3.920486116735029392e-02 9.080962800875274077e-01 3.125887943750846332e-02 1.113718411552346632e+00 4.508430315401203842e-02
8.999999999999999112e-01 9.100000000000000311e-01 5.918367346938775420e-01 3.318240244941234734e-02 6.739606126914661210e-01 2.672900921050710282e-02 8.555956678700360474e-01 3.805402017223370736e-02
9.100000000000000311e-01 9.199999999999999289e-01 3.836734693877550950e-01 2.737048847079567859e-02 4.901531728665207699e-01 2.327129566186426912e-02 6.209386281588448186e-01 3.417216431102032548e-02
9.199999999999999289e-01 9.300000000000000488e-01 2.918367346938775531e-01 2.284140738782951263e-02 3.380743982494529565e-01 1.864889233009953129e-02 4.115523465703971318e-01 2.944873047766083732e-02
9.300000000000000488e-01 9.399999999999999467e-01 1.877551020408163296e-01 1.922342067873480595e-02 2.111597374179431108e-01 1.477008552792852432e-02 2.797833935018050333e-01 2.222736191830454455e-02
9.399999999999999467e-01 9.500000000000000666e-01 1.142857142857142821e-01 1.521743010800593113e-02 1.258205689277899220e-01 1.170886066015954310e-02 2.039711191335740192e-01 1.926858432149188699e-02
9.500000000000000666e-01 9.599999999999999645e-01 7.755102040816326536e-02 1.242269912953766244e-02 7.986870897155361193e-02 9.734933437930175931e-03 8.303249097472924223e-02 1.199790931851724141e-02
9.599999999999999645e-01 9.699999999999998623e-01 4.081632653061224164e-02 9.393005069146953198e-03 4.485776805251641408e-02 7.019333453280362026e-03 3.790613718411552091e-02 8.505611892528585488e-03
9.699999999999998623e-01 9.799999999999999822e-01 1.224489795918367284e-02 4.968258519916231297e-03 1.312910284463894919e-02 4.070617525098424276e-03 2.707581227436823071e-02 6.895652460739189367e-03
9.799999999999999822e-01 9.899999999999998801e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.376367614879649731e-03 2.183390408895665921e-03 3.610108303249097601e-03 2.548120076233137930e-03
9.899999999999998801e-01 1.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00

